Better bounds on finite-order Grothendieck constants

Grothendieck constants $K_G(d)$ bound the advantage of $d$-dimensional strategies over $1$-dimensional ones in a specific optimisation task. They have applications ranging from approximation algorithms to quantum nonlocality. However, apart from $d=2$, their values are unknown. Here, we exploit a recent Frank-Wolfe approach to provide good candidates for lower bounding some of these constants. The complete proof relies on solving difficult binary quadratic optimisation problems. For $d\in\{3,4,5\}$, we construct specific rectangular instances that we can solve to certify better bounds than those previously known; by monotonicity, our lower bounds improve on the state of the art for $d\leqslant9$. For $d\in\{4,7,8\}$, we exploit elegant structures to build highly symmetric instances achieving even greater bounds; however, we can only solve them heuristically. We also recall the standard relation with violations of Bell inequalities and elaborate on it to interpret generalised Grothendieck constants $K_G(d\mapsto2)$ as the advantage of complex $d$-dimensional quantum mechanics over real qubit quantum mechanics. Motivated by this connection, we also improve the bounds on $K_G(d\mapsto2)$.

==> DVP24_sup.jl <==
using LinearAlgebra

# Lower bound on KG(3)
M = BigInt[-2505657017710864000 -2931024682259732000 -2997966691837596300 -2415731992387758400 -1651828180774395000 -3193461825079558000 -5245971803511763000 -8932283372270497000 -2371024462168504400 -8467094729651710000 -5282845244627340000 -1485117198599752000 -1644118241608416700 -4089778972808163000 -3033544000106868300 -9509382322262704000 -5722796037591805000 -3066848262049246700 -8263271903594899000 -2168229000155463000 -4762324621842303000 -2759123212882852000 -1624683145552094700 -2868196611694438500 -3205103140425278600 8354237595542235000 11572411368202895000 685185823673724400 10319704643181422000 -7709389522010521000 -10714267000805835000 -11451144359459320000 -14949775771743157000 -10708745784316930000 -6240588524699263000 -11570989554212023000 865362996572349400 -14575780654788520000 11904160640862250000 -6934380997883452000 -10925725947452248000 -2101955392962685200 -1680405677659135000 -3214314722978990400 -2486605426319112400 -8159014868666933000 -5189867680026550000 -1927531393096083800 -1664406659099845000 -3739791780453932400 -1901651082996872000 -6046647722100651000 -3517953740920275000 -7558759132176442000 -2270925569974592800 -5775337050962854000 -3077507112239809400 -1784229052749761500 -1668579196364532200 -3753738427538090400 7535401187109879000 -7309456960063386000 -9112635157414139000 -13301606733655865000 -10004486336143547000 -7638272294443126000 -11559143072515986000 296234705318372250 -14327074508585294000 10372894588761080000 -6199138161547326000 -10637098515005224000 -7811472864323356000 7998979139341799000 8144466004717333000 13613105675789707000 8447852305041513000 5042329600921104000 10523938211356644000 8319872985293131000 3330501780032152000 1838399747829824500 8829572457165033000 14275978149606067000 4871347905461236000 7951920907964161000 10054817226315615000 3881646470764034500 2096432938154621700 1545427326229140500 3212484088239727000 2198353605292388800 2336994552059717400 1451057769471212500 2399826524393021000 949856754052329200 2486739968734022000; -2931024682259732000 -3085828521042146700 -4017926989898800000 -1603633908335959000 -2179454613505593300 -3053497388285640400 -1591164432161628500 -5054777331373492000 -2268456098134884300 -1994708979403506000 -3240856968080064000 -1782893232519232400 -1359057254861969400 -2030735340950826500 -2058176316501528500 -11630030623147743000 -8199585046755721000 -2772648863630267000 -11128740691867158000 -5444554101686434000 -6086814734263301000 -2491740207230166000 -3249431641878737000 -2531188028164890500 -2323581613312614200 10765540315548704000 6707642311681384000 1687812638584468200 -5135798485402550000 -6932211726596019000 -10350660258152439000 -6262807082685588000 -13372404607999530000 -10237796958267697000 -6558166606186278000 -10480346880453134000 -15671325519993266000 -6263164013829553000 -1038817341650219700 -11984815701570094000 -7055405091097705000 -3488602822686209000 -2877935178597882600 -2517734177796573000 -8026133596466188000 -10090227397363265000 -12256468264708823000 -5406737053521658000 -6385770094816350000 -8818206066841612000 -6577326386361445000 -9712708694868448000 -3023091214086083300 -10587224025765930000 -7649625142511149000 -11595068383137813000 -2367662699466789000 -2710812877040844600 -5479097051284183000 -7551419969943453000 10982989702277978000 9745849546646653000 7785695742380457000 -1907833165301621400 -3486114685269351000 -6146896385958719000 1785481531522747400 15139729321460818000 -1284569443768514500 10065922259986028000 9224677197420282000 -3096282374011271300 5803904993815804000 9767325391898771000 10927054338829200000 11628101376273630000 10891780857410850000 5224503588556473000 10149427613182205000 4222315660874282500 2450392065555822700 1793545815479764500 2149463146121669800 5198870796959230000 3648837333947616000 12694840519565708000 6307481437604670000 2012971345115564000 2885369941486140000 2569446706183286000 1443472287312632200 1870228118761874700 1848256642429304400 1526362357142184800 4474620829867239700 3613259879678091000 3541280906274850000; -2997966691837596300 -4017926989898800000 -1514439576384703000 -2473804791972820700 -2953221117919061000 -2414634977837827300 -3659019735431354000 -3538216891000746000 -3292593573790383000 -2162997364450078800 -3054941357392807000 -3385346511228387000 -1946880931563414000 -2073411282174171700 255164284289743220 116813065750558460 -14820872280931160000 -7817358320507594000 -10785776289704988000 -8516810820929578000 -11221675288885817000 -2007624161840760800 -1695374574379860800 -2301990840137548000 -1896238393798187500 -502396678179888200 -91658618447939500 683598757660421400 -12434909986183670000 -7854831198236709000 -10407776866849488000 -128709712979126850 -7657401672156132000 -13529616909369910000 -2214234991931895000 -2541632931410593400 -7332320047878651000 -1674980055776024300 -14881123826036660000 -7342500320148732000 -2419202424952352000 -2884153502098188000 -10194504847877257000 -10541106760701930000 -14946596177168154000 374609449250309200 573721289311836060 -9326140852595666000 -8233248211486191000 75219957320566600 354447145451189240 -15504005656109946000 -6807898875702065000 448988202387078160 -14322494645884580000 145035530496020150 -2189458038561356700 -10380754979918846000 -9065307789393979000 -345697855117884960 2098911444622531000 10766789850713068000 9784314902545395000 13731710827537167000 9243404999796460000 8330071301066306000 14634837098612137000 6536311421271266000 13950347195668235000 2714136010033581600 11498333979018318000 8772682613339567000 13070762914189882000 8341932229641463000 8958777305846458000 7980502024762695000 12345468349126480000 10496432359799602000 12354810308798537000 2338639220571425600 2582814759218408000 -444926377166375950 1906281245685974400 2564170227834437000 2472291137399046000 7891194997845202000 2640973902369967000 2080270411872544300 2416782922137992200 3194909803309241000 2444296031299258300 2690596757641743000 3812137761825402000 1937055525879892400 7510486687738504000 2332128529783518000 2019932811763273700; -2415731992387758400 -1603633908335959000 -2473804791972820700 -2682781038542728000 -2938706159309102000 -2606018378126224500 -2806027271084511600 -8464132159308928000 -1362347204024253200 -5352355502777646000 -3064211155615918000 -1933399195706864200 -2727961236533440000 -1486948358827475400 508327177756003000 -8889298640018517000 -1907074669889018000 -2503071641982645000 -6043947769524305000 -1135216193678714800 -2892178555781221000 -2217489483889409400 -2704859440260560500 -1593874097883239700 -1732168157025649200 9753371692365427000 -5747942261613646000 -13238768720093763000 -14004762508869572000 -12520112086217916000 -8475862259318416000 -11029841292437290000 -7901961975896613000 -4462306282161527500 -2557710190089392400 -10681965034196937000 -13067261677621178000 -7729443947821019000 -5478297284304478000 -12437026269094165000 -3891151268183809000 -2340639060891649200 -3682303409272779000 -1482770514464667300 -2866557741695047300 -9713786433061941000 -4452329269712259600 -2972265995104103000 -3095965134096496300 -5536075603179663000 -4310035345965864600 -9413356229050944000 -2412252797907229700 -12454754423123070000 -8526708456510044000 -11973117072847626000 -4319251452985279000 -2142329544256027800 -3963944602939907500 -7866836944869356000 11236804364374016000 8714116587771902000 -2279200460039419500 -2329376345767024700 -9291590151886270000 -9263097781600796000 -9560249533266146000 -240988200487586470 -13590944727177121000 10179242061925224000 45503902296823600 -10711975822305550000 -11626098237086566000 -7490936865735216000 2120668837974204300 3440137984302095000 11465439103693217000 11920246594102457000 8894635324306023000 9305701513623146000 8218083586281272000 4347759023793396000 8399293722429927000 12943485709134078000 4867789904245676600 1192512536055785300 11300790964002050000 6002189974453774000 1759599505356248700 4345016189467390000 1958556051141352000 3179675678209116600 1869335526774726600 2539871749737852000 8656747700948213000 2746976307917536500 3397474091188847000; -1651828180774395000 -2179454613505593300 -2953221117919061000 -2938706159309102000 -3907115209277111400 -2467939752677655000 -2684111312144838600 -2012477666494385300 -3074425120263527400 -1247324598302181600 -2702878340716010300 -2507148970816865000 -864518814742935200 -2429282865532085000 -2584034331617344400 -13842869095905200000 -6048661857625619000 -2418052678662432000 -7573130305810018000 -3138784400238663000 -2234174042267255300 -3345204159461392300 -2299146174455336700 -2468081919872138300 -1872179114006293800 -6381559297482794000 -9653514416014238000 -7901424868065057000 -11314146226513890000 -13725516016733256000 -4987918918902331000 -12664732033300294000 -12323888838888953000 -4189904010390641500 -721739707171153300 -5117800902677392000 -7929613015602751000 -2358201405944323400 -13094402566596803000 -6838057495728222000 -1915889658420571000 -3195000435651272000 -2870685438430887000 -6152090273490711000 -9331229559212880000 -13697615927963055000 -12689605278396413000 -8515764965082870000 -6523574469890018000 -9291083904738916000 -6538461603906869000 -9576901157275203000 -11567134443396855000 685901312194362200 -13839196321337973000 -274671067475754260 -2323533246016003800 -4754598128502328000 -11752587197365913000 -5942756251094771000 8250742930904371000 11064928629331030000 10168967285339202000 11458787492720694000 7997553435914617000 3711465733350353600 -1649323305176265500 14476748586478190000 -400941969271305800 8238217657508285000 14483140154300871000 2435148510716742500 -1801058850968829200 -1639450104385252000 8828503338710035000 33049912512388064 7567061533369701000 12795667193356696000 7708966965179563000 10192368410608266000 9452159836701462000 3373473629915572700 2588435599528557600 8928501169047327000 1898698795735518900 11941163233018060000 8802498038765753000 2723576890063247000 3979657093282594500 2333809748826298800 1436736805049262900 3333201241141333700 2513594386876989500 2101658007366838000 9792965495868924000 3431793010664962000 6461733766502522000; -3193461825079558000 -3053497388285640400 -2414634977837827300 -2606018378126224500 -2467939752677655000 -2205443629092258700 -1843300598389444200 -6438511709518931000 -2453372332475133600 -2830420062303465000 -1394097239208431000 -1840645590481745700 -1858400626020246600 -1481346407002466400 -2152940666381615300 -5946361470452098000 -2722122405501049000 -2634220249982145700 -2854749955561097400 -2750489893593391500 -1559079218559843000 -2795953459421932000 -2488923790674951000 -1524050162676763000 -1399364367407021500 -10064555752439342000 -10459851521447889000 -9761699553192513000 -9326256692293936000 -4847730802283898000 -3744355373526010000 -4797505414362843500 -2717818812761888700 -2133495316976847600 -1450831052630773400 -5231361590503880000 -10494702717178395000 -2926990111463961000 -11311178342408277000 -4889892491360754000 -2031424566942197300 -1287035810914493000 -1901451332328125000 -3485857007780923400 -1786488251494382300 -5178921061170329000 -8280811866782395000 -4433861829585308500 -5353013597441328000 -7267489631752478000 -5696024215006268000 -8400810991817866000 -11048135509569349000 2520370811476234000 -9769676337365715000 -5360841006863289000 -2150677137673283000 -5665777509245168000 -10469268763097935000 -5593558673802118000 11150761633648778000 12092577326196555000 3627843619241200700 8393382893783539000 3355350676475788000 -6104692265645976000 -11238519267577265000 -424315070782113850 -11601660578143120000 11575759727546757000 -822566468680808100 -5003825978766251000 -12435779176010022000 -12216703827390997000 -3445576001437048600 -9013830514076139000 -1565247042932838600 5016822121660260000 -2391138227831840300 3262272353531504000 4008557888765923000 6807874394146381000 6463420018038595000 12593665234802058000 8086872375126187000 -758211240363466400 6427070081257785000 7801192016657648000 1261907354331263000 1469726335377146300 3785779915030535500 1881788192305416400 3561674225760412000 6623712077306556000 7981892515802456000 5552231849922927000 11969095618060137000; -5245971803511763000 -1591164432161628500 -3659019735431354000 -2806027271084511600 -2684111312144838600 -1843300598389444200 -3355221401859181000 -2818843964405480000 -1854044890724757800 -2413079881980148800 -2830404357364175000 -2141670854419307000 -2626538136726387700 -1579618161418555000 -2378003897320686000 10917664222329104000 -292721239615762340 -15102468137924857000 -5641203770939867000 -12923181724238016000 -10496165331306566000 -9903682179664259000 -6137857193396611000 -6709666689866610000 -4907631247458430000 -11490223132247620000 -6762900900027676000 -799673048470775000 -10595249279261943000 -12388302105545799000 -6038572868673683000 6825485550905978000 -8972186756308570000 -10431949404838326000 -1412239721803384600 -2322371993493493000 -2599198191568717300 -3034081148382004400 -9760284141614373000 -5726432241199904000 -2806237244745336700 -9838977354801240000 -10918749728512473000 -9256132689575513000 2600801369000141000 9792269942870884000 11212721289311360000 3791304891296157000 5706641858049219000 9245065695810090000 6112506895736031000 99489497947660170 -16844310498063692000 8924647876077616000 2315494483871253000 11113281877093680000 -9328094875613218000 -9718382872326534000 2382726427872106200 8834325267315643000 3848364522065675000 3073500914430962000 2163555795272674000 9044945167395313000 5396429044621780000 6807882656709137000 9733642157136786000 2058211562735554500 8772577689798952000 2720863005690716400 2424483834168603600 5764682650063153000 10131293185498890000 14236728570797108000 5249722303587688000 9055649080587007000 5079478136636299000 11120293876861222000 9807925274250724000 2214361791118116300 5708277328510819000 2770184279677045000 2227345932962698700 3060623150106541000 2770995377786618000 4603539202769677000 3290891626311310000 1020011985133492200 2462907518843280000 2399258837027624600 4182178806192957000 2073785670343486800 1937573745879231700 1634321545873404600 12465933668997277000 4844864562970461600 7045147770930457000; -8932283372270497000 -5054777331373492000 -3538216891000746000 -8464132159308928000 -2012477666494385300 -6438511709518931000 -2818843964405480000 -2088365360369276900 -1756949998669742400 -2226334120911100600 -3050010833095988000 -2112981829406099400 -3624200559587381000 -1296855017583739000 -2515504292882544300 9711035817866857000 11582522755745960000 996812828934729700 9377043786735058000 -7388291821488569000 -9796155602180042000 -11135777883916652000 -14630160442817871000 -11013770336624302000 -8386643962478845000 -8960828691876410000 -10311794347015895000 -144053079373799510 -9043612052805134000 -14018618650036467000 -5156912636522357000 10678209992290187000 -7703056604233561000 -9959364501081480000 -3257809589760622600 -3238116845609916000 -3100637975868157000 -1474083835852311500 -5563987467666773000 -2111985806057481600 -2307927545441951500 -8975447462897053000 8017104875495831000 10136440566690006000 14443531566637336000 8252710054958798000 5446405853700959000 9307524771450389000 8182879539043548000 3487047896627394000 1887482249313449000 11575681233970119000 -6632754325586795 8109765243850320000 13707628831816432000 6447680811894473000 -11997589436893972000 7179643811252829000 9404797978615403000 4125442764275888700 2041842847857429700 1741675827242384700 3256811011638787000 1702540080997449400 2187192564855518500 1578299889537638000 5257521703522449000 3438592639012854000 2420089719742188000 3184650659227706000 1706478747042568100 1835421303162442000 8352139865792187000 13457133103257760000 5684971789377874000 8175454073058400000 -8862066674900946000 10211223179733698000 9775127615126963000 3115808189644964000 7401847538675199000 1868149560754817000 1990831837678295900 1247911554064662800 3190819414962462000 2794303355932774000 2068693137815567400 2463580138516396300 7727860355283539000 2082576059742163600 5499571167102775000 1555271037961360200 1951804639341096200 3211878525054868000 7408130044055982000 14159217108737870000 10597833285937550000; -2371024462168504400 -2268456098134884300 -3292593573790383000 -1362347204024253200 -3074425120263527400 -2453372332475133600 -1854044890724757800 -1756949998669742400 -4050195668409102600 -2640330520875896000 -2413460672484784400 -2336743863913773200 -2588388822002301400 -1159559885996510000 -1643585341751815500 -6713979823337422000 -12869082151986638000 -7019527060079564000 -12720356550676261000 -7489905806581420000 -4355789490949160000 -4511412073571321000 -3285414462535172000 -1455098711276228000 -904974057963441700 -14409230426684523000 -13966536952810746000 -7918206984206850000 -8185253684013861000 -10494277666421920000 -1928408009780571900 -8314997493924046000 -14010271338208591000 -4306881509995998000 -2234382103941418200 -3303599805144864000 -1741705939027201300 -2551455818860177000 -5555287497932207000 -3058943269198754700 -3115639976799316700 -8843598677353645000 -11373882686360622000 -9249245100032014000 -12449572353199002000 -561022733509343550 1168108567782818500 -7895265855078679000 -4151768573838646000 6480145906955424000 6313919392411026000 2363524630555423200 -15411576303720680000 12876317958518872000 578880644961614300 12077465073602720000 -8368744827065286000 -14273187294085968000 -2840771809386041400 9961779295304639000 2768397617520208000 2623603264974726700 5816793434982762000 9655305959757509000 8780113501904000000 6223845428018084000 10558999456525828000 11054657525759526000 14004960393820620000 2323187484314679000 4076397775987490000 12491453709433046000 6876101793128017000 342700284758897100 12943079760091725000 -852473748566434100 -2371767252957776000 9636183509781702000 6888008633209184000 8263307255496627000 9059812739652701000 3361932933339832300 4090213158743086700 2726076351111282500 2495031917652546500 11231700840922060000 6162549829989836000 1199504283777746700 2191712541896502800 3322402317919862000 1646292908035533400 2684314441847435000 2231685650628553300 4159766787993561600 11853088510999160000 8134211214342097000 9029851984091473000; -8467094729651710000 -1994708979403506000 -2162997364450078800 -5352355502777646000 -1247324598302181600 -2830420062303465000 -2413079881980148800 -2226334120911100600 -2640330520875896000 -1580385590684574600 -2862627895673015000 -1706692594158351000 -1621362339554904300 -2354255273671095300 -890166860827319400 8436296417186430000 -5376529617079072000 -12429313165574828000 -11708998423331904000 -11263411528624303000 -10030222313357473000 -11105417361589687000 -8355369782533593000 -3448561130099160300 -670050452641149700 -7974862718741089000 -10810012880455079000 -12480975832507660000 -4661205429432098000 -7891481061565178000 -2675270931060999700 -5273117855322735000 -11390368270819714000 -4017035522286972300 -1950540806254358000 -2241249776358755000 -2693889729300803000 -2749019330442323000 -2092990100833822000 -990715320448665200 -1263949475377261200 -10740564462919859000 -7000479214016429000 2108879369990959000 2883417357230097600 11329272877867592000 11008840831535235000 8209993912349032000 10592983357273578000 8118377145637784000 4978048829923354000 9974993097617128000 720789254749265600 8438816691125570000 12260926857869607000 5142376297786970000 -9760987134700148000 -736874014425446700 10526142619586981000 3513448496722175300 1883275313048909400 3934379653728380000 2054438508999129000 2413635476720262200 2502643267166252600 2150488534776934300 9499226728574393000 2744847037668523000 7756398510187813000 4019201988306406500 2200998909189641400 3316096268569830000 12368645740021853000 2717778514983153400 10856408657099023000 -7205732445447791000 -10184264195497819000 1543754396876771300 8222339088167226000 6998433537024313000 8974440518591638000 4550060490750534000 1999125216680988600 2592957196975360400 1071368061337521800 7509208677885950000 3808669475644016000 2833194710359171000 7609584349019359000 2173269291501964500 4659109433893179300 3797973515846549000 2424546811735683400 4567348370128506000 292545396176745140 14190998746976401000 10446601092940558000; -5282845244627340000 -3240856968080064000 -3054941357392807000 -3064211155615918000 -2702878340716010300 -1394097239208431000 -2830404357364175000 -3050010833095988000 -2413460672484784400 -2862627895673015000 -2031267271194373400 -1555751496632065800 -1412792376351775000 -1320867403787864000 -2219672095902662600 -10308723175488435000 -10911549799628134000 -10624978664231010000 -9227830147148624000 -4873967348642608000 -3465513882115915000 -5419863502530855000 -2953942251679477000 -2564164667118757000 -1778254749795828700 -5935531848012107000 -4058183254575083000 -10631004335355451000 -2957209982288991000 -2619597385285371300 -1537669318872824600 -10173009788418171000 -4685688256116942000 -2494260999027929300 -1572697940379328500 -2741247491803398300 -2587492625002484000 -2530205759445030000 -3413757507198733500 -2661191437248526500 -1810109214094420500 -10679803790761223000 -12871196312711827000 -4628195435967824000 -9522638289099904000 -2139835513249808000 5687634951036714000 -2106588030142895200 4942816310204749000 4728403351148353000 6040460090571513000 11741185708385516000 -646015911954319200 5398686214260917000 12764250598443120000 7692356836449468000 -12945547031296483000 -232286389747065800 7155077929718218000 7764760740540493000 1338161917102658600 2597337406580200500 3344818131964915600 1839548654101345000 4134123831150806700 6443404826740485000 8018810127436669000 9551254027926222000 9139689704993908000 2363235451506434400 6311366630750769000 11290106402693564000 -2832795573154972400 -9533381467960974000 4179321765901884700 -13544927548787990000 -11942229748398768000 -4152503254548750600 -2034898516374254600 5786438849296613000 4822354800304050000 6712588544222854000 915463092357296000 6349040478549299000 3489860507998411000 10005849174815314000 12127379343823510000 6182542898870804000 4404307780098334300 1881978083694188200 8847208176456601000 1949044789216921800 3367913110245759600 6520393422774754000 -753635010752159800 13382393864454590000 6950082964725938000; -1485117198599752000 -1782893232519232400 -3385346511228387000 -1933399195706864200 -2507148970816865000 -1840645590481745700 -2141670854419307000 -2112981829406099400 -2336743863913773200 -1706692594158351000 -1555751496632065800 -1508432834022948800 -2604651695878143700 -2461683040426748000 -495955588665657000 -10281388683068555000 -7436833585617864000 -1991013577550228800 -3570416261140970400 -1642394505263508400 -2306553545701979000 -3164067152916102600 -3051686654900510600 -1822266426233132000 -1892584027434201000 -9589785963482347000 -9572340097053997000 -12301125045204636000 -4304631955476016000 -3635414238792390000 -2022935420596166800 -9960964802951456000 -3856282935270410000 -2731397589918738000 -1038176552705864900 -2878052778965460000 -2911678240451529000 -2788855469808533400 -6754598627026967000 -1783404826266080300 -2150413359941583800 -3667417162226772000 -5548575129028554000 -11856485166633927000 -8462576858626749000 -10514841751660267000 -6933378820909705000 -8415631480042076000 -7917134153522697000 -3527987968321102600 319865633240605300 3415273204881219000 -8649125891429096000 11173918150521158000 -3607115752651184000 7211215100876377000 -6219791797518378000 -11277483405100126000 -3141242260505050000 2653607391578828000 3932155999657892700 6582846444678843000 10925286977365235000 8011799525635258000 8747610731905589000 8212646605621916000 -1948394416030707400 7644778601944542000 3152995230754786000 5223590387486666000 11938952604742378000 1924780957594561300 -8559963418750240000 -7707393725465134000 3016483369910183000 -7341942137157018000 -9021523611557100000 1299551242710728000 258762826239908550 5444286410584852000 5854170845069690000 5494769542973252000 2687803365196364700 8651112862875196000 4034806729288408000 7619869468145646000 9195030359272629000 6292436192281278000 2312344544523484800 2524432802695484400 4041711693923484500 1899440037184137300 2193151460733740600 5187373121261917000 8498176177019968000 8554432738220205000 9707235004977329000; -1644118241608416700 -1359057254861969400 -1946880931563414000 -2727961236533440000 -864518814742935200 -1858400626020246600 -2626538136726387700 -3624200559587381000 -2588388822002301400 -1621362339554904300 -1412792376351775000 -2604651695878143700 718752131890696100 -876129888827341800 -823818451448505300 -3542372712194885000 -1699437999718725000 -2020203560346525500 -1906364665044646400 -2509087780553788000 -1375655468836027500 -1097621926888986200 -1217707596821142000 -2604587719343946400 -772111550465323900 -7453024369475220000 -3530266097353004000 -2301372577829554300 -2402788719444235600 -1126078400635580100 -1576048257956405000 -1841923168591827300 -1656798621023543300 -902625102236593400 -3612435523994972000 -2222736647712979800 -3300711486668187000 -1790616529845672000 -4738228275917424000 -540702520983248500 -1260201042689945800 -3264872443666426000 -1627776239196825400 -6197413182869967000 -3381103523671868300 -4824569346467622000 -7368982139964443000 -5896967141440346000 -7108986774616328000 -3686202198667296400 -2211498332496620800 6128294403712762000 -7841539688131044000 9144447597378168000 -3394166504143136000 5423421007421029000 -7348912472037214000 -7054157359216869000 -6291926883892595000 -1236569540881149000 8329551968465664000 8029059423937378000 5298368671763504000 9269622136844728000 6344357072409354000 -64209397290716220 -9120819896559923000 1573968693978565200 -9188102638493298000 9167893073604534000 4673380580147745500 -2841442064420804000 -8166809482681311000 -9573846472804037000 -4378687461083137000 -9338544737413954000 -11639384298683675000 -4695438463099785000 -6423939476481515000 -69440874514920440 866267955932741400 2352105711435729700 3241843266031675000 9558516629533586000 6581258460285377000 -6224330725549467000 3578795959241056000 4109762372313179400 3304680643122554000 1990980919803099000 6342603333361684000 4230384993797928000 4331852012109844000 6253032371620685000 4713877792595127400 5724323625808490000 6504092879484819000; -4089778972808163000 -2030735340950826500 -2073411282174171700 -1486948358827475400 -2429282865532085000 -1481346407002466400 -1579618161418555000 -1296855017583739000 -1159559885996510000 -2354255273671095300 -1320867403787864000 -2461683040426748000 -876129888827341800 531899963664252300 -534612387755148650 -6845629269074748000 -5123970606259722000 -2838698798128742600 -2227927620378741900 -428359840417169050 -1491444758456225400 -2668385828720757300 -1423395149207155600 -1959793122330854300 -3023635571463706000 -4403461413569590000 -2506364592766481700 -2635753082871947000 -1319088039349823600 -1649642345432783300 -1268096113948523600 -4968098312120798000 -1234497825789208600 -1451630408670908200 -862137317145084800 -1575857432823618600 -1767835179990918500 -941657439859323300 -2292576192637823600 -2888836180380002600 -3338740936426650300 -7394806961639149000 -8023240724420321000 -4983617723022569000 -7877425756285205000 -9403167514065157000 -6016227932921608000 -5820094025706022000 -1431212183499582000 79772921638741250 2098644092009927600 8521631864453701000 -820398523702452900 3954580710453223600 10435251172389798000 7909524593050939000 -7374595374290257000 -6245304116726238000 1597558617901665000 6029583627735133000 3402866490436855000 1394410667727829600 6007672720480868000 2829834190408552000 5566307672095995000 6156812320235616000 -5985659603441538000 8752592618390671000 3474766802681644400 6071336043112820000 6874115808859738000 6810806127156404000 -8389197692147350000 -8484388805197985000 -5629891399044658000 -7833206798361512000 -6695638189949645000 -4667199717787027000 -6300330899249186000 1268943816964228800 -2486631924862103300 2063618957474418600 2573160262118038300 7033305286232010000 5949880488141272000 2220119043704228500 6765783490587245000 5767621125785453000 5323768104888968000 3250470800879782600 7385856899958427000 2230128251639128400 6308471984971007000 5522230821554495000 -5820378150874202000 9252468712303312000 1621866689258936000; -3033544000106868300 -2058176316501528500 255164284289743220 508327177756003000 -2584034331617344400 -2152940666381615300 -2378003897320686000 -2515504292882544300 -1643585341751815500 -890166860827319400 -2219672095902662600 -495955588665657000 -823818451448505300 -534612387755148650 69184065486351825 -2797093222555651700 -2268981245744097700 531098591295973100 -376078485984498100 -2082571344958885000 -2108823342867492600 -2102190089665207000 -2018000047739035500 -460385669043715700 -757149919799141900 -2527703798247310600 -2859189519029006600 59789022907299560 -247142448801316730 -1775174895925597000 -2017958333205044000 -2060316511051916700 -2548414341476582600 -440645062775978450 -663392003867846400 -3058168675530564500 1078067376176097800 -1792718599997042300 -1952742125154406300 -2237190065214437500 -563557940374405070 -4046022003222324300 -3863071235127629600 -5365045076652819000 -3508957933202330000 -5095302141130710000 -5701188551772766000 -6292821962982159000 -1590494036693397600 -2925506853897734600 -150170280749235470 6745814897211466000 451022441174426600 4199122696006330400 6432458918475568000 5674952113421486000 -6879885404204375000 -5728758719963903000 -1524072052692359000 2320880259844715500 3727909286146807000 3710122078090423000 5863028294149941000 3328335614659116000 5967127307953266000 3668933317246643700 -7559206608092743000 754388403777869000 -5797419121243406000 6639730891641915000 5895590459690054000 -44449669283440335 -3837314947818141600 -2998024729229291000 -6058722774158598000 -3251147505606059000 -4136137183389415600 -5833560618848631000 -6434145811960397000 -2520197255446209400 -2426168508573132000 554135945205942100 4766642756173732300 6139299304330862000 4943193019617567000 -5794093823618704000 -205044806401719860 2533585090279639500 3916233243232171700 3437613619281965500 5807149121473939000 3379419961040519700 6936336270496849000 2105771598796863300 -5680606154009959000 5850748322879910000 222487034099479080; -9509382322262704000 -11630030623147743000 116813065750558460 -8889298640018517000 -13842869095905200000 -5946361470452098000 10917664222329104000 9711035817866857000 -6713979823337422000 8436296417186430000 -10308723175488435000 -10281388683068555000 -3542372712194885000 -6845629269074748000 -2797093222555651700 -3007520553962033000 -3131755319414200000 -3347519755991247000 -1894389738950053600 -1423710935290337200 -3318126195256683600 -5666913599737177000 -2191213908731544000 -1849280925885444700 -1146230023844537800 -8814991334269199000 -5054921745515689000 -3166863854122000000 -9529455096163155000 -1573300945437733200 -4857430673399635400 -2756512795382283000 -2133752093671752000 -1637964862817096800 -4642978667986446000 10016727589926089000 -406389981442852900 -6482173772856753000 -10144491648493050000 -14651747337351260000 -9837428372618370000 -7533231832392602000 -2151983471560801400 -6912833960342416000 -1435733641944561400 -2284138442948518200 -3132221996518208400 -2055635651124861300 -3609402215766323000 -1930221785570028700 -2097829369373822200 11143264093223383000 551288466186566900 9254024107239506000 -6576343612029353000 -10203493025322310000 -11571892756194189000 -12840035277893640000 -10892466877405367000 -7372381491076971000 -8902676412155688000 -13452314467373918000 -6160549116190149000 -6433045567889519000 -10759417625821463000 -3964972196122200600 -2339931200568481000 -3994128580547717400 -1443585565419164800 -5496117139480920000 -1553433204431933600 -2424492855369597000 -2504125409353449000 -1388805118464473000 -3472857631599178000 -2506453228233623000 -8385573515745859000 -5700813795201707000 -1778886531847106000 -789867716883934900 -4068599317049187600 -1918778713334042400 -8326250379491364000 -1855614565716289400 -5751886435698477000 -1512291220292398000 -2076493619859790500 -3956092461769752000 8523394847761617000 -8601979888124521000 -10546519421565151000 -13593073387394752000 -9189534073237172000 -7867810103185199000 -14239061824963368000 -7753260995714543000 -9367535823794862000; -5722796037591805000 -8199585046755721000 -14820872280931160000 -1907074669889018000 -6048661857625619000 -2722122405501049000 -292721239615762340 11582522755745960000 -12869082151986638000 -5376529617079072000 -10911549799628134000 -7436833585617864000 -1699437999718725000 -5123970606259722000 -2268981245744097700 -3131755319414200000 -2368951354650163300 -3324229407208170000 -2290496242917322600 -2491572536946779600 -2329400348949287700 -2176612001583101000 -2424258838881131000 -2009087219999814400 -1384769616907153000 -9797952492831953000 -8682663847603908000 -2266356569431384400 -10731771587015669000 -5088831946091359000 -5358193501484118000 -2615291201987479000 -2792685405608066000 -3624666720217554500 -2285900942801847700 7568710494392664000 169846471440254000 -7966044820099158000 -5889178356616529000 -12907668682988712000 -10031939648112677000 -2116730461841205000 -1960486456721735400 -3253940052389985000 -2483682893836946400 -2759772085387652500 -2428462886201835600 -1756285917366160800 -2153379708679339700 -989477155647651300 -2857743972415449000 -26694484959088480 -14369517021582000000 -3918676298566687300 -13386740594657250000 -12239124228697528000 -9494251082311118000 -5417630565022407000 -5269982146085143000 -5330859852694598000 -9884418481260464000 -11733464326578250000 -5705221818414095000 -8067532336678528000 -9013451826309666000 -2245096702591236600 -2517993778576868500 -2562372996487256000 -2328479796352033000 -10035806860351810000 -5798558287858005000 -3419911977629552000 -3168438136328397300 -2707465480956001400 -2225792185464738700 -8364945183059897000 -9536252154873373000 -12710757894524181000 -4824085465303407700 -5993882794427055000 -8934142796477448000 -6332623574754129000 -8729698968393954000 -8117928690849341000 -11748232350386842000 -2983992590211131000 -4720719109296209000 -8503881523218473000 9564585097642714000 11544771741862415000 9030632634680023000 -1689823099101800100 -4295699453771481000 -5830617598784651000 -1011829014514065000 10921009508547610000 -3912490520163804400; -3066848262049246700 -2772648863630267000 -7817358320507594000 -2503071641982645000 -2418052678662432000 -2634220249982145700 -15102468137924857000 996812828934729700 -7019527060079564000 -12429313165574828000 -10624978664231010000 -1991013577550228800 -2020203560346525500 -2838698798128742600 531098591295973100 -3347519755991247000 -3324229407208170000 -2140831235523705000 -3219349477881053300 -2779483394678581000 -2438585476354227800 -4082935735732552000 -2596892590579222000 -3786479382079904000 -2095513250639479000 -96932335027859900 -14966698828820517000 -7886233254386671000 -13290360646753124000 -6892669043680688000 -9660622648988693000 -2022937222930358300 -2033330894231303200 -2359397647037415800 -2138046721552852400 -308235146690483700 760827187656721200 -7718396797137564000 175399540388096260 -8134532868528463000 -13493761960929342000 -2306542461889617700 -2584645198418743000 -3197872512966175000 -3042831602073591000 -2424040610075005800 -2095533328378755200 -3480745047418272000 -1832330999869052200 -2105699951769267600 222328662958908200 -14769529429229733000 -7578659428240062000 -12931280568718119000 -7527400427565422000 -9600842896790907000 -2954435063112075000 -1483078890135037400 -1967520749211527000 -2732550008909467000 -12495066007443597000 -8221387597915134000 -9140478668954085000 -7172638060392457000 -13292552801254100000 -3115831377044799700 -2058091528961149300 -7210613549120657000 -2605828211774077400 -15623780359960697000 -7002159923589789000 -2732613582794493000 -2798363464523244500 -10009589959038530000 -9854205137936530000 -13607823082943020000 -1135692011939748300 262922350729843650 -9872597985983395000 -8790980052081602000 1184975738484729500 -564365790992972360 521598849780270400 -14310979391517957000 -32202717987029850 -11529817860910358000 -9393527341987060000 -122780416168525710 2417854419149136600 10187037640092952000 8480930942090569000 14388457905629426000 10869324367003880000 8624921891198423000 14354905925098094000 9679603538422695000 10382060942925341000; -8263271903594899000 -11128740691867158000 -10785776289704988000 -6043947769524305000 -7573130305810018000 -2854749955561097400 -5641203770939867000 9377043786735058000 -12720356550676261000 -11708998423331904000 -9227830147148624000 -3570416261140970400 -1906364665044646400 -2227927620378741900 -376078485984498100 -1894389738950053600 -2290496242917322600 -3219349477881053300 -1139904855491655400 -2528680358556285000 -3198631097636361500 -1429856306554352200 -1405211791367291000 -1314002066376357400 -2303547760263986600 -8702233259990385000 -2701869370905360000 -1938945392192981000 -5082661707415157000 -1471841615904134000 -2843496463443468400 -2261410650962500500 -2871562148207420300 -1677273115935124000 -1321293056619423300 -5904420820218204000 -13165954346063863000 -12358564404464048000 -10609742332039016000 -7120817249966290000 -3976325591352489300 -8486634087885854000 -2783958446351383000 -4245364411944728000 -3206389862816032500 -2170255904019588200 -1805160370735248000 -2910541997890437000 -4837220681853258400 -1903251358805925400 -3779546738139910500 8063440603237157000 1255095426449469600 10411990359529152000 342453948000404200 -1028103692547384400 -10074772607444604000 -13275290059685300000 -12655084004263575000 -8510617909629366000 -11379636217469504000 -3712814881444692000 -10707306153622776000 7037290927404472000 -9281624641902805000 -7542992700626500000 -3333164986711658300 -1912906175013830300 -3694872667488773000 -10070686873124568000 -7911829973301301000 -3588407183446935400 -2039168085121449000 -4034800233852893700 -1536290463919033800 -2428828295615289400 -8815045931467143000 -4376187772685243000 -2525423602575217000 -2710637570337305000 -4783065348637251500 -4746828766141138000 -11318483714319073000 -7974223592292576000 -10121088081764093000 -3236720825848754000 -3425759525034159500 -7771469289702092000 10510097550882860000 8518197134462289000 -2878436658961578000 -3596513569773463400 -8284248189134465000 -9054021333046234000 -13398184749692290000 -59986078290800785 -10632965479946029000; -2168229000155463000 -5444554101686434000 -8516810820929578000 -1135216193678714800 -3138784400238663000 -2750489893593391500 -12923181724238016000 -7388291821488569000 -7489905806581420000 -11263411528624303000 -4873967348642608000 -1642394505263508400 -2509087780553788000 -428359840417169050 -2082571344958885000 -1423710935290337200 -2491572536946779600 -2779483394678581000 -2528680358556285000 -4301030369092994400 -2341004225508634700 -2666641349791179500 -3002148503898427000 -2215127539931748000 -1626675309005529500 -14036615438879005000 -5719642667848153000 -2451376008176425000 -7691128705166358000 -3487928615353280500 -1901951745768437000 -2920235666993135400 -2432912993456163000 -2729328841642795000 -2076636238437424000 -9725643676355049000 -8153787756558383000 -14034691165200290000 -14127061383151626000 -10873172718661448000 -4257631651823850300 -3113852140424943000 -3004032405227088000 -1827354371294834000 -2924324994348103000 -3863691525656961000 -1731002257805233500 -2177116681778815300 -2754476191087078300 -2267356036772117800 -2972294517721577000 2324917396724830500 -15379035552413360000 2558806744491106000 -11982458550399210000 -8604002721059672000 -9041332622072348000 -9391285304046706000 -8742217014218269000 -9564905384879880000 -7822632394879057000 -2046005582140002400 -12777666994062556000 13364092817455636 -7671303438722160000 -8289659361853733000 -2927849414877844700 -11297533584125414000 -2955873846153410300 -9422648087286565000 -10304542580296032000 -5400781897056523000 -2597648209712838500 -3512147448568626000 -5375986131616342000 -9732496441357980000 -12392257612176354000 -12914871668068227000 -9252382980285912000 -6229154250082219000 -8721261465257186000 -6844198976885179000 210381632739929530 -14623181314836232000 -1284936475738946600 -4430598241840711000 -12847946897960220000 -5527162080078251000 8334410552075078000 9972638027691910000 10311919190819968000 11812857368572910000 7674483640869129000 3389034671126854000 -328392095260790700 13578611697127206000 2241721975826561000; -4762324621842303000 -6086814734263301000 -11221675288885817000 -2892178555781221000 -2234174042267255300 -1559079218559843000 -10496165331306566000 -9796155602180042000 -4355789490949160000 -10030222313357473000 -3465513882115915000 -2306553545701979000 -1375655468836027500 -1491444758456225400 -2108823342867492600 -3318126195256683600 -2329400348949287700 -2438585476354227800 -3198631097636361500 -2341004225508634700 -2455405155468275400 -3361040134979908600 -2404218119888775000 -1671584566351567800 -1370898007185825000 -5417575906293791000 -3563041907865868300 -2197068086919383200 -3510030960035046000 -2078269986190453800 -1532465301164759000 -2361488348108874500 -2581196741474492000 -1757202201142288800 -1194415310091320200 -10038212951814330000 -10165495966527990000 -4791639608563800000 -4821027681628648000 -2216359936935360400 -2247717850374006000 -3563646266819073400 -1653476364892028600 -9125134225565568000 -2287601327717416800 -1177643888918843200 -2111126945140466500 -3325537423789000000 -8730294344594304000 -7495158049269106000 -6559029027030615000 11400311160172675000 1262857462597496200 11372938952149188000 1725305341538474900 4540645435400913000 -13071465643628947000 -12955333100161810000 -5768640467977833000 -4241609892748202000 2108288206926563700 9840416904941319000 -4979579811438132000 12077617678658214000 3034162833414063000 -5401112612559472000 -2952205450527318000 -8778860004061283000 -5582866881006354000 -8008753234044711000 -8804286573711422000 -12404762671205066000 -1599485337945859600 -1933362657869605600 -3489535529860101000 -1714258565056683700 -4921232920169434000 -8329565807383711000 -4410696888574478500 -6561533958916991000 -7065985220464140000 -5085878689278068000 1204891241659380100 -10047655367844404000 -4761544320821044000 -5159366319064221000 -11097439556424142000 -4863518686738357600 11020482481637268000 11760631214795510000 4423235328239710300 9842362312020780000 2243574421323447000 -5655396197045383000 -10832766532105780000 540104443910112940 -7041058038105809000; -2759123212882852000 -2491740207230166000 -2007624161840760800 -2217489483889409400 -3345204159461392300 -2795953459421932000 -9903682179664259000 -11135777883916652000 -4511412073571321000 -11105417361589687000 -5419863502530855000 -3164067152916102600 -1097621926888986200 -2668385828720757300 -2102190089665207000 -5666913599737177000 -2176612001583101000 -4082935735732552000 -1429856306554352200 -2666641349791179500 -3361040134979908600 -3127303041552280000 -1917131595417349200 -1970757849769651000 -2123069771506452800 10849155505020772000 -1189618420312795700 -13787537354980983000 -4419849746975887000 -12385085646967095000 -11114987590928873000 -8901768337329236000 -6073809834667070000 -6636151396117719000 -5448524691690253000 -7152416948517867000 687635552789224800 -11976236561343607000 7385077261660305000 -9585780140664070000 -10331136848948162000 -2424268841301126000 -1973229745993413300 -2373342089841046700 -1654956092561347600 -2382156106728453600 -4422614436441009500 -2326925985676322300 -1118097713196004900 -1439279357251093700 -2475044717455366000 -9673372050143459000 -2223374531023329000 -10642770163922142000 -5081282881047403000 -4266525215283174000 -2575775776039342000 -3382004220729655300 -3228835216580862400 -2343670501666901400 -5727855883269871000 -8943799089648118000 -11005563739561674000 -13378931721629045000 -9685829703436566000 -4691872996097680000 -9721551211236810000 -14913440939015260000 -5645599517800004000 -296869828283395800 -12461613830277336000 -7051157891983810000 -10069897222881507000 -11294454601413254000 -7694612095974641000 1819533317785358500 9988185252950920000 12274638841345612000 3046802171662595000 5298999043390134000 8789413816938515000 8244166256499969000 8617505638335888000 1804755935774015700 12019683641230922000 -10726993894802322000 2552083006841387600 9512580799153176000 3698020101033682000 2936157790182710000 2917234419115988700 9052398130668641000 4913151839284758000 5830024406770873000 7529719096202030000 2653709084702891000 3829440435683884000; -1624683145552094700 -3249431641878737000 -1695374574379860800 -2704859440260560500 -2299146174455336700 -2488923790674951000 -6137857193396611000 -14630160442817871000 -3285414462535172000 -8355369782533593000 -2953942251679477000 -3051686654900510600 -1217707596821142000 -1423395149207155600 -2018000047739035500 -2191213908731544000 -2424258838881131000 -2596892590579222000 -1405211791367291000 -3002148503898427000 -2404218119888775000 -1917131595417349200 -3857958372996907600 -2523943520175824000 -2176265425407870000 -7519436481898518000 -13425508919411213000 -7862292883174908000 -12117647803438200000 -6625526811298691000 -5463574874669010000 -5755996617775974000 -2976081865487281700 -1738138653839935300 -660291843537442300 -13178948329329277000 -7820676920891927000 -9182378216208178000 -8577418875055226000 -13206664211715146000 -4269678823882810000 -3536779731791805000 -3655940952274468000 -1935230338752814300 -3078357720796382000 -1981151711463548600 -2469142441664046400 -1127419988812226600 -2415798648009397200 -2796378556096972000 -3190273241171535000 -11402780460946379000 -10036084548546102000 -8999839532402590000 -8503466242051038000 -12486459814800414000 -2298099607746885200 -3163462827965859000 -6170914549403702000 -8362569523919848000 1871981857801014200 554262890552727740 -8115722692653077000 146454852412460110 -8445569607509503000 -8811294831292223000 -9065505986026955000 -13016540948017144000 -9138418029815040000 1383001530307587200 -11119122933609812000 -9321462697443149000 -7350063329466743000 -10212205947332070000 -9560534304067874000 -10454040124608180000 -900785348528400400 616736375621091200 -7930112785091227000 -3111571476374584700 4890144777719733000 5566337160040247000 12397486483335654000 323244554108401060 13226299259676182000 -14623335601623476000 -2761664808334912400 8049168641626576000 2866244187029979000 3218608885911204000 4506138411617421000 8780353051273835000 9053958917097417000 7613525845005810000 14712452130159306000 5100766809061978000 12206243193706330000; -2868196611694438500 -2531188028164890500 -2301990840137548000 -1593874097883239700 -2468081919872138300 -1524050162676763000 -6709666689866610000 -11013770336624302000 -1455098711276228000 -3448561130099160300 -2564164667118757000 -1822266426233132000 -2604587719343946400 -1959793122330854300 -460385669043715700 -1849280925885444700 -2009087219999814400 -3786479382079904000 -1314002066376357400 -2215127539931748000 -1671584566351567800 -1970757849769651000 -2523943520175824000 -1980902744858347200 -2478773160940263600 -9408476237238348000 -5971450231384134000 -2833959600571034600 -4966869093580215000 -1855329668209679800 -2142000267188762700 -2899490556635654000 -2919894631554730000 -2285675145222944500 -1364503467431792000 -10361222186749790000 -12665116242731294000 -4028799601465367400 -9122555261886054000 -4244604612331272000 -2338490693354335800 -2625294629459365300 -1395573862953955300 -3618387503170507000 -1384279361142105000 -2953837365606087000 -3780700950562252000 -3837206336296693000 -5876559914266863000 -6277674388082068000 -6011193658231160000 3791510585501654000 -9509157663388809000 9952321019164041000 -9664205828606229000 -3514500366016851000 -5360991645152231000 -8770523529284417000 -8465945543110918000 -6621153724374096000 7777258303521020000 7102575430755020000 -2020452521697524800 8672415100053620000 550530963724274160 -5608754946432186000 -5654801047099385000 -9709120148615013000 -8314204880760693000 2921231503743601300 -7201376738875852000 -9735283479898473000 -3497676530021418000 -6014356007933643000 -12590433474814326000 -9287407298552738000 -10403607029512833000 -7332830194139539000 -7953019400792381000 -5841104301734726000 -3387374474628486500 -730950768357488700 10817338195762793000 -3139889197827802000 7053500797304256000 -11348643978461041000 -2344421151656101000 2932950724647070400 3571187358244974300 6884171364031648000 10833255497605019000 8314300568060257000 8828980537977584000 6748339629298718000 2030718062383217700 11059472875775923000 4411284393481425000; -3205103140425278600 -2323581613312614200 -1896238393798187500 -1732168157025649200 -1872179114006293800 -1399364367407021500 -4907631247458430000 -8386643962478845000 -904974057963441700 -670050452641149700 -1778254749795828700 -1892584027434201000 -772111550465323900 -3023635571463706000 -757149919799141900 -1146230023844537800 -1384769616907153000 -2095513250639479000 -2303547760263986600 -1626675309005529500 -1370898007185825000 -2123069771506452800 -2176265425407870000 -2478773160940263600 299157670951529100 -3885014884977526000 -1934820126871583500 -1792968671143351300 -1009304400112422700 -2720534366936307700 -1564592974085789500 -1365611176358214000 -1289413848041289700 -2661221156851323000 -752992497735964300 -5403714475681144000 -1860998036187146300 -907885462128501800 -2484714658042381700 -1781349537597214700 -1293165325402377200 -4101497678775886000 -2553831007842210600 -8615983592399210000 -1963453730565763600 -2907161750935659500 -6934258244583883000 -5522075193738407000 -4591783386276271000 -5903692315516810000 -1995302143225955100 8456695615838718000 -738522384195839900 7833596864049359000 5117454753796400000 6097621597186447000 -8484420041641293000 -8475034348685882000 -3508072339495131500 1218420073471396100 10132776987393632000 9539790519152591000 4302262804289586000 8738164239001727000 5077052366157475000 -447564521225239460 -5862414124236169000 -8815101773463574000 -7228594874761514000 5135380264712869000 -3711328382783592500 -5535813782025951000 -2803111727629826000 -2778170415064944000 -5661859875772470000 -3145564222435008000 -4403586238465358600 -7272510228547471000 -4431086826294302000 -6266094571105342000 -4315132678228442700 -3077616755494245000 9638989744597189000 -3760022415938244000 5627422454660330000 -6388449643790517000 -7315984805592333000 -945954542759803400 7510074549341276000 9153822383744668000 4987142041973276000 8612584565004409000 6095971797838509000 952490741128774800 -9611170931311268000 6335197036924185000 -3643693167040184000; 8354237595542235000 10765540315548704000 -502396678179888200 9753371692365427000 -6381559297482794000 -10064555752439342000 -11490223132247620000 -8960828691876410000 -14409230426684523000 -7974862718741089000 -5935531848012107000 -9589785963482347000 -7453024369475220000 -4403461413569590000 -2527703798247310600 -8814991334269199000 -9797952492831953000 -96932335027859900 -8702233259990385000 -14036615438879005000 -5417575906293791000 10849155505020772000 -7519436481898518000 -9408476237238348000 -3885014884977526000 -2235955037091374000 -3173887882504875000 -3299019068519557400 -2467717063553287000 -1954727676719670700 -2637925652220252000 -5092452527601007000 -2510957633338214000 -1745472969372579000 -1431408986142158200 -5420854387125653000 -3093334263290061300 -2501584547305169000 -2435745302968240700 -1608861629235232000 -1738689060116429000 8758330940606040000 13894858205731676000 5786796289988430000 6970439086560995000 -10032407454724740000 9425689696295907000 9932801664814950000 3496091821216688400 8412198275899180000 2340682482661141600 3093922471231816000 3968666433292052300 2676930113970349500 1052805713163702900 2788745680755018000 4936003132375498000 1861064782539711600 2323967338406623000 1450013248681284300 7978958385673290000 2870523678475798600 5886484744466932000 1993911001971485300 1824274005990808800 3679805074317426000 -10657240876395025000 249871771813991840 8277993973614306000 11940064170381003000 13377448916129450000 9451053846182564000 -8357238511784064000 -2616648959119263000 -5434904654405772000 -1333654007001897300 -2183311643995829700 -2953297052339948000 -2070098588129293200 -3869638788908383500 -1805303067058673600 -1762948115267974400 8614693264671616000 -6560225923811871000 -10010356030695927000 -14864338785988546000 -10956938350271859000 -7584320316036613000 -8493626254102481000 -13513934082107811000 -5701888478005737000 -7587287038093159000 -10489905883232103000 -3493208484313405600 -1404300350263957500 -2518390126671911500 -2240298834986290700; 11572411368202895000 6707642311681384000 -91658618447939500 -5747942261613646000 -9653514416014238000 -10459851521447889000 -6762900900027676000 -10311794347015895000 -13966536952810746000 -10810012880455079000 -4058183254575083000 -9572340097053997000 -3530266097353004000 -2506364592766481700 -2859189519029006600 -5054921745515689000 -8682663847603908000 -14966698828820517000 -2701869370905360000 -5719642667848153000 -3563041907865868300 -1189618420312795700 -13425508919411213000 -5971450231384134000 -1934820126871583500 -3173887882504875000 -2458977129967666300 -3946990765647877000 -2289474032234120600 -2429349586692593600 -2300296043166918500 -1668528136591979500 -2125426042372223000 -1454167316959711400 -1826582669286071300 -10710080014440966000 -2913958847449243000 -4702345087366522000 -2809854781962169000 -2596681038051154400 -3730339182318451000 10062684227823970000 731212450530563900 12290390172264125000 -10744508095630120000 -10290323842779806000 -8863905222489251000 3025729446011374000 9768323612832138000 6603997320750235000 6173761656347178000 2448868313970626000 2076417002287201000 3548021144291694600 3027052129233873000 3096882734887931600 9757421227114618000 8381217689350710000 3993829246326105400 6409092418777493000 9089885723403905000 9097341525482438000 10470964337532598000 2222432674392231400 4937348421620991000 7997319358564700000 -9820777504999495000 -14782035371876051000 -10240954653325145000 -937681318571811400 2009952494081668400 3369268370959507000 -1594437700666070200 -2091663737743398200 -3492054646787414000 -1966761871571124700 -2028673571929900000 -2397279499932898000 -2193704524130512000 -1144848676079069700 -1707653811384246400 -2485014785815821700 -4420973610074480000 -12482580631902344000 -11800085722031332000 -5383095720087858000 -6865336419742993000 -5121685950839802000 -10956670884317917000 -13253653967318045000 -3995141626535432600 -9218148305110036000 -10169382867820220000 -2302055326944333300 -3221980934346786600 -4868041944239031000 -3488264492625355000; 685185823673724400 1687812638584468200 683598757660421400 -13238768720093763000 -7901424868065057000 -9761699553192513000 -799673048470775000 -144053079373799510 -7918206984206850000 -12480975832507660000 -10631004335355451000 -12301125045204636000 -2301372577829554300 -2635753082871947000 59789022907299560 -3166863854122000000 -2266356569431384400 -7886233254386671000 -1938945392192981000 -2451376008176425000 -2197068086919383200 -13787537354980983000 -7862292883174908000 -2833959600571034600 -1792968671143351300 -3299019068519557400 -3946990765647877000 -1654414912770756000 -2137043869887652800 -2865193983021221300 -2572039629615526300 -3887323806871309400 -2984616196097446000 -3617208038088597500 -1687648847690442800 -15636228759452063000 -8092069211297165000 -6684776876757772000 -2149851709981157300 -2211552095241806200 -2498003972988078000 525389778858874300 -13292915650839016000 -711973292327271200 -10771135218792666000 -2687518171384637000 -9605466303410807000 -9478105735199715000 49932707417108010 -8308547608653794000 -740858470020711900 2355973640891151800 6788857728025228000 2343520668203161300 10260621621738855000 8612051741082526000 14665477064799330000 14751443719931599000 9804418114734265000 9849829884461942000 1394479418184489200 11906371275228660000 475243045041278460 10946324245651002000 8879771773090828000 445059305262495600 -2309888228924788300 -7247465972910245000 -10963148136882658000 -16024403738164599000 -14358424620164538000 -9049350567979314000 -2126440337538410400 -3010212788283765700 -2303289686807650400 -2840850279543626000 -2548955007627088500 -1968120520103651300 -3848833479778109000 -2638013950852114300 -1966590623612300500 869052091829080000 -12803772012880937000 -7472504733483991000 -10738043425339622000 -2407159590775713000 -1973159176207381700 -1302157902295055200 -10935175960306372000 -7775976762092393000 -9537538901322481000 -7762301150770952000 -12897993997747924000 -2927866830811275400 -2643807322216959000 -7615947761010810000 -2435600051435636100; 10319704643181422000 -5135798485402550000 -12434909986183670000 -14004762508869572000 -11314146226513890000 -9326256692293936000 -10595249279261943000 -9043612052805134000 -8185253684013861000 -4661205429432098000 -2957209982288991000 -4304631955476016000 -2402788719444235600 -1319088039349823600 -247142448801316730 -9529455096163155000 -10731771587015669000 -13290360646753124000 -5082661707415157000 -7691128705166358000 -3510030960035046000 -4419849746975887000 -12117647803438200000 -4966869093580215000 -1009304400112422700 -2467717063553287000 -2289474032234120600 -2137043869887652800 -1778757418954015600 -2678069164883511300 -2874862358143756000 -1984699077173719200 -1649855114358683800 -1828170107405491500 -2554314941452188000 -2329132558450516000 -2160676717717522300 -1695411192623499000 -3055759540150076600 -3142067708234090000 -1357533833010360800 10811220086892064000 2034003972038861700 12930934149912774000 -7469670366399568000 -10679146954586031000 1642708805794312000 9678033393221199000 7920933881946228000 8863103928708638000 4199351884092611400 3984305183632278500 2813624596009456000 2154135223911509700 2780521196270651000 1175486466660392200 10644475568399856000 8602783795834409000 3344321827620837500 2920544683370076000 9355213482709607000 2450597005763832600 5683200841474421000 3286511990395161600 2617234615390460000 4842959696896029000 -9245247328118703000 -111971278837892190 -404342928784444400 9187177748878516000 13604715938803430000 11881521019527412000 -8702728791839169000 -3221942326586637000 -5072588770582708000 -3846517627318469000 -1988043956919223300 -1441903269162322200 -2574422790710121000 -4637248053846801600 -2760345559584041300 -4443593553278177000 10511991017570926000 -279305671970141700 -604338636550576500 -13070073424065929000 -11986213083169113000 -10441980742450644000 -10387101478905336000 -2558872934104384700 -11712782259698507000 8982849535775500000 -9505000632993767000 -7535843208680527000 -2253856318480699200 -8184611297086548000 -4030720638982363000; -7709389522010521000 -6932211726596019000 -7854831198236709000 -12520112086217916000 -13725516016733256000 -4847730802283898000 -12388302105545799000 -14018618650036467000 -10494277666421920000 -7891481061565178000 -2619597385285371300 -3635414238792390000 -1126078400635580100 -1649642345432783300 -1775174895925597000 -1573300945437733200 -5088831946091359000 -6892669043680688000 -1471841615904134000 -3487928615353280500 -2078269986190453800 -12385085646967095000 -6625526811298691000 -1855329668209679800 -2720534366936307700 -1954727676719670700 -2429349586692593600 -2865193983021221300 -2678069164883511300 -3866458753069020000 -2679128947219490000 -2567244449707243300 -2721908657193704000 -2102207681299279000 -1561838161008057300 -5213565257709715000 -1571376746268711100 -3174816870666233700 -2635429758690158000 -2462422239839752000 -2433482940126949400 128752129879528320 -11139457277579677000 -157883467806765570 -10360930864372316000 -7710293482933449000 -10114975100543407000 -8307859244156511000 5018997645888015000 -2412588641617970000 6174010146069555000 2727078556100905500 11417831257583757000 2529138818865347000 4679880018250337000 6421343198430290000 10512495587711820000 11924413295805228000 12652259184601999000 6357042808031426000 11845723921462253000 10536626551239678000 10726202268245865000 3545695391634850000 8611275099069504000 8668141907759789000 -9337808907231777000 -14607688141288500000 -12732020918674056000 3199773294785777000 921364953502225900 -2879844414667200000 -2939375985489510000 -3120350739746736000 -1540908271432158000 -2765574944163407000 -3442355241350034000 -2253978885623426400 -1686710909224805000 -3565625076265904400 -1980931015930098200 -3603356708824578600 3195462327983752300 -11749535638674680000 -9475048326574095000 -9314602232113505000 -8424314512039013000 -9065235350455524000 -7209508313499690000 507366677238624100 -13227874373101277000 1187264882716692200 -6885063372220483000 -8274453206763372000 -2734994612210414000 -10308047979922415000 -5549168463089393000; -10714267000805835000 -10350660258152439000 -10407776866849488000 -8475862259318416000 -4987918918902331000 -3744355373526010000 -6038572868673683000 -5156912636522357000 -1928408009780571900 -2675270931060999700 -1537669318872824600 -2022935420596166800 -1576048257956405000 -1268096113948523600 -2017958333205044000 -4857430673399635400 -5358193501484118000 -9660622648988693000 -2843496463443468400 -1901951745768437000 -1532465301164759000 -11114987590928873000 -5463574874669010000 -2142000267188762700 -1564592974085789500 -2637925652220252000 -2300296043166918500 -2572039629615526300 -2874862358143756000 -2679128947219490000 -1899094344230277000 -3560255978861706000 -2479891983495555300 -1714141148660793200 -1332981134623889000 -3937274121971979000 -2547576631139029700 -2277932173922787700 -2011830281184713300 -2273779202741527400 -2406731778255971000 -1198484048156333900 -7821633517374907000 3579996764058797000 -11757526041390434000 -10862806023995270000 -4693158843686824400 -3231855906547944000 4499669705192109400 4746276145450558300 6748565512630641000 1952614113815884000 9790461446173094000 1338846287260901200 5883684583331877000 3339379622965543700 7257045325502602000 9790514872901955000 10990511526459852000 6324967418806210000 5408655090612938000 931446917466094800 8582792138690556000 2692250107801536000 3637480576791913000 7241301125680532000 -10210167549361804000 530785618396587300 -2069287431139958700 10399137687202291000 11304565599080920000 6766662994501770000 -4371219405321079300 -1496460103550768700 -9360331613869230000 -1853383846532849200 -1353967422145961600 -4017100797122726500 -3442390517074615400 -6664338638478083000 -5060561438344154000 -7028034547183143000 10291598165786248000 782416258396476000 4936753409243007000 -12525258447972098000 -5653270369124090000 -4406392572151926600 2005534003620846200 8979478479265442000 -4479708733430345600 11067322289044189000 2447002507009571600 -5818377944649844000 -5549313433259765000 -10283770598365416000 -10800990556067234000; -11451144359459320000 -6262807082685588000 -128709712979126850 -11029841292437290000 -12664732033300294000 -4797505414362843500 6825485550905978000 10678209992290187000 -8314997493924046000 -5273117855322735000 -10173009788418171000 -9960964802951456000 -1841923168591827300 -4968098312120798000 -2060316511051916700 -2756512795382283000 -2615291201987479000 -2022937222930358300 -2261410650962500500 -2920235666993135400 -2361488348108874500 -8901768337329236000 -5755996617775974000 -2899490556635654000 -1365611176358214000 -5092452527601007000 -1668528136591979500 -3887323806871309400 -1984699077173719200 -2567244449707243300 -3560255978861706000 -2211600140305811200 -2216533159516701700 -1825568477353127300 -1778472315626713000 263655042627433130 -14556261502420501000 -13440825313505067000 -9050560561496910000 -5231533857518683000 -6256234779593505000 -9051605851970791000 -7835820002354959000 -11162166593432926000 -2560235479260091700 -3368217123253266600 -2775554255417401000 -4234447377728616600 -9339486476412855000 -7254904955260230000 -5427117415944600000 10067456032853686000 14910351082836062000 8888621005863023000 9248300057504132000 9254215047752616000 1259705527014391600 -3004042291986517500 -2809950304059820000 -6162514608169656000 -9646046808657957000 -1322090099438816800 -10926755803579396000 10514088839801860000 -2299389049856847000 -8259582333232187000 -2406157198206515600 -2178632501926253200 -2094700921276785400 -9267295887428065000 -8596402264831938000 -4810807075394516600 -2729879709798110000 -1608975732808420000 -2591666727026780000 -804035859674282100 -2163083590148063400 -3898559182404227600 -2882458429328929400 -962260011660519400 -1556722693658887600 -1956517167551717600 -9795400410003508000 -5047040346570629000 -5619618993152705000 -2905182588190908600 -2729516806106091700 -2337588997936517600 -5738448417275328000 -8222123477039595000 -10430848411124992000 -13494550454554266000 -9164071963543462000 -4807726357157231400 -4882943022903766000 -11866083483849353000 -7012217336085101000; -14949775771743157000 -13372404607999530000 -7657401672156132000 -7901961975896613000 -12323888838888953000 -2717818812761888700 -8972186756308570000 -7703056604233561000 -14010271338208591000 -11390368270819714000 -4685688256116942000 -3856282935270410000 -1656798621023543300 -1234497825789208600 -2548414341476582600 -2133752093671752000 -2792685405608066000 -2033330894231303200 -2871562148207420300 -2432912993456163000 -2581196741474492000 -6073809834667070000 -2976081865487281700 -2919894631554730000 -1289413848041289700 -2510957633338214000 -2125426042372223000 -2984616196097446000 -1649855114358683800 -2721908657193704000 -2479891983495555300 -2216533159516701700 -4286912652643482000 -2407096927703940300 -2944796771948196000 -12327744786917293000 -7316365672942317000 -7857420582015875000 -4986982820742317000 -2852328830686709300 -1590429580633613600 -14302287093847473000 -9910572261078246000 -12454833965292592000 -2969709355054271600 -2590028384931971700 -6472995027882261000 -9397179999742470000 -7957834368154757000 -6879852902559990000 -6063270010414830000 8261985857146185000 14125154422448118000 8125876920825361000 13178538479794205000 10027837263916943000 -915360479996653200 1422098359173431000 3061445847787634500 2582349418438957000 1312643061870999500 11662581310570201000 102419462130012650 10188159501222630000 8677540164102530000 -5037647617182015000 -3085699570575281400 -10722726369139393000 -5095741589591782000 -9837817703244535000 -16064529073136216000 -12298544585165635000 -3128511956541817700 -2822491412102915500 -1701724004170640200 -4157071190699291000 -2842849368349713500 -1883628970555269200 -1308461855091873800 -1914744108109534400 -2613635407519784000 -3216195207495904000 -8563460202936628000 -9575081633424771000 -12681261291769288000 -3101816749360267000 -7037489435777947000 -8908841350676559000 2059140318574750700 865673655570576700 -9135734093972977000 -891039756765232500 -7762370079339095000 -9639883244014814000 -9446999860934450000 -12082427678812536000 -9327571858435909000; -10708745784316930000 -10237796958267697000 -13529616909369910000 -4462306282161527500 -4189904010390641500 -2133495316976847600 -10431949404838326000 -9959364501081480000 -4306881509995998000 -4017035522286972300 -2494260999027929300 -2731397589918738000 -902625102236593400 -1451630408670908200 -440645062775978450 -1637964862817096800 -3624666720217554500 -2359397647037415800 -1677273115935124000 -2729328841642795000 -1757202201142288800 -6636151396117719000 -1738138653839935300 -2285675145222944500 -2661221156851323000 -1745472969372579000 -1454167316959711400 -3617208038088597500 -1828170107405491500 -2102207681299279000 -1714141148660793200 -1825568477353127300 -2407096927703940300 -1466064225189608200 -3254738856462090000 -7431134263282529000 -2637315690464784000 -861058417574547900 -3683076858723288300 -3073046398481721000 -2601952651735599000 -10922301930840872000 -9584620726364652000 -6109952770542964000 -6084572475221191000 -4440452793595201700 -11718982219872105000 -8716852457840274000 -2355753918670317400 -6120364906287716000 -7316912793688557 5488861775683293000 7927433970177457000 4009525998459934500 12445919260197127000 10427859066891958000 -1850070846598575000 3293365768565918000 2403861013615604000 6891674761034239000 9829686053397472000 9292432358039317000 6854048257120288000 5646762743158405000 9304723301151408000 2124593603620516000 -5145595081256792000 -9753176502576374000 -10749329416265847000 3933623657096141400 -2574702532092950400 -2847457060238507000 -3521135609075351400 -2149448002853609000 -3905291072874339600 -1893233681300204000 -3150985029463336500 -3954330765228492000 -3481985233448942000 -5807498431689155000 -5959423945434896000 -6197053099370244000 9642030852137207000 -9161520782116901000 -2287154988743053300 -8480206706598390000 -9320544034184967000 -6797935434775678000 8419131781117318000 6774471150905494000 -2123780785024452300 6972538248131673000 208631179168326330 -5344867438466868000 -8699546514693107000 -7351362542050656000 -9212303325534573000; -6240588524699263000 -6558166606186278000 -2214234991931895000 -2557710190089392400 -721739707171153300 -1450831052630773400 -1412239721803384600 -3257809589760622600 -2234382103941418200 -1950540806254358000 -1572697940379328500 -1038176552705864900 -3612435523994972000 -862137317145084800 -663392003867846400 -4642978667986446000 -2285900942801847700 -2138046721552852400 -1321293056619423300 -2076636238437424000 -1194415310091320200 -5448524691690253000 -660291843537442300 -1364503467431792000 -752992497735964300 -1431408986142158200 -1826582669286071300 -1687648847690442800 -2554314941452188000 -1561838161008057300 -1332981134623889000 -1778472315626713000 -2944796771948196000 -3254738856462090000 859281668490041600 -1626085302121527600 -2129258065453656000 -2933664062049043000 -1576642156271646800 -1232685537137837800 -2336031663047696800 -10378383630981634000 -9124858128007443000 -5321528751664849000 -9446150888500720000 -6753197281861375000 -4761921227561964000 -5346368559628723000 1050420114194439200 -781039049265799300 1876583610243125200 6481084805141966000 8904582837833568000 2737157395982725000 5880403227459075000 6329157267530428000 -5464591598841665000 3258699838188869300 8109441776463829000 5164962483065101000 4850424618390148000 3606099819244608000 7231891584697921000 1715863548950691000 6106811763064248000 4170252976048633500 -8741952833486999000 -721465705127999200 -5864516646970092000 8659983612403974000 10842437102035847000 2646090855304874000 -5066115219205990000 -2808842621652693000 -7670619021180604000 -1450713748001971200 -2609740468816513600 -6221974908664791000 -5356573649352653000 -5325571535934924000 -6307432363687773000 -2236652374527793200 7579556707899386000 6089434547953397000 5379897670605708000 -9203712562623856000 -2944714413244942000 1682710017346315000 8258709599772065000 9137486430286953000 4620077762842882000 9662290082494267000 5834267144462361000 -1801806043995485000 -7190184987151561000 -2536347482244164300 -6604849302982343000; -11570989554212023000 -10480346880453134000 -2541632931410593400 -10681965034196937000 -5117800902677392000 -5231361590503880000 -2322371993493493000 -3238116845609916000 -3303599805144864000 -2241249776358755000 -2741247491803398300 -2878052778965460000 -2222736647712979800 -1575857432823618600 -3058168675530564500 10016727589926089000 7568710494392664000 -308235146690483700 -5904420820218204000 -9725643676355049000 -10038212951814330000 -7152416948517867000 -13178948329329277000 -10361222186749790000 -5403714475681144000 -5420854387125653000 -10710080014440966000 -15636228759452063000 -2329132558450516000 -5213565257709715000 -3937274121971979000 263655042627433130 -12327744786917293000 -7431134263282529000 -1626085302121527600 -2475210847164821500 -4142806848537940600 -2212654826817956300 -1784129079439147700 -2159875010618394800 -2112760966060058700 5806202515780052000 9022685283193460000 10886377488609066000 13878383708789599000 11036169139320440000 4846225567206804400 10060423002472495000 5975679700260789000 2178198312096197000 2097091887459749000 9125243893770143000 15123333068014916000 2314269321074648000 6804803584725708000 2841999495649332600 729149203508917700 13323120156113670000 7085001501093449000 2121693781630659700 3015452659442842000 1949623391801840100 1806605144676275000 2591272184054859700 2269297652447024700 1852862909698727000 10335448913397526000 2146555616884465200 5207646688103065000 2185236763461287200 3684851354852367400 3207503627089074000 9685701648982672000 2491326683320105000 11133938026522446000 -10821307421665424000 -9513315412378308000 -8886877981376964000 3413527351466318000 9350968280482825000 5785121581755938000 7152126555350612000 4186100680049461000 2424465734407118800 2930149683361219000 8113837217628614000 5012762607210984000 6405804427691560000 10007843117026385000 8312654522863555000 11187810347881542000 2005270271310633000 5705118248950609000 8879962943209744000 -10752819212219262000 2779814940720949300 3496820473134800400; 865362996572349400 -15671325519993266000 -7332320047878651000 -13067261677621178000 -7929613015602751000 -10494702717178395000 -2599198191568717300 -3100637975868157000 -1741705939027201300 -2693889729300803000 -2587492625002484000 -2911678240451529000 -3300711486668187000 -1767835179990918500 1078067376176097800 -406389981442852900 169846471440254000 760827187656721200 -13165954346063863000 -8153787756558383000 -10165495966527990000 687635552789224800 -7820676920891927000 -12665116242731294000 -1860998036187146300 -3093334263290061300 -2913958847449243000 -8092069211297165000 -2160676717717522300 -1571376746268711100 -2547576631139029700 -14556261502420501000 -7316365672942317000 -2637315690464784000 -2129258065453656000 -4142806848537940600 -1550656867748542000 -2763223743405852400 -3862746853317452000 -3014713612543030400 -4233334155826339000 11996283483862644000 7482118853776904000 10600155803252650000 8379706356555205000 12789952843335050000 9650565354932310000 13474613066878358000 1734001270204120500 1828471306776423800 15011401563317384 2385236753032088400 7861700125355376000 2508179717439218400 2646823983246794000 2461869895991359000 14993182869805174000 7711550823648627000 1963576922626735000 2353977667105505800 2684526692105432300 2479272571962435000 2129644688231142800 3165666493836233000 3783444719463451400 2425915806046609800 15276424026732596000 7602771457460981000 6801601934144356000 2813671714037957000 2172321443290749600 2312056564887082000 -229884701983939700 -14034038741194040000 -521273297045234600 -10274911899426267000 -2523768884940626000 -9374322768032790000 -9872363041592595000 467406406134783300 -9311419193547915000 -456265565525367300 2346102957747553000 10156797666835704000 9199164171647141000 14728245564194090000 9935617327696594000 9229111736017605000 -431347582430595300 14542992139556321000 -549355093794693600 10480258533020065000 10618590281530975000 25261634740439812 -10773308140782911000 -14082523875523557000 -9261896136367401000; -14575780654788520000 -6263164013829553000 -1674980055776024300 -7729443947821019000 -2358201405944323400 -2926990111463961000 -3034081148382004400 -1474083835852311500 -2551455818860177000 -2749019330442323000 -2530205759445030000 -2788855469808533400 -1790616529845672000 -941657439859323300 -1792718599997042300 -6482173772856753000 -7966044820099158000 -7718396797137564000 -12358564404464048000 -14034691165200290000 -4791639608563800000 -11976236561343607000 -9182378216208178000 -4028799601465367400 -907885462128501800 -2501584547305169000 -4702345087366522000 -6684776876757772000 -1695411192623499000 -3174816870666233700 -2277932173922787700 -13440825313505067000 -7857420582015875000 -861058417574547900 -2933664062049043000 -2212654826817956300 -2763223743405852400 -3751188906250962600 -2244050119509781600 -2884941703687972300 -2419113332701434500 -3289066829657039000 -1793110696866538300 9448000774327970000 602982472214266640 7721847537204659000 12097894394832420000 6420141407710016000 9873509291986530000 8961686989403815000 2767036403580262000 7954091372555435000 15784065666303880000 2705052693008405000 8408826963609070000 1673524013056793400 -1491863270253164600 11310456796892391000 9339070937367051000 2332228801377374300 4102981168638300500 2779852664423328000 1665753481536442600 3791771410029248500 1737772388570863000 1649625572723907000 9184446727820169000 10426398287819540000 10961988092116164000 2728562923333843000 2735215512875983000 6377207612818094000 155885231603264620 -11686951966570225000 1035225762027582300 -11218575733348125000 -8008514937734221000 -9630511300602282000 -7926646155344620000 6482282063327683000 -3753361664410204000 5239065230997630000 1873746697989879700 4991723233801489000 6076660950518137000 14604447780489930000 10736547986124362000 6184207362067660000 13643665002596130000 8922701820967837000 12901873402498456000 4295171781828688000 8577518679204112000 9841467240529985000 -13189132093699013000 -94980005874863120 -3817865533489565600; 11904160640862250000 -1038817341650219700 -14881123826036660000 -5478297284304478000 -13094402566596803000 -11311178342408277000 -9760284141614373000 -5563987467666773000 -5555287497932207000 -2092990100833822000 -3413757507198733500 -6754598627026967000 -4738228275917424000 -2292576192637823600 -1952742125154406300 -10144491648493050000 -5889178356616529000 175399540388096260 -10609742332039016000 -14127061383151626000 -4821027681628648000 7385077261660305000 -8577418875055226000 -9122555261886054000 -2484714658042381700 -2435745302968240700 -2809854781962169000 -2149851709981157300 -3055759540150076600 -2635429758690158000 -2011830281184713300 -9050560561496910000 -4986982820742317000 -3683076858723288300 -1576642156271646800 -1784129079439147700 -3862746853317452000 -2244050119509781600 -2579897848940830000 -2142564755951337700 -2283424481633151600 9213173114426040000 12315978564706890000 5054676571305123000 8985765712027314000 4116102067864980000 12168887018619554000 9148524667450892000 2872093255828247000 4939603739395410000 2476646387051735000 3043095048621213500 2046981735314138000 2922376767479712300 2873871089637984000 2511706990017004300 9554737006516080000 5541712388008293000 3129259039332916400 1522967568079725300 1774508368741392200 2244700001672943000 3751571179289605000 2252422910732866900 1753744728118573300 1667394882954552300 -647343962268904600 14958634646595834000 12949652320988330000 9586815369815785000 5352607349216308000 5922679694389819000 -8823329319513185000 -8735642242027046000 -11708018301778555000 -2278563760561443600 -3902147380527108500 -2369161932616809300 -5389615360591292000 -9154296600030057000 -6107435799505346000 -7100052748575136000 10583287226580364000 9748051084626533000 8239033219822067000 -1937125902203033400 -1662906128126500800 -6293421265783009000 -9229974347241143000 -2364190736612704200 -10687311208342034000 10539007874214568000 -3364897253266734300 -8382642813218490000 -2244088571792607300 -10056505159188223000 -5466221333153308000; -6934380997883452000 -11984815701570094000 -7342500320148732000 -12437026269094165000 -6838057495728222000 -4889892491360754000 -5726432241199904000 -2111985806057481600 -3058943269198754700 -990715320448665200 -2661191437248526500 -1783404826266080300 -540702520983248500 -2888836180380002600 -2237190065214437500 -14651747337351260000 -12907668682988712000 -8134532868528463000 -7120817249966290000 -10873172718661448000 -2216359936935360400 -9585780140664070000 -13206664211715146000 -4244604612331272000 -1781349537597214700 -1608861629235232000 -2596681038051154400 -2211552095241806200 -3142067708234090000 -2462422239839752000 -2273779202741527400 -5231533857518683000 -2852328830686709300 -3073046398481721000 -1232685537137837800 -2159875010618394800 -3014713612543030400 -2884941703687972300 -2142564755951337700 -4479876841717294000 -1569451107371399400 8745168651384599000 480356832660305300 12263729291691423000 -1848598010426771800 -3090452193397401400 9878672612241516000 7818908876662308000 9598899311753542000 9387867094913377000 2700441296496865000 2539358086271833300 10969834647417290000 3247718455951344000 3355722647348352600 2007929580966776600 9492177889877048000 9802903754977453000 5898253288600245000 2265929123100985000 2429137035146478300 3999815764451252000 1637802810005875800 2506663617805813000 2006924183954499100 3045222174204382000 -1930851030942910400 13856043817345577000 11751222669574477000 8165849267447780000 9393179111745299000 8601301289083557000 -14148951424048893000 -8895395655895413000 -11850382024325256000 -3024486312057540000 -2397616508166570300 -6283140486936831000 -8531368184530643000 -10640722115402741000 -6128509197528664000 -5196687060668442000 7753219109354926000 13709953191819663000 9536635007945577000 65433571551512480 3697372505234046000 3885927733180726600 252570899688646300 11507605038877400000 -613823072372760000 9396679460075001000 8170690050675986000 -5717622299512213000 -4731267977546767000 -13279538395555618000 -11535207729667595000; -10925725947452248000 -7055405091097705000 -2419202424952352000 -3891151268183809000 -1915889658420571000 -2031424566942197300 -2806237244745336700 -2307927545441951500 -3115639976799316700 -1263949475377261200 -1810109214094420500 -2150413359941583800 -1260201042689945800 -3338740936426650300 -563557940374405070 -9837428372618370000 -10031939648112677000 -13493761960929342000 -3976325591352489300 -4257631651823850300 -2247717850374006000 -10331136848948162000 -4269678823882810000 -2338490693354335800 -1293165325402377200 -1738689060116429000 -3730339182318451000 -2498003972988078000 -1357533833010360800 -2433482940126949400 -2406731778255971000 -6256234779593505000 -1590429580633613600 -2601952651735599000 -2336031663047696800 -2112760966060058700 -4233334155826339000 -2419113332701434500 -2283424481633151600 -1569451107371399400 -1197345363500506200 -8801544588169392000 -6826141247029060000 2096869531795141600 -7234314629152647000 -9108556271821936000 3235470786272200000 -479876820132918700 5362944063476914000 6580562407421802000 6120332286108653000 4628778336810439000 9918173383444999000 3032053827714219000 7943909752359561000 4073710758395574000 -2586489175615704500 8509708064857200000 9730887151502591000 5526297313903028000 2075476498799175200 1228467282800884400 4247932655748075600 1696844845116869500 3222053471883848000 5599328720907805000 -2683388015650876000 9696198330006124000 8363605801966461000 4764087841246047600 8166107393272466000 8913294282356491000 -11238416850672790000 -9001167847791856000 -6115058859730329000 -5808074304792332000 -3643939371604550000 -12686402395567786000 -9126986601023403000 -2809119723322128500 -5655032525057766000 128345367431230370 4372881692651301000 11514200514462591000 11573762538035555000 3406604160103730000 1733238386207215000 6160635605043369000 10692681682605407000 8545416256752655000 6118664614427521000 6135137990273158000 9867437743615727000 3190893587578045000 -12091572611989657000 -3179478982551930000 -2806364482310730000; -2101955392962685200 -3488602822686209000 -2884153502098188000 -2340639060891649200 -3195000435651272000 -1287035810914493000 -9838977354801240000 -8975447462897053000 -8843598677353645000 -10740564462919859000 -10679803790761223000 -3667417162226772000 -3264872443666426000 -7394806961639149000 -4046022003222324300 -7533231832392602000 -2116730461841205000 -2306542461889617700 -8486634087885854000 -3113852140424943000 -3563646266819073400 -2424268841301126000 -3536779731791805000 -2625294629459365300 -4101497678775886000 8758330940606040000 10062684227823970000 525389778858874300 10811220086892064000 128752129879528320 -1198484048156333900 -9051605851970791000 -14302287093847473000 -10922301930840872000 -10378383630981634000 5806202515780052000 11996283483862644000 -3289066829657039000 9213173114426040000 8745168651384599000 -8801544588169392000 -1528602362792906000 -2552408712680199700 -2723137099950947000 -1600423082587894500 -6347519479665888000 -1794740958420418700 -1735769596864484000 -2920766423738277400 -1428746351101916500 -183844361699362300 -1997413480018034200 -2310430122494397700 -4649655250029155000 -1486457592877439400 -3362741739524315000 -2675664561744731000 -2661358279103163400 -1821235383173242200 -1030894585468754800 -11436171852218853000 -12523500284428368000 -8825650329589111000 -7474763917304060000 -3746757993013388000 -2501693680100103300 -9806658967250427000 -13708101279909120000 -7399695980590167000 -6196553826577159000 -11672571643218683000 -4029546335574849000 -10016120104861910000 -521756909951667800 1662018347638352000 12817454476626207000 8365327590778055000 4656722553946991000 10248498686519566000 8996095169821473000 4788883296707401000 3906320703180550000 10894946416369706000 2893952533018177000 12572004621086428000 -8243328495221637000 9438662309523107000 7785963273111352000 2092188158146385800 2273743032794676200 1419385496985897400 7519741915642741000 3256188380568544000 3028815209062704000 2734381835616420500 3560080180308008000 2425623642149318000; -1680405677659135000 -2877935178597882600 -10194504847877257000 -3682303409272779000 -2870685438430887000 -1901451332328125000 -10918749728512473000 8017104875495831000 -11373882686360622000 -7000479214016429000 -12871196312711827000 -5548575129028554000 -1627776239196825400 -8023240724420321000 -3863071235127629600 -2151983471560801400 -1960486456721735400 -2584645198418743000 -2783958446351383000 -3004032405227088000 -1653476364892028600 -1973229745993413300 -3655940952274468000 -1395573862953955300 -2553831007842210600 13894858205731676000 731212450530563900 -13292915650839016000 2034003972038861700 -11139457277579677000 -7821633517374907000 -7835820002354959000 -9910572261078246000 -9584620726364652000 -9124858128007443000 9022685283193460000 7482118853776904000 -1793110696866538300 12315978564706890000 480356832660305300 -6826141247029060000 -2552408712680199700 -4678607071043722400 -2490695219183199000 -2670790499904167000 -1187939933753193500 -2895182490114373400 -1989733292936022500 -1419829941013913200 -2884314522411961700 -1686706133783796000 -5858258994986302000 -1779236437148778000 -7724933687563746000 -2937189084798509000 -3129803625349947300 -2315697307090926400 -2795992754141317000 -2990857627713707000 -1480223595187391700 -11182157817468360000 -13190839009706247000 -5124834768727553000 -11215911745578364000 -4227202381315969000 -951172239309987200 -6173925485763730000 -7504018810643405000 -2575904588860524500 -12606922580369606000 -8069410090822932000 -1541247346551251000 -8586917485072275000 -13692475507255143000 -8926338963655386000 -802515888742458500 14091168573518715000 13500972690351897000 -1926079832054918700 -2705963259179812000 8302764875073968000 4873727838066217300 328814366160579000 -11672777171895293000 1081770696696669900 -10180045707567998000 -7938367484512166000 5532233392391532000 2818822922315246300 4971551905991498000 5698688543904714000 13172620904863303000 11347235990406136000 6939829155768330000 7971315768628554000 3167031135258799000 8945173930679232000; -3214314722978990400 -2517734177796573000 -10541106760701930000 -1482770514464667300 -6152090273490711000 -3485857007780923400 -9256132689575513000 10136440566690006000 -9249245100032014000 2108879369990959000 -4628195435967824000 -11856485166633927000 -6197413182869967000 -4983617723022569000 -5365045076652819000 -6912833960342416000 -3253940052389985000 -3197872512966175000 -4245364411944728000 -1827354371294834000 -9125134225565568000 -2373342089841046700 -1935230338752814300 -3618387503170507000 -8615983592399210000 5786796289988430000 12290390172264125000 -711973292327271200 12930934149912774000 -157883467806765570 3579996764058797000 -11162166593432926000 -12454833965292592000 -6109952770542964000 -5321528751664849000 10886377488609066000 10600155803252650000 9448000774327970000 5054676571305123000 12263729291691423000 2096869531795141600 -2723137099950947000 -2490695219183199000 -2727268107398947000 -2223145541163047000 -2854583147249014000 -1509742072530581800 -2160482006855628000 -1399539890587865400 -1343510976328033700 -2274568664565686400 -2897716429694681000 -3119262529166729000 -3580346497638741000 -2227730973639901400 -1427036650784666800 -3322907956900894500 -2517681524169073000 -1615119022295058000 -1821715721058160200 -9835470822889079000 -4616687615548804500 -4992854566225760000 -3082177999600047700 -2566118757641080000 -701024801539780900 -5252566828409510000 -9664373691384452000 -2759862522795804600 -12085898438999158000 -4141177396042825300 -2790423272860746000 -12183729033603524000 -444207312675927500 -4701972417279542000 12369390527303401000 5210302454141736000 9250298451496546000 7798365580086602000 4967975045525686000 7440247739561397000 6296916599563106000 -1558165599288091000 -9708424568538466000 5022227323627014000 -13369873100277775000 -2416775710016497500 5639793423290341000 1126560605030669800 5935606479372529000 3655310699309331600 9119149200309160000 11203142885419656000 6306164663551045000 1743037727807465400 1689560942479519000 4068803827611007000; -2486605426319112400 -8026133596466188000 -14946596177168154000 -2866557741695047300 -9331229559212880000 -1786488251494382300 2600801369000141000 14443531566637336000 -12449572353199002000 2883417357230097600 -9522638289099904000 -8462576858626749000 -3381103523671868300 -7877425756285205000 -3508957933202330000 -1435733641944561400 -2483682893836946400 -3042831602073591000 -3206389862816032500 -2924324994348103000 -2287601327717416800 -1654956092561347600 -3078357720796382000 -1384279361142105000 -1963453730565763600 6970439086560995000 -10744508095630120000 -10771135218792666000 -7469670366399568000 -10360930864372316000 -11757526041390434000 -2560235479260091700 -2969709355054271600 -6084572475221191000 -9446150888500720000 13878383708789599000 8379706356555205000 602982472214266640 8985765712027314000 -1848598010426771800 -7234314629152647000 -1600423082587894500 -2670790499904167000 -2223145541163047000 -3948578473529692400 -2970748451598737000 -2228665001212895500 -2385347502920349000 -2538634236941738000 -1574305336976065200 -1666411797892670000 -13400614755295370000 -8545535515609532000 -10890061028810086000 -6484440690289910000 -5411078890626668000 -5176049586484628000 -3471066256278640000 -1886449516102046000 -1267889633286778000 -7474682734295570000 -10030367414772636000 -2305573753384122800 -13499228707865350000 -3849166148626004000 -1963838602476965000 -2650911644558513500 -1805668059191761500 -3173654437358242000 -5769126915481996000 -3113684876325275300 -2255878274664382400 -2627205489733759000 -4816204584019872500 -6433051611265022000 -14601017511321480000 703897494100478200 -958230627626029700 -12633044532233935000 -6350557604852732000 -4730452084231746700 -5280945310693054000 -13882041096797792000 -9287614703336786000 -12911568444200537000 -3057788865330227000 -8641737409448862000 -9699714337620370000 8336047565090260000 14781305471107712000 10758328536156626000 426404236838631250 2771703232486596000 1778901886959934000 11499550545003180000 9771831081648017000 8545663510131450000; -8159014868666933000 -10090227397363265000 374609449250309200 -9713786433061941000 -13697615927963055000 -5178921061170329000 9792269942870884000 8252710054958798000 -561022733509343550 11329272877867592000 -2139835513249808000 -10514841751660267000 -4824569346467622000 -9403167514065157000 -5095302141130710000 -2284138442948518200 -2759772085387652500 -2424040610075005800 -2170255904019588200 -3863691525656961000 -1177643888918843200 -2382156106728453600 -1981151711463548600 -2953837365606087000 -2907161750935659500 -10032407454724740000 -10290323842779806000 -2687518171384637000 -10679146954586031000 -7710293482933449000 -10862806023995270000 -3368217123253266600 -2590028384931971700 -4440452793595201700 -6753197281861375000 11036169139320440000 12789952843335050000 7721847537204659000 4116102067864980000 -3090452193397401400 -9108556271821936000 -6347519479665888000 -1187939933753193500 -2854583147249014000 -2970748451598737000 -2192406704921890800 -2729249577588203500 -1754532690752551000 -1210054006612707700 -2533468128182136700 -642900612917134500 -4461360536110673000 -12663260345947068000 -11783723872575412000 -12447389618304697000 -10169396017456619000 -11592818384353687000 -8316602409747448000 -3685741098859765500 -1599643538024555800 -5536443719885639000 -8167363107572075000 -2578129955911426000 -12070796483679947000 -4191170869449625000 -1395975035751621600 -2605297309615396000 -1921697141427951700 -3038445105785465600 -2085734196600774800 -1158280823376334500 -1539312381538606200 -1912050305864416000 -2641255654931655000 -954824808528539500 -7700512374456637000 -10567492193089340000 -11340750880462092000 -3893095711421613000 -3643886052984978000 -8200620617243408000 -3980658918934764000 -8268670311684248000 -3128404725910151000 -5007941547571565000 -3577379717085172600 -3222072585746834500 -4909922865505712000 11621785318194386000 -2050228138751954000 -3634946531199107000 -13729367852421115000 -10407550949570628000 -7956716463137527000 -2272807712839601000 7708784988341664000 -10370148945880813000; -5189867680026550000 -12256468264708823000 573721289311836060 -4452329269712259600 -12689605278396413000 -8280811866782395000 11212721289311360000 5446405853700959000 1168108567782818500 11008840831535235000 5687634951036714000 -6933378820909705000 -7368982139964443000 -6016227932921608000 -5701188551772766000 -3132221996518208400 -2428462886201835600 -2095533328378755200 -1805160370735248000 -1731002257805233500 -2111126945140466500 -4422614436441009500 -2469142441664046400 -3780700950562252000 -6934258244583883000 9425689696295907000 -8863905222489251000 -9605466303410807000 1642708805794312000 -10114975100543407000 -4693158843686824400 -2775554255417401000 -6472995027882261000 -11718982219872105000 -4761921227561964000 4846225567206804400 9650565354932310000 12097894394832420000 12168887018619554000 9878672612241516000 3235470786272200000 -1794740958420418700 -2895182490114373400 -1509742072530581800 -2228665001212895500 -2729249577588203500 -2959567847191020000 -1573894445593800200 -2130562997745257700 -1164898750168013800 -1813558808665999500 -10668118249995764000 -10952573591724930000 -9522213095197297000 -5435850453705812000 -3545392667437570000 -5117721144869895000 -2352134385071598500 -2396170442443037000 -1515477800765736800 -3234309743545603000 -2266986294178208500 -1597526585198067800 -4581928280693784000 -2524221942282814400 -1214073933020964800 -2583140062887555300 -2724486055437257000 -2220789865199367200 -2918153635874176700 -2613279943737244000 -2243197009169688400 -1568150794275457400 -5342047886776884000 -2627864840262015400 -9764696709397625000 2359816505116337000 -5526283571664032000 -11672959912190945000 -6746235316455352000 -4442337498277695000 -6634567331654950000 -4379603871161800000 -1665474522948243300 -8263933218724670000 -2045363610421474000 -4311377471200248700 -7967639908279846000 11442395244178260000 778141302175848500 3538698768683165500 -12889922242205460000 -6715435221261415000 -4173891843366344400 9243880220084933000 13319475955043069000 2345501499639652700; -1927531393096083800 -5406737053521658000 -9326140852595666000 -2972265995104103000 -8515764965082870000 -4433861829585308500 3791304891296157000 9307524771450389000 -7895265855078679000 8209993912349032000 -2106588030142895200 -8415631480042076000 -5896967141440346000 -5820094025706022000 -6292821962982159000 -2055635651124861300 -1756285917366160800 -3480745047418272000 -2910541997890437000 -2177116681778815300 -3325537423789000000 -2326925985676322300 -1127419988812226600 -3837206336296693000 -5522075193738407000 9932801664814950000 3025729446011374000 -9478105735199715000 9678033393221199000 -8307859244156511000 -3231855906547944000 -4234447377728616600 -9397179999742470000 -8716852457840274000 -5346368559628723000 10060423002472495000 13474613066878358000 6420141407710016000 9148524667450892000 7818908876662308000 -479876820132918700 -1735769596864484000 -1989733292936022500 -2160482006855628000 -2385347502920349000 -1754532690752551000 -1573894445593800200 -1794929943003115800 -2843427227467449000 -3082837387545618000 -524560744432350040 -6074973640826039000 -1771927352100743300 -4636240453454441300 -2149215546822178300 -2120124493271806400 -3455953736392519000 -2741539000293660000 -1927128775273399300 -1088511964419230100 -3745437211320332000 -5085656953815452000 -1941345942771995200 -4529934367291503000 -2491522951946489000 -968329719594299800 -3756565791865300400 -2618359951318842000 -2378077655499075200 -7499843317716472000 -1665671732814913000 -2132249245646960200 -3450197614319502000 -13029519034427506000 -11350049436115830000 -1916199264786758600 10507209202065095000 7377237374233263000 -2379465496505480300 -6070589289547027000 1309737824795010000 535877935516447400 -11075511385352384000 -8542831276472094000 -7799077895872849000 -5881901256311232000 -9078890053117438000 -2411787988312641700 3025374580088689700 12208690962884465000 10804531659892997000 3070429646579179000 3953492315276617000 5899413215721301000 8217679404544419000 5936938162462683000 10178049767255640000; -1664406659099845000 -6385770094816350000 -8233248211486191000 -3095965134096496300 -6523574469890018000 -5353013597441328000 5706641858049219000 8182879539043548000 -4151768573838646000 10592983357273578000 4942816310204749000 -7917134153522697000 -7108986774616328000 -1431212183499582000 -1590494036693397600 -3609402215766323000 -2153379708679339700 -1832330999869052200 -4837220681853258400 -2754476191087078300 -8730294344594304000 -1118097713196004900 -2415798648009397200 -5876559914266863000 -4591783386276271000 3496091821216688400 9768323612832138000 49932707417108010 7920933881946228000 5018997645888015000 4499669705192109400 -9339486476412855000 -7957834368154757000 -2355753918670317400 1050420114194439200 5975679700260789000 1734001270204120500 9873509291986530000 2872093255828247000 9598899311753542000 5362944063476914000 -2920766423738277400 -1419829941013913200 -1399539890587865400 -2538634236941738000 -1210054006612707700 -2130562997745257700 -2843427227467449000 852497049997836700 -777010626686001100 -883249772668696600 -2558576439287041500 -2662653430883258300 -963297596188570800 -2513804563143801600 -1780911392467555500 -1149802157541185900 -1281343369559483800 -2966171389077852000 -175591846828636060 -2557411341449463000 -756629561416692700 -1699417990347994000 -1625559154722166600 -1180531501567707000 -3881079147069997000 -1722424530929325300 -2865931609047061000 -2132396790638669600 -3703968385339581000 -1062322740100677800 -1050470453718070300 -8189274594603214000 -5414477179259207000 -4641004511342000000 9450899653322617000 4236520258677348000 7863424687812733000 2311246246943891300 -1979802783399715400 5248856069706752000 2871472295476634500 -10128791540539304000 -8873179178820144000 -6017645668788359000 -8415880334162074000 -6266711190960902000 1812531970924615300 2739053845180319600 6979989676743036000 6388466183805950000 4061130706671435700 6957985260581461000 5508879425575195000 2646259576783161000 1906753114217733000 5575159274234510000; -3739791780453932400 -8818206066841612000 75219957320566600 -5536075603179663000 -9291083904738916000 -7267489631752478000 9245065695810090000 3487047896627394000 6480145906955424000 8118377145637784000 4728403351148353000 -3527987968321102600 -3686202198667296400 79772921638741250 -2925506853897734600 -1930221785570028700 -989477155647651300 -2105699951769267600 -1903251358805925400 -2267356036772117800 -7495158049269106000 -1439279357251093700 -2796378556096972000 -6277674388082068000 -5903692315516810000 8412198275899180000 6603997320750235000 -8308547608653794000 8863103928708638000 -2412588641617970000 4746276145450558300 -7254904955260230000 -6879852902559990000 -6120364906287716000 -781039049265799300 2178198312096197000 1828471306776423800 8961686989403815000 4939603739395410000 9387867094913377000 6580562407421802000 -1428746351101916500 -2884314522411961700 -1343510976328033700 -1574305336976065200 -2533468128182136700 -1164898750168013800 -3082837387545618000 -777010626686001100 816561477355700300 -504231010185148200 -4743893987131123600 -2377414872354446700 -2419440698896387400 -900921885844659000 -1727573358217030000 -2792337196247639500 -1285572378370427700 -918149332741867300 -3863650416665373000 -1581332301066778800 -1763495720194266300 -1631398486759907500 -1213843183872598600 -1007686838192760300 -628950581512584400 -1150927905740450600 -1950336947754480600 -1718674761410825000 -1396650517306363500 -2620032198711527000 -2887914263390238700 -2189146104736031600 -6258781673932356000 -6733382849892143000 -3874194911546928000 8103745028946264000 5442022659934417000 -6715805560618909000 -5084087384342906000 -1411030768986545500 -2334787202489184400 -5036925261292095000 -3489164528025972000 -7159352911119188000 -1541700867479437300 -6212905695202602000 -5659377614346592000 8297802440298623000 5810498939866417000 5073738015189907000 -8589541291789452000 -3001209666181173300 529740291183791700 9083842035834503000 8259595795536522000 6925104259237223000; -1901651082996872000 -6577326386361445000 354447145451189240 -4310035345965864600 -6538461603906869000 -5696024215006268000 6112506895736031000 1887482249313449000 6313919392411026000 4978048829923354000 6040460090571513000 319865633240605300 -2211498332496620800 2098644092009927600 -150170280749235470 -2097829369373822200 -2857743972415449000 222328662958908200 -3779546738139910500 -2972294517721577000 -6559029027030615000 -2475044717455366000 -3190273241171535000 -6011193658231160000 -1995302143225955100 2340682482661141600 6173761656347178000 -740858470020711900 4199351884092611400 6174010146069555000 6748565512630641000 -5427117415944600000 -6063270010414830000 -7316912793688557 1876583610243125200 2097091887459749000 15011401563317384 2767036403580262000 2476646387051735000 2700441296496865000 6120332286108653000 -183844361699362300 -1686706133783796000 -2274568664565686400 -1666411797892670000 -642900612917134500 -1813558808665999500 -524560744432350040 -883249772668696600 -504231010185148200 -457732408162174100 -2180597852371057000 650065327311152000 -129568941154948310 -2398816821993853600 -1793812327943078300 -2294944093467768600 -2034335081020511000 -324921846648594600 -1129933086080648200 -26743133228060600 -1794535046800504000 -2237141693780267000 -1893292799438471200 -371170677984235500 -499107500346189750 -2658178539780788000 537042828051589000 -1883686355457209000 -3099521877204520300 -1994836890049177600 -272717325186099620 -4719133081182281600 -5717467326606587000 -5107117143682745000 5981698590266069000 3939644287347001000 5996912659729046000 -80624220415300330 -2297329170086120200 1405808986845253000 69669979595113515 -3674782403741079000 -3074934322692170000 -6493700798942273000 -3264419414918424600 -5926556173330268000 -2280147677748160700 4201254056464705500 6546805350974157000 5453031883701274000 -6627565301674462000 176395040382010200 2542752151694701000 3680158513248161600 3550105545994202700 6251197955705665000; -6046647722100651000 -9712708694868448000 -15504005656109946000 -9413356229050944000 -9576901157275203000 -8400810991817866000 99489497947660170 11575681233970119000 2363524630555423200 9974993097617128000 11741185708385516000 3415273204881219000 6128294403712762000 8521631864453701000 6745814897211466000 11143264093223383000 -26694484959088480 -14769529429229733000 8063440603237157000 2324917396724830500 11400311160172675000 -9673372050143459000 -11402780460946379000 3791510585501654000 8456695615838718000 3093922471231816000 2448868313970626000 2355973640891151800 3984305183632278500 2727078556100905500 1952614113815884000 10067456032853686000 8261985857146185000 5488861775683293000 6481084805141966000 9125243893770143000 2385236753032088400 7954091372555435000 3043095048621213500 2539358086271833300 4628778336810439000 -1997413480018034200 -5858258994986302000 -2897716429694681000 -13400614755295370000 -4461360536110673000 -10668118249995764000 -6074973640826039000 -2558576439287041500 -4743893987131123600 -2180597852371057000 -2477841066559181700 -3470314208118062000 -2564322202311316300 -2098146794525642600 -1947415257358475300 -2030732921421428700 -2604264258361914700 -2004404400389054000 -1600535844092248500 -10206326178798850000 -4953568432632047000 -5522107124678602000 -3153768508985101000 -3256396745360233000 -2029939975335755000 5995544626901713000 -1341874140237458000 -9747804973238755000 -6971041888546639000 -12902915268957038000 -9467470710107629000 10530747537609484000 5108103945829965000 4869713707969079000 2875015170858519000 2574837438363331600 2228107952557408600 3775996240586072500 1676687766574725700 1283257711412395000 2406302584402337000 5608745848047415000 8304306035081426000 9802953001435287000 14236720970745110000 10639635565443967000 6006002592539563000 2036145003670002000 5852178308384300000 2735618136274493400 13289326078004170000 7226790997707569000 2203732103006867500 1947491577454554500 2271181310093568200 2318216671921442800; -3517953740920275000 -3023091214086083300 -6807898875702065000 -2412252797907229700 -11567134443396855000 -11048135509569349000 -16844310498063692000 -6632754325586795 -15411576303720680000 720789254749265600 -646015911954319200 -8649125891429096000 -7841539688131044000 -820398523702452900 451022441174426600 551288466186566900 -14369517021582000000 -7578659428240062000 1255095426449469600 -15379035552413360000 1262857462597496200 -2223374531023329000 -10036084548546102000 -9509157663388809000 -738522384195839900 3968666433292052300 2076417002287201000 6788857728025228000 2813624596009456000 11417831257583757000 9790461446173094000 14910351082836062000 14125154422448118000 7927433970177457000 8904582837833568000 15123333068014916000 7861700125355376000 15784065666303880000 2046981735314138000 10969834647417290000 9918173383444999000 -2310430122494397700 -1779236437148778000 -3119262529166729000 -8545535515609532000 -12663260345947068000 -10952573591724930000 -1771927352100743300 -2662653430883258300 -2377414872354446700 650065327311152000 -3470314208118062000 -1181875551810557500 -1674959826041005000 -3370326126594411000 -2980425817955003300 -3856953151147450300 -3020524011240689000 -3421541457958977000 -2121705333093240000 -12350913271816542000 -8035591188652934000 -10958235395659985000 -2258201496703129300 -2442732356362610000 -2326878863359508200 242350864080760960 -210280819517390800 -8124892104440085000 -102435756018500480 -8860031343813282000 -12458282704044202000 11495840959851794000 7568965542615241000 11259856602994020000 2502837552158931500 2161740319080496600 2456497713077646400 2106890255035890800 2212548672133211000 2314169157167361800 -262847404616614150 12348302232146934000 8124842084727080000 10212263388731770000 8970216439348361000 12848075708824670000 2904949044435483500 2078672386411297600 1523955759793177000 3272537628222609300 7916771338029870000 2273420334449910900 1963987742391116000 3232199747709536000 2610051414382262000 3948336191373771400; -7558759132176442000 -10587224025765930000 448988202387078160 -12454754423123070000 685901312194362200 2520370811476234000 8924647876077616000 8109765243850320000 12876317958518872000 8438816691125570000 5398686214260917000 11173918150521158000 9144447597378168000 3954580710453223600 4199122696006330400 9254024107239506000 -3918676298566687300 -12931280568718119000 10411990359529152000 2558806744491106000 11372938952149188000 -10642770163922142000 -8999839532402590000 9952321019164041000 7833596864049359000 2676930113970349500 3548021144291694600 2343520668203161300 2154135223911509700 2529138818865347000 1338846287260901200 8888621005863023000 8125876920825361000 4009525998459934500 2737157395982725000 2314269321074648000 2508179717439218400 2705052693008405000 2922376767479712300 3247718455951344000 3032053827714219000 -4649655250029155000 -7724933687563746000 -3580346497638741000 -10890061028810086000 -11783723872575412000 -9522213095197297000 -4636240453454441300 -963297596188570800 -2419440698896387400 -129568941154948310 -2564322202311316300 -1674959826041005000 -1104940130298354700 -3001013904250176000 -3264342235507555600 -2525511655267740000 -1665807197378076000 -1423009469630382000 -2395760547359153200 -6016310055574871000 -1610908383052813000 -2513303456369844400 -2200815444680416300 -1864199064806236000 -1998452731612010200 -5655179066082295000 -12294758797074682000 -11346059781362943000 -10087038552285769000 -8130437518200073000 -3418356850690261600 10723121418914543000 7965995969251956000 11918315607780583000 2757460521489639700 1751534079819220000 1792710396097593500 3234456990808189000 7576445202222490000 3236094012139235600 4826617094980305400 -11975236740095830000 -7329238527923917000 2672701967891604000 2636274205169881000 8965324338123417000 8687650603585641000 7958114072872764000 13463059332709348000 5254756741056797000 -427154881603104500 10151013353267154000 5035882481577653000 3884032368240378000 2365050813456321600 2592627041755286000; -2270925569974592800 -7649625142511149000 -14322494645884580000 -8526708456510044000 -13839196321337973000 -9769676337365715000 2315494483871253000 13707628831816432000 578880644961614300 12260926857869607000 12764250598443120000 -3607115752651184000 -3394166504143136000 10435251172389798000 6432458918475568000 -6576343612029353000 -13386740594657250000 -7527400427565422000 342453948000404200 -11982458550399210000 1725305341538474900 -5081282881047403000 -8503466242051038000 -9664205828606229000 5117454753796400000 1052805713163702900 3027052129233873000 10260621621738855000 2780521196270651000 4679880018250337000 5883684583331877000 9248300057504132000 13178538479794205000 12445919260197127000 5880403227459075000 6804803584725708000 2646823983246794000 8408826963609070000 2873871089637984000 3355722647348352600 7943909752359561000 -1486457592877439400 -2937189084798509000 -2227730973639901400 -6484440690289910000 -12447389618304697000 -5435850453705812000 -2149215546822178300 -2513804563143801600 -900921885844659000 -2398816821993853600 -2098146794525642600 -3370326126594411000 -3001013904250176000 -3685662229395169000 -2435641878154342800 -2530701782520587700 -2904512897696393300 -2107178497669136500 -1154610780636687000 -7546347103509349000 -2359465600634659300 -1793816343327957000 -2342058441691638500 -3137333972616219000 -1118279457792212500 -8348070343421958000 -7672158185003785000 -12518972867754964000 -14447664411433960000 -10772709824629191000 -3847199873423290000 8167936361015579000 9979930200272806000 11567180576831726000 3561573431405911500 3765606950818605000 2027232668373765300 5665662942603431000 8829638284382369000 2569973304189623000 3965888706133837000 -2158153479013021200 -101559538415842130 8700889293022297000 85730102138060220 7102830045570731000 8939286000745683000 2510253971027058000 9763680361826459000 1871102567804938000 11387723624875995000 8839883174948489000 2543243913295797000 2518326761842657600 3218463614770516700 1635240824650175000; -5775337050962854000 -11595068383137813000 145035530496020150 -11973117072847626000 -274671067475754260 -5360841006863289000 11113281877093680000 6447680811894473000 12077465073602720000 5142376297786970000 7692356836449468000 7211215100876377000 5423421007421029000 7909524593050939000 5674952113421486000 -10203493025322310000 -12239124228697528000 -9600842896790907000 -1028103692547384400 -8604002721059672000 4540645435400913000 -4266525215283174000 -12486459814800414000 -3514500366016851000 6097621597186447000 2788745680755018000 3096882734887931600 8612051741082526000 1175486466660392200 6421343198430290000 3339379622965543700 9254215047752616000 10027837263916943000 10427859066891958000 6329157267530428000 2841999495649332600 2461869895991359000 1673524013056793400 2511706990017004300 2007929580966776600 4073710758395574000 -3362741739524315000 -3129803625349947300 -1427036650784666800 -5411078890626668000 -10169396017456619000 -3545392667437570000 -2120124493271806400 -1780911392467555500 -1727573358217030000 -1793812327943078300 -1947415257358475300 -2980425817955003300 -3264342235507555600 -2435641878154342800 -2429450797119398500 -2677109682401473400 -2433843497547403300 -1482989195611428000 -1630356855763328000 -2778636229067001700 -2722739019383528500 -1627232452187252700 -2578191236938323000 -1463325964743709700 -1518343097135148100 -10040825252974248000 -9725774623878625000 -5343046951409368000 -4670856059765648300 -2093303821152045000 -2327101362422988000 -1381169709877448000 10145045024967235000 3685148074981474000 5739859129794851000 1562869667527638600 3569204269477270000 12089496172052753000 4787057692080957700 5650564587164157000 5894322278082209000 -12035720673796236000 -11641784091446464000 -4662568683684183700 -9630548907649430000 -2238923189448032700 4740119276628364000 5483385138689240000 12050055141802371000 7603118975135861000 -999513312218951500 7531349322557875000 7902732464430930000 1378729592737687000 1749596701955130200 3522556440793988600; -3077507112239809400 -2367662699466789000 -2189458038561356700 -4319251452985279000 -2323533246016003800 -2150677137673283000 -9328094875613218000 -11997589436893972000 -8368744827065286000 -9760987134700148000 -12945547031296483000 -6219791797518378000 -7348912472037214000 -7374595374290257000 -6879885404204375000 -11571892756194189000 -9494251082311118000 -2954435063112075000 -10074772607444604000 -9041332622072348000 -13071465643628947000 -2575775776039342000 -2298099607746885200 -5360991645152231000 -8484420041641293000 4936003132375498000 9757421227114618000 14665477064799330000 10644475568399856000 10512495587711820000 7257045325502602000 1259705527014391600 -915360479996653200 -1850070846598575000 -5464591598841665000 729149203508917700 14993182869805174000 -1491863270253164600 9554737006516080000 9492177889877048000 -2586489175615704500 -2675664561744731000 -2315697307090926400 -3322907956900894500 -5176049586484628000 -11592818384353687000 -5117721144869895000 -3455953736392519000 -1149802157541185900 -2792337196247639500 -2294944093467768600 -2030732921421428700 -3856953151147450300 -2525511655267740000 -2530701782520587700 -2677109682401473400 -3224398588413350700 -1580265540799965300 -1983439241497614600 -1732315120835833000 -5233786436035079000 -12829006000706622000 -11379475795576070000 -7146826373389874000 -7213937115974558000 -5847324039598102000 -7394575609035494000 957634800217000700 -14233000273896122000 8363570874837934000 -9844112182006720000 -9054834571417219000 5673405358401520000 13411167794307290000 10444781445059074000 6865621440469847000 2313783615024401400 3165986541634776000 6813588255441919000 4758194115790795700 2225617571807598800 1704869649501214600 10827787486436622000 13013869700167955000 4591049598671603000 10840174097015596000 9577466645942008000 3118091709633661500 2690590561088409000 3210758685957505000 2114632417704840600 5122596849285125000 3430756194975424300 1552307196735741100 1923773339178043800 2198875614259787500 2179431238841949900; -1784229052749761500 -2710812877040844600 -10380754979918846000 -2142329544256027800 -4754598128502328000 -5665777509245168000 -9718382872326534000 7179643811252829000 -14273187294085968000 -736874014425446700 -232286389747065800 -11277483405100126000 -7054157359216869000 -6245304116726238000 -5728758719963903000 -12840035277893640000 -5417630565022407000 -1483078890135037400 -13275290059685300000 -9391285304046706000 -12955333100161810000 -3382004220729655300 -3163462827965859000 -8770523529284417000 -8475034348685882000 1861064782539711600 8381217689350710000 14751443719931599000 8602783795834409000 11924413295805228000 9790514872901955000 -3004042291986517500 1422098359173431000 3293365768565918000 3258699838188869300 13323120156113670000 7711550823648627000 11310456796892391000 5541712388008293000 9802903754977453000 8509708064857200000 -2661358279103163400 -2795992754141317000 -2517681524169073000 -3471066256278640000 -8316602409747448000 -2352134385071598500 -2741539000293660000 -1281343369559483800 -1285572378370427700 -2034335081020511000 -2604264258361914700 -3020524011240689000 -1665807197378076000 -2904512897696393300 -2433843497547403300 -1580265540799965300 -3785152126317522000 -2156675777734995000 -2606109164501202000 -11560978317673109000 -7883459394747004000 -4524129338871753000 -2588159303860554000 -1486222849131817300 -1760734979144017700 -13776887624410746000 -8496926936539617000 -10674218103696952000 -9217421671606928000 -13173233558426510000 -4010967080526014500 -1081073665666587100 10826567173738354000 8994460150904472000 8636175224966271000 2145273868553899800 2234482320117231300 8399389940551350000 9218585089688842000 3553747750005546600 3143606427623021000 8322366788062799000 470235747459178400 12173091890355719000 -1590691670688747000 9192854374972543000 8195862962692455000 4035117643982376400 2748510295524764600 1408179868602839200 10303471952537156000 7021054159596625000 1935750586472339400 2832496395556101400 3566867002047878000 1939288052427378600; -1668579196364532200 -5479097051284183000 -9065307789393979000 -3963944602939907500 -11752587197365913000 -10469268763097935000 2382726427872106200 9404797978615403000 -2840771809386041400 10526142619586981000 7155077929718218000 -3141242260505050000 -6291926883892595000 1597558617901665000 -1524072052692359000 -10892466877405367000 -5269982146085143000 -1967520749211527000 -12655084004263575000 -8742217014218269000 -5768640467977833000 -3228835216580862400 -6170914549403702000 -8465945543110918000 -3508072339495131500 2323967338406623000 3993829246326105400 9804418114734265000 3344321827620837500 12652259184601999000 10990511526459852000 -2809950304059820000 3061445847787634500 2403861013615604000 8109441776463829000 7085001501093449000 1963576922626735000 9339070937367051000 3129259039332916400 5898253288600245000 9730887151502591000 -1821235383173242200 -2990857627713707000 -1615119022295058000 -1886449516102046000 -3685741098859765500 -2396170442443037000 -1927128775273399300 -2966171389077852000 -918149332741867300 -324921846648594600 -2004404400389054000 -3421541457958977000 -1423009469630382000 -2107178497669136500 -1482989195611428000 -1983439241497614600 -2156675777734995000 -2016360345819128200 -2794218651111000000 -4572743110966585500 -1298309502363918000 -2200021285000101200 -3096884150414245000 -1988665739549268700 -1368767909324980400 -9506301208860932000 -12298027451151537000 -3710789567623015500 -9649176481480914000 -4596855223513197000 -2460237969282196000 -9440262526386190000 9258345768569157000 2364697189340616200 8341903990284893000 3232506936686534700 3579349158370831000 8354752784866446000 5681996170553989000 5426128231995969000 5872677151389279000 -9099677686771008000 -7420668477972990000 2308469461593833000 -7045674643456058000 37499950307399000 5706451804845893000 2596739998061696400 9312299458281504000 3859972083736453400 7634105095460031000 8672796820000715000 6278510566387685000 2371612126321601000 1954399330911032100 2486070241323345000; -3753738427538090400 -7551419969943453000 -345697855117884960 -7866836944869356000 -5942756251094771000 -5593558673802118000 8834325267315643000 4125442764275888700 9961779295304639000 3513448496722175300 7764760740540493000 2653607391578828000 -1236569540881149000 6029583627735133000 2320880259844715500 -7372381491076971000 -5330859852694598000 -2732550008909467000 -8510617909629366000 -9564905384879880000 -4241609892748202000 -2343670501666901400 -8362569523919848000 -6621153724374096000 1218420073471396100 1450013248681284300 6409092418777493000 9849829884461942000 2920544683370076000 6357042808031426000 6324967418806210000 -6162514608169656000 2582349418438957000 6891674761034239000 5164962483065101000 2121693781630659700 2353977667105505800 2332228801377374300 1522967568079725300 2265929123100985000 5526297313903028000 -1030894585468754800 -1480223595187391700 -1821715721058160200 -1267889633286778000 -1599643538024555800 -1515477800765736800 -1088511964419230100 -175591846828636060 -3863650416665373000 -1129933086080648200 -1600535844092248500 -2121705333093240000 -2395760547359153200 -1154610780636687000 -1630356855763328000 -1732315120835833000 -2606109164501202000 -2794218651111000000 881918662489022800 -1153997229461303400 -2876906300885526300 -1542569546276380800 -1201696788709277000 -2803751235542633600 -574472076960046000 -5119917761611214000 -1829762915393342600 -1202806254238749100 -2181641916947625700 -1917685153610074600 -742566226636139400 -9541045027664123000 2866958879743817500 -5296322733617704000 6032553759400640000 2445839268581874000 5400401118546941000 7736481876260451000 1799274569318505700 5889261317677783000 2487099718022384000 -7216230167361460000 -9336878144000119000 -4625514414262673000 -8761124143059796000 -6026308582017254000 -1479302805905048500 4638389360543029000 9042083849419241000 7373268320917919000 -5411607771081534000 2900990828726033000 4247321956621755000 1862791007377426000 2813150745464206000 6120689563206929000; 7535401187109879000 10982989702277978000 2098911444622531000 11236804364374016000 8250742930904371000 11150761633648778000 3848364522065675000 2041842847857429700 2768397617520208000 1883275313048909400 1338161917102658600 3932155999657892700 8329551968465664000 3402866490436855000 3727909286146807000 -8902676412155688000 -9884418481260464000 -12495066007443597000 -11379636217469504000 -7822632394879057000 2108288206926563700 -5727855883269871000 1871981857801014200 7777258303521020000 10132776987393632000 7978958385673290000 9089885723403905000 1394479418184489200 9355213482709607000 11845723921462253000 5408655090612938000 -9646046808657957000 1312643061870999500 9829686053397472000 4850424618390148000 3015452659442842000 2684526692105432300 4102981168638300500 1774508368741392200 2429137035146478300 2075476498799175200 -11436171852218853000 -11182157817468360000 -9835470822889079000 -7474682734295570000 -5536443719885639000 -3234309743545603000 -3745437211320332000 -2557411341449463000 -1581332301066778800 -26743133228060600 -10206326178798850000 -12350913271816542000 -6016310055574871000 -7546347103509349000 -2778636229067001700 -5233786436035079000 -11560978317673109000 -4572743110966585500 -1153997229461303400 -1331050941474924000 -2220520586057015700 -3333991763863592500 -1341957133843429600 -1824397775992115400 -2453844809819007000 -2568906470597748600 -2261013767199092600 -1193900149054697200 -2175405731828797000 -2814016224307662400 -1824999701666836700 -7865050578449257000 -14124921732973554000 -4985591085757659000 728287760407413400 10252432032018984000 -1292388240276231500 -11019489735256572000 -4550220817160245000 -9828935526245523000 -4454273096820314600 -2201857711748928400 -3957072867181924500 -1456380306653564500 -2085620986518500000 -2871454166831680500 -2333096636165037000 -11363403654767720000 -8460514826480636000 -10262792024046710000 -3132113795847712000 -4203396659203380700 -8355243509031403000 8740546139125498000 -3403884207680961500 -8509783707913697000; -7309456960063386000 9745849546646653000 10766789850713068000 8714116587771902000 11064928629331030000 12092577326196555000 3073500914430962000 1741675827242384700 2623603264974726700 3934379653728380000 2597337406580200500 6582846444678843000 8029059423937378000 1394410667727829600 3710122078090423000 -13452314467373918000 -11733464326578250000 -8221387597915134000 -3712814881444692000 -2046005582140002400 9840416904941319000 -8943799089648118000 554262890552727740 7102575430755020000 9539790519152591000 2870523678475798600 9097341525482438000 11906371275228660000 2450597005763832600 10536626551239678000 931446917466094800 -1322090099438816800 11662581310570201000 9292432358039317000 3606099819244608000 1949623391801840100 2479272571962435000 2779852664423328000 2244700001672943000 3999815764451252000 1228467282800884400 -12523500284428368000 -13190839009706247000 -4616687615548804500 -10030367414772636000 -8167363107572075000 -2266986294178208500 -5085656953815452000 -756629561416692700 -1763495720194266300 -1794535046800504000 -4953568432632047000 -8035591188652934000 -1610908383052813000 -2359465600634659300 -2722739019383528500 -12829006000706622000 -7883459394747004000 -1298309502363918000 -2876906300885526300 -2220520586057015700 -4682958810173309000 -2634014081073632000 -2890154379832227700 -2098420233775800200 -1145898669337101600 -6484769220155799000 -1484410720893914200 -2977745319468867700 -3484123002869660000 -2280614542072686400 -3197380696214419300 -12954790851612572000 191663515274461600 -12764794723651880000 13588615157817730000 8198109143467169000 8691116978648214000 3980344720865231600 -9298360946488878000 3902600375615608700 -6327188074337433000 -2967797453563200000 -3561136463889808000 -5484257733414794000 -9323629791371442000 -7716511142001913000 -7803378239587386000 432793433808024600 -14891693417310660000 -1075657270886906100 -4115773887952432000 -10652872076360531000 -6625212180637809000 9573961630063625000 11692983694573265000 9126063658255907000; -9112635157414139000 7785695742380457000 9784314902545395000 -2279200460039419500 10168967285339202000 3627843619241200700 2163555795272674000 3256811011638787000 5816793434982762000 2054438508999129000 3344818131964915600 10925286977365235000 5298368671763504000 6007672720480868000 5863028294149941000 -6160549116190149000 -5705221818414095000 -9140478668954085000 -10707306153622776000 -12777666994062556000 -4979579811438132000 -11005563739561674000 -8115722692653077000 -2020452521697524800 4302262804289586000 5886484744466932000 10470964337532598000 475243045041278460 5683200841474421000 10726202268245865000 8582792138690556000 -10926755803579396000 102419462130012650 6854048257120288000 7231891584697921000 1806605144676275000 2129644688231142800 1665753481536442600 3751571179289605000 1637802810005875800 4247932655748075600 -8825650329589111000 -5124834768727553000 -4992854566225760000 -2305573753384122800 -2578129955911426000 -1597526585198067800 -1941345942771995200 -1699417990347994000 -1631398486759907500 -2237141693780267000 -5522107124678602000 -10958235395659985000 -2513303456369844400 -1793816343327957000 -1627232452187252700 -11379475795576070000 -4524129338871753000 -2200021285000101200 -1542569546276380800 -3333991763863592500 -2634014081073632000 -2400279824137963300 -2450867500222262300 -1832058952611434600 -817773735408186900 -2998812836219499000 -2411595837342438700 -2716346239076482000 -2188525644896765300 -2963756390428463400 -1526067170831642000 -5684612977999607000 -12543129044012185000 -9114140808978108000 1760566310439993500 11656182956386120000 4853864459186477400 -5832326307806891000 -6431462147910804000 -6012613561424588000 -6181357230580018000 -1663488368002048400 -1828136595047474800 -2910146623309693000 -1339180932572946000 -4455538405710139500 -5376503325405043000 1689510476496998000 -9566068713495970000 -4782029698936987000 -5429036790163478000 -11469525423963870000 -6238751319015542000 11371280817654976000 9246308740264232000 2612474711773611000; -13301606733655865000 -1907833165301621400 13731710827537167000 -2329376345767024700 11458787492720694000 8393382893783539000 9044945167395313000 1702540080997449400 9655305959757509000 2413635476720262200 1839548654101345000 8011799525635258000 9269622136844728000 2829834190408552000 3328335614659116000 -6433045567889519000 -8067532336678528000 -7172638060392457000 7037290927404472000 13364092817455636 12077617678658214000 -13378931721629045000 146454852412460110 8672415100053620000 8738164239001727000 1993911001971485300 2222432674392231400 10946324245651002000 3286511990395161600 3545695391634850000 2692250107801536000 10514088839801860000 10188159501222630000 5646762743158405000 1715863548950691000 2591272184054859700 3165666493836233000 3791771410029248500 2252422910732866900 2506663617805813000 1696844845116869500 -7474763917304060000 -11215911745578364000 -3082177999600047700 -13499228707865350000 -12070796483679947000 -4581928280693784000 -4529934367291503000 -1625559154722166600 -1213843183872598600 -1893292799438471200 -3153768508985101000 -2258201496703129300 -2200815444680416300 -2342058441691638500 -2578191236938323000 -7146826373389874000 -2588159303860554000 -3096884150414245000 -1201696788709277000 -1341957133843429600 -2890154379832227700 -2450867500222262300 -3939366164570376000 -2022790062745993000 -2559484208296673000 -13426748512601443000 -8075523771345251000 -7175897566244616000 -5278096324964746000 -3067974115140038500 -1723308300591347000 169455375360453300 14383173684646752000 621373061658450000 4089739595172563700 2304223430166328500 7215623477480907000 10838782505753087000 5612921172861014000 5175493072124430000 6628220278168187000 -6825740606998781000 -9796000208777817000 -10671153172801793000 -11381488179682672000 -8641513552078509000 -2724434287979789000 12418788683262797000 98344230071506150 12256573952215983000 -13706530855260364000 -3821072106462663000 10138685574438947000 3251471211614763300 9503975554482852000 8435733981809238000; -10004486336143547000 -3486114685269351000 9243404999796460000 -9291590151886270000 7997553435914617000 3355350676475788000 5396429044621780000 2187192564855518500 8780113501904000000 2502643267166252600 4134123831150806700 8747610731905589000 6344357072409354000 5566307672095995000 5967127307953266000 -10759417625821463000 -9013451826309666000 -13292552801254100000 -9281624641902805000 -7671303438722160000 3034162833414063000 -9685829703436566000 -8445569607509503000 550530963724274160 5077052366157475000 1824274005990808800 4937348421620991000 8879771773090828000 2617234615390460000 8611275099069504000 3637480576791913000 -2299389049856847000 8677540164102530000 9304723301151408000 6106811763064248000 2269297652447024700 3783444719463451400 1737772388570863000 1753744728118573300 2006924183954499100 3222053471883848000 -3746757993013388000 -4227202381315969000 -2566118757641080000 -3849166148626004000 -4191170869449625000 -2524221942282814400 -2491522951946489000 -1180531501567707000 -1007686838192760300 -371170677984235500 -3256396745360233000 -2442732356362610000 -1864199064806236000 -3137333972616219000 -1463325964743709700 -7213937115974558000 -1486222849131817300 -1988665739549268700 -2803751235542633600 -1824397775992115400 -2098420233775800200 -1832058952611434600 -2022790062745993000 -1918722348339633600 -2499023478334472500 -6681201375745269000 -2066607863947591000 -1651604244535241400 -3333226780284662000 -2679179113592803600 -2352365655155275200 -11261723348963862000 4067927250914529000 -6300202079200515000 11267546616162835000 3276013465832024000 12764413429891804000 1630755939867311900 -2986238497805276000 7077932883476873000 -640263274366437000 -3211067292750634000 -6303233760833813000 -10833635176615572000 -8413907837719196000 -9671585845591391000 -7011653177666257000 10154261165752276000 -3116633735786078000 6686799706315495000 -11792723959714053000 -3094067078791194000 3230935822698834000 6088268157420135000 9330235731242211000 8832483434214110000; -7638272294443126000 -6146896385958719000 8330071301066306000 -9263097781600796000 3711465733350353600 -6104692265645976000 6807882656709137000 1578299889537638000 6223845428018084000 2150488534776934300 6443404826740485000 8212646605621916000 -64209397290716220 6156812320235616000 3668933317246643700 -3964972196122200600 -2245096702591236600 -3115831377044799700 -7542992700626500000 -8289659361853733000 -5401112612559472000 -4691872996097680000 -8811294831292223000 -5608754946432186000 -447564521225239460 3679805074317426000 7997319358564700000 445059305262495600 4842959696896029000 8668141907759789000 7241301125680532000 -8259582333232187000 -5037647617182015000 2124593603620516000 4170252976048633500 1852862909698727000 2425915806046609800 1649625572723907000 1667394882954552300 3045222174204382000 5599328720907805000 -2501693680100103300 -951172239309987200 -701024801539780900 -1963838602476965000 -1395975035751621600 -1214073933020964800 -968329719594299800 -3881079147069997000 -628950581512584400 -499107500346189750 -2029939975335755000 -2326878863359508200 -1998452731612010200 -1118279457792212500 -1518343097135148100 -5847324039598102000 -1760734979144017700 -1368767909324980400 -574472076960046000 -2453844809819007000 -1145898669337101600 -817773735408186900 -2559484208296673000 -2499023478334472500 -70715397130433440 -2331148551919216200 -2549871542757443000 -2434022610965081000 -1571278871006618000 -1121166237868655300 -3411566556078881400 -4067461658646015500 -10145765884572026000 -6848065905199278000 6280453335097797000 8087158881493784000 4755510479535787000 -2423389841633650200 -5467835118696864000 1814057659031278500 -1843204802164689600 -3147389695791197000 -931750226208323600 -5883295623238372000 -3945188164354852000 -6054781677362147000 -6307260724957692000 9295469644983184000 -3899693225681734000 5592677774312630000 -6622114175490312000 -7553798970824307000 -720514696185733600 8273689889178796000 8597864554616960000 6052426871823145000; -11559143072515986000 1785481531522747400 14634837098612137000 -9560249533266146000 -1649323305176265500 -11238519267577265000 9733642157136786000 5257521703522449000 10558999456525828000 9499226728574393000 8018810127436669000 -1948394416030707400 -9120819896559923000 -5985659603441538000 -7559206608092743000 -2339931200568481000 -2517993778576868500 -2058091528961149300 -3333164986711658300 -2927849414877844700 -2952205450527318000 -9721551211236810000 -9065505986026955000 -5654801047099385000 -5862414124236169000 -10657240876395025000 -9820777504999495000 -2309888228924788300 -9245247328118703000 -9337808907231777000 -10210167549361804000 -2406157198206515600 -3085699570575281400 -5145595081256792000 -8741952833486999000 10335448913397526000 15276424026732596000 9184446727820169000 -647343962268904600 -1930851030942910400 -2683388015650876000 -9806658967250427000 -6173925485763730000 -5252566828409510000 -2650911644558513500 -2605297309615396000 -2583140062887555300 -3756565791865300400 -1722424530929325300 -1150927905740450600 -2658178539780788000 5995544626901713000 242350864080760960 -5655179066082295000 -8348070343421958000 -10040825252974248000 -7394575609035494000 -13776887624410746000 -9506301208860932000 -5119917761611214000 -2568906470597748600 -6484769220155799000 -2998812836219499000 -13426748512601443000 -6681201375745269000 -2331148551919216200 -3025996051177372400 -3897476765577630000 -1973310970338796000 -1774275661410739800 -2158416501554832800 -2021791009039031300 -2724475635561696000 -2734408049141291000 -2593826964798070500 -5256708662344601000 -10753671633339844000 -4248964349525353000 -3091488896632804000 -860440788826615300 -2419306917973835800 -2668167491356139000 -2526635346066802400 -1802561105228162700 -3077088263239684700 -2181380084123795000 -2344126517181169500 -1555563225469838900 -6179850557832211000 -12469344558361120000 -9738436946214732000 -5332217333394182000 -7366727250285902000 -6022724422498278000 -13802334094327152000 -9484071062457666000 -9774148131702104000; 296234705318372250 15139729321460818000 6536311421271266000 -240988200487586470 14476748586478190000 -424315070782113850 2058211562735554500 3438592639012854000 11054657525759526000 2744847037668523000 9551254027926222000 7644778601944542000 1573968693978565200 8752592618390671000 754388403777869000 -3994128580547717400 -2562372996487256000 -7210613549120657000 -1912906175013830300 -11297533584125414000 -8778860004061283000 -14913440939015260000 -13016540948017144000 -9709120148615013000 -8815101773463574000 249871771813991840 -14782035371876051000 -7247465972910245000 -111971278837892190 -14607688141288500000 530785618396587300 -2178632501926253200 -10722726369139393000 -9753176502576374000 -721465705127999200 2146555616884465200 7602771457460981000 10426398287819540000 14958634646595834000 13856043817345577000 9696198330006124000 -13708101279909120000 -7504018810643405000 -9664373691384452000 -1805668059191761500 -1921697141427951700 -2724486055437257000 -2618359951318842000 -2865931609047061000 -1950336947754480600 537042828051589000 -1341874140237458000 -210280819517390800 -12294758797074682000 -7672158185003785000 -9725774623878625000 957634800217000700 -8496926936539617000 -12298027451151537000 -1829762915393342600 -2261013767199092600 -1484410720893914200 -2411595837342438700 -8075523771345251000 -2066607863947591000 -2549871542757443000 -3897476765577630000 -1363907630216394000 -2997736778643408600 -3957299580573378300 -3164091490203155400 -3411875742592861300 -1797286755249569200 -2430410405325404800 -2457763994153513400 -7601285386965090000 -13251158141913050000 -9254454773547319000 -2137547279972630000 -2536276116839244000 -2748137074797248000 461394788702896950 -2758756736922133700 -2938679012408950000 -2128261924878245000 -2857094379869267700 -3578381846500662600 -1723718176183269000 -11416147552803487000 -7894233605864523000 -10369291231539540000 -2005292226646541700 -2026428720795044000 -2995124343887767000 -8401032171495243000 -7734063557665278000 -12989760406989590000; -14327074508585294000 -1284569443768514500 13950347195668235000 -13590944727177121000 -400941969271305800 -11601660578143120000 8772577689798952000 2420089719742188000 14004960393820620000 7756398510187813000 9139689704993908000 3152995230754786000 -9188102638493298000 3474766802681644400 -5797419121243406000 -1443585565419164800 -2328479796352033000 -2605828211774077400 -3694872667488773000 -2955873846153410300 -5582866881006354000 -5645599517800004000 -9138418029815040000 -8314204880760693000 -7228594874761514000 8277993973614306000 -10240954653325145000 -10963148136882658000 -404342928784444400 -12732020918674056000 -2069287431139958700 -2094700921276785400 -5095741589591782000 -10749329416265847000 -5864516646970092000 5207646688103065000 6801601934144356000 10961988092116164000 12949652320988330000 11751222669574477000 8363605801966461000 -7399695980590167000 -2575904588860524500 -2759862522795804600 -3173654437358242000 -3038445105785465600 -2220789865199367200 -2378077655499075200 -2132396790638669600 -1718674761410825000 -1883686355457209000 -9747804973238755000 -8124892104440085000 -11346059781362943000 -12518972867754964000 -5343046951409368000 -14233000273896122000 -10674218103696952000 -3710789567623015500 -1202806254238749100 -1193900149054697200 -2977745319468867700 -2716346239076482000 -7175897566244616000 -1651604244535241400 -2434022610965081000 -1973310970338796000 -2997736778643408600 -3358919255366516000 -2329846087021105700 -2752580815613816000 -1814577025371255500 -3655885593627965000 -3206629689569442000 -2425578514071252400 -10949919595066650000 -6846272324997747000 -14511657826850796000 -5545698801522748000 -1604731501718520000 -8539751681693386000 -3904933862858115600 -2024454605207375300 -3263387664673944000 -1747660372336070400 -3024923466892456300 -1838981455281762800 -3391203180343490000 1054840929495192000 -10708740082793830000 -7434688499305210000 -9431441934995841000 -9484819298732665000 -8534949058699624000 42147158067858040 -581869506289468600 -6760863910934293000; 10372894588761080000 10065922259986028000 2714136010033581600 10179242061925224000 8238217657508285000 11575759727546757000 2720863005690716400 3184650659227706000 2323187484314679000 4019201988306406500 2363235451506434400 5223590387486666000 9167893073604534000 6071336043112820000 6639730891641915000 -5496117139480920000 -10035806860351810000 -15623780359960697000 -10070686873124568000 -9422648087286565000 -8008753234044711000 -296869828283395800 1383001530307587200 2921231503743601300 5135380264712869000 11940064170381003000 -937681318571811400 -16024403738164599000 9187177748878516000 3199773294785777000 10399137687202291000 -9267295887428065000 -9837817703244535000 3933623657096141400 8659983612403974000 2185236763461287200 2813671714037957000 2728562923333843000 9586815369815785000 8165849267447780000 4764087841246047600 -6196553826577159000 -12606922580369606000 -12085898438999158000 -5769126915481996000 -2085734196600774800 -2918153635874176700 -7499843317716472000 -3703968385339581000 -1396650517306363500 -3099521877204520300 -6971041888546639000 -102435756018500480 -10087038552285769000 -14447664411433960000 -4670856059765648300 8363570874837934000 -9217421671606928000 -9649176481480914000 -2181641916947625700 -2175405731828797000 -3484123002869660000 -2188525644896765300 -5278096324964746000 -3333226780284662000 -1571278871006618000 -1774275661410739800 -3957299580573378300 -2329846087021105700 -2714788396909761700 -2207817722604851000 -1975067876960643200 -1818524932344011400 -6276875934922317000 -3031004330038501600 -12621451283269516000 -4970127260239307000 -11973569704355230000 -7087693864553503000 -1140288691945352400 -4609259123891645000 -2629430404256602400 -2373926330500368000 -2263674287100714800 -2428859468907329800 -2424050713935505800 -2143430659781900000 -1682447134430156700 -9975884567826390000 -4946962674842442000 -5817551181476181000 -3040101173350458000 -3234192308222055600 -2126766334406747700 -9234291266753062000 -13146345167246618000 -9886224010890725000; -6199138161547326000 9224677197420282000 11498333979018318000 45503902296823600 14483140154300871000 -822566468680808100 2424483834168603600 1706478747042568100 4076397775987490000 2200998909189641400 6311366630750769000 11938952604742378000 4673380580147745500 6874115808859738000 5895590459690054000 -1553433204431933600 -5798558287858005000 -7002159923589789000 -7911829973301301000 -10304542580296032000 -8804286573711422000 -12461613830277336000 -11119122933609812000 -7201376738875852000 -3711328382783592500 13377448916129450000 2009952494081668400 -14358424620164538000 13604715938803430000 921364953502225900 11304565599080920000 -8596402264831938000 -16064529073136216000 -2574702532092950400 10842437102035847000 3684851354852367400 2172321443290749600 2735215512875983000 5352607349216308000 9393179111745299000 8166107393272466000 -11672571643218683000 -8069410090822932000 -4141177396042825300 -3113684876325275300 -1158280823376334500 -2613279943737244000 -1665671732814913000 -1062322740100677800 -2620032198711527000 -1994836890049177600 -12902915268957038000 -8860031343813282000 -8130437518200073000 -10772709824629191000 -2093303821152045000 -9844112182006720000 -13173233558426510000 -4596855223513197000 -1917685153610074600 -2814016224307662400 -2280614542072686400 -2963756390428463400 -3067974115140038500 -2679179113592803600 -1121166237868655300 -2158416501554832800 -3164091490203155400 -2752580815613816000 -2207817722604851000 -3580860229249211600 -2333077580963321400 -2978998010464968000 -8760126113016969000 -1468571135102668800 -11581331654040767000 2891084420761081000 -9831305420647033000 -9194033999990195000 -3423995742465916000 -8769247436085758000 -3926888810713972000 -3623542501668735500 -2643876534547159000 -2057567500312369000 -3254415600145657400 -1570264967028295500 -2428061868351820200 -8047722292379848000 -9973439820107077000 -11605320545154008000 -2883481340145961400 -6633195058079153000 -8223771932128194000 1816008931792007600 -1612412396359458600 -8033135328029996000; -10637098515005224000 -3096282374011271300 8772682613339567000 -10711975822305550000 2435148510716742500 -5003825978766251000 5764682650063153000 1835421303162442000 12491453709433046000 3316096268569830000 11290106402693564000 1924780957594561300 -2841442064420804000 6810806127156404000 -44449669283440335 -2424492855369597000 -3419911977629552000 -2732613582794493000 -3588407183446935400 -5400781897056523000 -12404762671205066000 -7051157891983810000 -9321462697443149000 -9735283479898473000 -5535813782025951000 9451053846182564000 3369268370959507000 -9049350567979314000 11881521019527412000 -2879844414667200000 6766662994501770000 -4810807075394516600 -12298544585165635000 -2847457060238507000 2646090855304874000 3207503627089074000 2312056564887082000 6377207612818094000 5922679694389819000 8601301289083557000 8913294282356491000 -4029546335574849000 -1541247346551251000 -2790423272860746000 -2255878274664382400 -1539312381538606200 -2243197009169688400 -2132249245646960200 -1050470453718070300 -2887914263390238700 -272717325186099620 -9467470710107629000 -12458282704044202000 -3418356850690261600 -3847199873423290000 -2327101362422988000 -9054834571417219000 -4010967080526014500 -2460237969282196000 -742566226636139400 -1824999701666836700 -3197380696214419300 -1526067170831642000 -1723308300591347000 -2352365655155275200 -3411566556078881400 -2021791009039031300 -3411875742592861300 -1814577025371255500 -1975067876960643200 -2333077580963321400 -1113080863649183900 -2539804955902150300 -8892125006839285000 -3441667184699135000 -7591103325664775000 8681427367689765000 -855974865254251900 -10109603666591215000 -5733226135661682000 -4909253200455867000 -6227174478555912000 -2991990129847184000 -1926184042481917800 -4111621390700052000 -2489256305139500700 -2446708080253370000 -5661448861088470000 9418556299955564000 -9172064360907954000 -3129295657446301000 -8586330277262919000 -8667842172139849000 -5117958525247641000 6962412334723041000 8700251023332900000 -1218684551530560400; -7811472864323356000 5803904993815804000 13070762914189882000 -11626098237086566000 -1801058850968829200 -12435779176010022000 10131293185498890000 8352139865792187000 6876101793128017000 12368645740021853000 -2832795573154972400 -8559963418750240000 -8166809482681311000 -8389197692147350000 -3837314947818141600 -2504125409353449000 -3168438136328397300 -2798363464523244500 -2039168085121449000 -2597648209712838500 -1599485337945859600 -10069897222881507000 -7350063329466743000 -3497676530021418000 -2803111727629826000 -8357238511784064000 -1594437700666070200 -2126440337538410400 -8702728791839169000 -2939375985489510000 -4371219405321079300 -2729879709798110000 -3128511956541817700 -3521135609075351400 -5066115219205990000 9685701648982672000 -229884701983939700 155885231603264620 -8823329319513185000 -14148951424048893000 -11238416850672790000 -10016120104861910000 -8586917485072275000 -12183729033603524000 -2627205489733759000 -1912050305864416000 -1568150794275457400 -3450197614319502000 -8189274594603214000 -2189146104736031600 -4719133081182281600 10530747537609484000 11495840959851794000 10723121418914543000 8167936361015579000 -1381169709877448000 5673405358401520000 -1081073665666587100 -9440262526386190000 -9541045027664123000 -7865050578449257000 -12954790851612572000 -5684612977999607000 169455375360453300 -11261723348963862000 -4067461658646015500 -2724475635561696000 -1797286755249569200 -3655885593627965000 -1818524932344011400 -2978998010464968000 -2539804955902150300 -1492420783318889700 -2916144282759489300 -2095861374392546000 -1741886581117467200 -5454470312778525000 -3184395960009642400 -1275634306193643000 -2861335136967195400 -1217893778071438600 -225938372187168600 -5120733191931535000 -1752604671845549800 -2761952027289382000 -2914616598410233700 -1810903536046132400 -1513599046309151000 -10967344323142831000 -12243908851406447000 -8870580821353679000 -7839684725323073000 -3736981607140678000 -1781222026850489300 -7633266010847496000 -11416126865008383000 -3882814964305897000; 7998979139341799000 9767325391898771000 8341932229641463000 -7490936865735216000 -1639450104385252000 -12216703827390997000 14236728570797108000 13457133103257760000 342700284758897100 2717778514983153400 -9533381467960974000 -7707393725465134000 -9573846472804037000 -8484388805197985000 -2998024729229291000 -1388805118464473000 -2707465480956001400 -10009589959038530000 -4034800233852893700 -3512147448568626000 -1933362657869605600 -11294454601413254000 -10212205947332070000 -6014356007933643000 -2778170415064944000 -2616648959119263000 -2091663737743398200 -3010212788283765700 -3221942326586637000 -3120350739746736000 -1496460103550768700 -1608975732808420000 -2822491412102915500 -2149448002853609000 -2808842621652693000 2491326683320105000 -14034038741194040000 -11686951966570225000 -8735642242027046000 -8895395655895413000 -9001167847791856000 -521756909951667800 -13692475507255143000 -444207312675927500 -4816204584019872500 -2641255654931655000 -5342047886776884000 -13029519034427506000 -5414477179259207000 -6258781673932356000 -5717467326606587000 5108103945829965000 7568965542615241000 7965995969251956000 9979930200272806000 10145045024967235000 13411167794307290000 10826567173738354000 9258345768569157000 2866958879743817500 -14124921732973554000 191663515274461600 -12543129044012185000 14383173684646752000 4067927250914529000 -10145765884572026000 -2734408049141291000 -2430410405325404800 -3206629689569442000 -6276875934922317000 -8760126113016969000 -8892125006839285000 -2916144282759489300 -4184659892548727600 -2675363552650631000 -3075889341897945000 -1191384166764057100 -2520027299426247000 -1896566804713808400 -1167407180423538600 -2902968948225815000 -2152424941581555700 -7296049484225319000 -2998669695376262000 -2190388339103385300 -2880357860103438000 -2472033268563490500 -1966515935813196200 -11207132216606588000 -13787382892021484000 -4089732649276752000 -11132378416486943000 -4398365157691932000 -1218061151493550100 -2982110224776944000 -7523355578885129000 -1489268152570758700; 8144466004717333000 10927054338829200000 8958777305846458000 2120668837974204300 8828503338710035000 -3445576001437048600 5249722303587688000 5684971789377874000 12943079760091725000 10856408657099023000 4179321765901884700 3016483369910183000 -4378687461083137000 -5629891399044658000 -6058722774158598000 -3472857631599178000 -2225792185464738700 -9854205137936530000 -1536290463919033800 -5375986131616342000 -3489535529860101000 -7694612095974641000 -9560534304067874000 -12590433474814326000 -5661859875772470000 -5434904654405772000 -3492054646787414000 -2303289686807650400 -5072588770582708000 -1540908271432158000 -9360331613869230000 -2591666727026780000 -1701724004170640200 -3905291072874339600 -7670619021180604000 11133938026522446000 -521273297045234600 1035225762027582300 -11708018301778555000 -11850382024325256000 -6115058859730329000 1662018347638352000 -8926338963655386000 -4701972417279542000 -6433051611265022000 -954824808528539500 -2627864840262015400 -11350049436115830000 -4641004511342000000 -6733382849892143000 -5107117143682745000 4869713707969079000 11259856602994020000 11918315607780583000 11567180576831726000 3685148074981474000 10444781445059074000 8994460150904472000 2364697189340616200 -5296322733617704000 -4985591085757659000 -12764794723651880000 -9114140808978108000 621373061658450000 -6300202079200515000 -6848065905199278000 -2593826964798070500 -2457763994153513400 -2425578514071252400 -3031004330038501600 -1468571135102668800 -3441667184699135000 -2095861374392546000 -2675363552650631000 -2595391053898164000 -1954341974847743300 -2336367727819894500 -1704803534125536500 -1805621327144033700 -1446862202920154400 -1702616011995834200 -1809680565522714300 -2935817645772239000 -2724841798379810700 -1421731961534905500 -2207552175134214400 -1728189106300302000 -1325800908358382600 -9986984830628297000 -5563289542810911000 -3010088732010567000 -2500353426851893000 -2394257250672915000 -1336323290569412000 -1989072103735978400 -5146664953873273000 -2254713570895274500; 13613105675789707000 11628101376273630000 7980502024762695000 3440137984302095000 33049912512388064 -9013830514076139000 9055649080587007000 8175454073058400000 -852473748566434100 -7205732445447791000 -13544927548787990000 -7341942137157018000 -9338544737413954000 -7833206798361512000 -3251147505606059000 -2506453228233623000 -8364945183059897000 -13607823082943020000 -2428828295615289400 -9732496441357980000 -1714258565056683700 1819533317785358500 -10454040124608180000 -9287407298552738000 -3145564222435008000 -1333654007001897300 -1966761871571124700 -2840850279543626000 -3846517627318469000 -2765574944163407000 -1853383846532849200 -804035859674282100 -4157071190699291000 -1893233681300204000 -1450713748001971200 -10821307421665424000 -10274911899426267000 -11218575733348125000 -2278563760561443600 -3024486312057540000 -5808074304792332000 12817454476626207000 -802515888742458500 12369390527303401000 -14601017511321480000 -7700512374456637000 -9764696709397625000 -1916199264786758600 9450899653322617000 -3874194911546928000 5981698590266069000 2875015170858519000 2502837552158931500 2757460521489639700 3561573431405911500 5739859129794851000 6865621440469847000 8636175224966271000 8341903990284893000 6032553759400640000 728287760407413400 13588615157817730000 1760566310439993500 4089739595172563700 11267546616162835000 6280453335097797000 -5256708662344601000 -7601285386965090000 -10949919595066650000 -12621451283269516000 -11581331654040767000 -7591103325664775000 -1741886581117467200 -3075889341897945000 -1954341974847743300 -3963613904218421000 -3049998225300680000 -2400422610735981400 -2734160465693279400 -2750390139094717000 -936135794668473100 -2027799656336687200 -11661892965661137000 -7071466320276086000 -4770407744186064700 -2993441944079877500 -2186427020430426300 -1396905617427714800 -8065606941092053000 -12320203699211325000 -2384189918736974700 -13083104906095020000 -3892256897276346000 -1718265374580660700 -2090764826549013000 -2743977670779659000 -2500762616611153000; 8447852305041513000 10891780857410850000 12345468349126480000 11465439103693217000 7567061533369701000 -1565247042932838600 5079478136636299000 -8862066674900946000 -2371767252957776000 -10184264195497819000 -11942229748398768000 -9021523611557100000 -11639384298683675000 -6695638189949645000 -4136137183389415600 -8385573515745859000 -9536252154873373000 -1135692011939748300 -8815045931467143000 -12392257612176354000 -4921232920169434000 9988185252950920000 -900785348528400400 -10403607029512833000 -4403586238465358600 -2183311643995829700 -2028673571929900000 -2548955007627088500 -1988043956919223300 -3442355241350034000 -1353967422145961600 -2163083590148063400 -2842849368349713500 -3150985029463336500 -2609740468816513600 -9513315412378308000 -2523768884940626000 -8008514937734221000 -3902147380527108500 -2397616508166570300 -3643939371604550000 8365327590778055000 14091168573518715000 5210302454141736000 703897494100478200 -10567492193089340000 2359816505116337000 10507209202065095000 4236520258677348000 8103745028946264000 3939644287347001000 2574837438363331600 2161740319080496600 1751534079819220000 3765606950818605000 1562869667527638600 2313783615024401400 2145273868553899800 3232506936686534700 2445839268581874000 10252432032018984000 8198109143467169000 11656182956386120000 2304223430166328500 3276013465832024000 8087158881493784000 -10753671633339844000 -13251158141913050000 -6846272324997747000 -4970127260239307000 2891084420761081000 8681427367689765000 -5454470312778525000 -1191384166764057100 -2336367727819894500 -3049998225300680000 -1526525735901850000 -3255122251107493000 -1313791758465464000 -1272293047086158400 -2037169239331314200 -310487815066409750 -10848330865031663000 -11751949427626597000 -9776493999980020000 -6428329354010799000 -4161203572803230000 -2013920431494167000 -5711960306080067000 -8207013057256004000 -2565893996128805400 -11180879592158123000 -4266496302152149500 -1758751870407646000 -2927239654310469500 -1020391997059744800 -1773848580776679700; 5042329600921104000 5224503588556473000 10496432359799602000 11920246594102457000 12795667193356696000 5016822121660260000 11120293876861222000 10211223179733698000 9636183509781702000 1543754396876771300 -4152503254548750600 1299551242710728000 -4695438463099785000 -4667199717787027000 -5833560618848631000 -5700813795201707000 -12710757894524181000 262922350729843650 -4376187772685243000 -12914871668068227000 -8329565807383711000 12274638841345612000 616736375621091200 -7332830194139539000 -7272510228547471000 -2953297052339948000 -2397279499932898000 -1968120520103651300 -1441903269162322200 -2253978885623426400 -4017100797122726500 -3898559182404227600 -1883628970555269200 -3954330765228492000 -6221974908664791000 -8886877981376964000 -9374322768032790000 -9630511300602282000 -2369161932616809300 -6283140486936831000 -12686402395567786000 4656722553946991000 13500972690351897000 9250298451496546000 -958230627626029700 -11340750880462092000 -5526283571664032000 7377237374233263000 7863424687812733000 5442022659934417000 5996912659729046000 2228107952557408600 2456497713077646400 1792710396097593500 2027232668373765300 3569204269477270000 3165986541634776000 2234482320117231300 3579349158370831000 5400401118546941000 -1292388240276231500 8691116978648214000 4853864459186477400 7215623477480907000 12764413429891804000 4755510479535787000 -4248964349525353000 -9254454773547319000 -14511657826850796000 -11973569704355230000 -9831305420647033000 -855974865254251900 -3184395960009642400 -2520027299426247000 -1704803534125536500 -2400422610735981400 -3255122251107493000 -2690940909137526500 -1716508840640723300 -1377801880091765600 -1583967594503194000 -2593531351184121500 -10429780957805668000 -5305485931039091000 -3671144276059590000 -3094702416621029000 -2757524790142502300 -799613399017571500 -2460400840741553500 -2568675341364275600 -1690874309119014000 -5567338534354085000 -2196903660572704700 -1438147628914683200 -2790798233973136600 -2106731698014718000 -1776208517665286000; 10523938211356644000 10149427613182205000 12354810308798537000 8894635324306023000 7708966965179563000 -2391138227831840300 9807925274250724000 9775127615126963000 6888008633209184000 8222339088167226000 -2034898516374254600 258762826239908550 -6423939476481515000 -6300330899249186000 -6434145811960397000 -1778886531847106000 -4824085465303407700 -9872597985983395000 -2525423602575217000 -9252382980285912000 -4410696888574478500 3046802171662595000 -7930112785091227000 -7953019400792381000 -4431086826294302000 -2070098588129293200 -2193704524130512000 -3848833479778109000 -2574422790710121000 -1686710909224805000 -3442390517074615400 -2882458429328929400 -1308461855091873800 -3481985233448942000 -5356573649352653000 3413527351466318000 -9872363041592595000 -7926646155344620000 -5389615360591292000 -8531368184530643000 -9126986601023403000 10248498686519566000 -1926079832054918700 7798365580086602000 -12633044532233935000 -3893095711421613000 -11672959912190945000 -2379465496505480300 2311246246943891300 -6715805560618909000 -80624220415300330 3775996240586072500 2106890255035890800 3234456990808189000 5665662942603431000 12089496172052753000 6813588255441919000 8399389940551350000 8354752784866446000 7736481876260451000 -11019489735256572000 3980344720865231600 -5832326307806891000 10838782505753087000 1630755939867311900 -2423389841633650200 -3091488896632804000 -2137547279972630000 -5545698801522748000 -7087693864553503000 -9194033999990195000 -10109603666591215000 -1275634306193643000 -1896566804713808400 -1805621327144033700 -2734160465693279400 -1313791758465464000 -1716508840640723300 -1427326849450949000 -2262570384073549300 -2929164360928515500 -449484674701462600 -4218285577888814000 -1446367495266811000 -2124964000826691500 -2922957247115292600 -2639552195835460000 -1272464651559646300 -3913278208757259000 -3375129509147225500 -2730548655161047600 -4411710826468162000 -2468321346863093600 -695033306708118300 -2386965830967007500 -1291800107789434200 -2912346040327608000; 8319872985293131000 4222315660874282500 2338639220571425600 9305701513623146000 10192368410608266000 3262272353531504000 2214361791118116300 3115808189644964000 8263307255496627000 6998433537024313000 5786438849296613000 5444286410584852000 -69440874514920440 1268943816964228800 -2520197255446209400 -789867716883934900 -5993882794427055000 -8790980052081602000 -2710637570337305000 -6229154250082219000 -6561533958916991000 5298999043390134000 -3111571476374584700 -5841104301734726000 -6266094571105342000 -3869638788908383500 -1144848676079069700 -2638013950852114300 -4637248053846801600 -3565625076265904400 -6664338638478083000 -962260011660519400 -1914744108109534400 -5807498431689155000 -5325571535934924000 9350968280482825000 467406406134783300 6482282063327683000 -9154296600030057000 -10640722115402741000 -2809119723322128500 8996095169821473000 -2705963259179812000 4967975045525686000 -6350557604852732000 -3643886052984978000 -6746235316455352000 -6070589289547027000 -1979802783399715400 -5084087384342906000 -2297329170086120200 1676687766574725700 2212548672133211000 7576445202222490000 8829638284382369000 4787057692080957700 4758194115790795700 9218585089688842000 5681996170553989000 1799274569318505700 -4550220817160245000 -9298360946488878000 -6431462147910804000 5612921172861014000 -2986238497805276000 -5467835118696864000 -860440788826615300 -2536276116839244000 -1604731501718520000 -1140288691945352400 -3423995742465916000 -5733226135661682000 -2861335136967195400 -1167407180423538600 -1446862202920154400 -2750390139094717000 -1272293047086158400 -1377801880091765600 -2262570384073549300 77780679382651420 -645356749437506000 -619504713184716400 -1722807016531804000 -2645273533612352000 -1436088664324210000 -1528644642438962600 -2830558512066284500 -957019539774988500 -1413202648994633500 -1015819902401875800 -2075085366810564700 -1923073989952369300 -876576432918672100 -3535800762261682700 -2378832586530584600 -695565073759452400 -1147284830301105800; 3330501780032152000 2450392065555822700 2582814759218408000 8218083586281272000 9452159836701462000 4008557888765923000 5708277328510819000 7401847538675199000 9059812739652701000 8974440518591638000 4822354800304050000 5854170845069690000 866267955932741400 -2486631924862103300 -2426168508573132000 -4068599317049187600 -8934142796477448000 1184975738484729500 -4783065348637251500 -8721261465257186000 -7065985220464140000 8789413816938515000 4890144777719733000 -3387374474628486500 -4315132678228442700 -1805303067058673600 -1707653811384246400 -1966590623612300500 -2760345559584041300 -1980931015930098200 -5060561438344154000 -1556722693658887600 -2613635407519784000 -5959423945434896000 -6307432363687773000 5785121581755938000 -9311419193547915000 -3753361664410204000 -6107435799505346000 -6128509197528664000 -5655032525057766000 4788883296707401000 8302764875073968000 7440247739561397000 -4730452084231746700 -8200620617243408000 -4442337498277695000 1309737824795010000 5248856069706752000 -1411030768986545500 1405808986845253000 1283257711412395000 2314169157167361800 3236094012139235600 2569973304189623000 5650564587164157000 2225617571807598800 3553747750005546600 5426128231995969000 5889261317677783000 -9828935526245523000 3902600375615608700 -6012613561424588000 5175493072124430000 7077932883476873000 1814057659031278500 -2419306917973835800 -2748137074797248000 -8539751681693386000 -4609259123891645000 -8769247436085758000 -4909253200455867000 -1217893778071438600 -2902968948225815000 -1702616011995834200 -936135794668473100 -2037169239331314200 -1583967594503194000 -2929164360928515500 -645356749437506000 566181917887656400 42586481996724800 -1734964469294791000 -1221049846551359000 -1082523265396576200 -1417730113342670300 -1507951536264846000 -4074400444631929600 -1338588181384511000 -1646094269174598800 -1336363589491527600 -568340195197030400 -1625632199223398000 -575046348259108100 -1095262028805029700 -2733760307891446500 -2563053518847080000; 1838399747829824500 1793545815479764500 -444926377166375950 4347759023793396000 3373473629915572700 6807874394146381000 2770184279677045000 1868149560754817000 3361932933339832300 4550060490750534000 6712588544222854000 5494769542973252000 2352105711435729700 2063618957474418600 554135945205942100 -1918778713334042400 -6332623574754129000 -564365790992972360 -4746828766141138000 -6844198976885179000 -5085878689278068000 8244166256499969000 5566337160040247000 -730950768357488700 -3077616755494245000 -1762948115267974400 -2485014785815821700 869052091829080000 -4443593553278177000 -3603356708824578600 -7028034547183143000 -1956517167551717600 -3216195207495904000 -6197053099370244000 -2236652374527793200 7152126555350612000 -456265565525367300 5239065230997630000 -7100052748575136000 -5196687060668442000 128345367431230370 3906320703180550000 4873727838066217300 6296916599563106000 -5280945310693054000 -3980658918934764000 -6634567331654950000 535877935516447400 2871472295476634500 -2334787202489184400 69669979595113515 2406302584402337000 -262847404616614150 4826617094980305400 3965888706133837000 5894322278082209000 1704869649501214600 3143606427623021000 5872677151389279000 2487099718022384000 -4454273096820314600 -6327188074337433000 -6181357230580018000 6628220278168187000 -640263274366437000 -1843204802164689600 -2668167491356139000 461394788702896950 -3904933862858115600 -2629430404256602400 -3926888810713972000 -6227174478555912000 -225938372187168600 -2152424941581555700 -1809680565522714300 -2027799656336687200 -310487815066409750 -2593531351184121500 -449484674701462600 -619504713184716400 42586481996724800 -1153489384633133900 -570047122265261600 -1425230484548725200 -2543102588929017000 -2096972374645101000 211474159147812100 -1000956537780248500 -970040127432279100 -2355472701591609000 -1776186766526419800 -1967756331767487000 308167787916662200 -1040000658159443000 -1406081531744797400 -2173598106910425700 -784448152735046300; 8829572457165033000 2149463146121669800 1906281245685974400 8399293722429927000 2588435599528557600 6463420018038595000 2227345932962698700 1990831837678295900 4090213158743086700 1999125216680988600 915463092357296000 2687803365196364700 3241843266031675000 2573160262118038300 4766642756173732300 -8326250379491364000 -8729698968393954000 521598849780270400 -11318483714319073000 210381632739929530 1204891241659380100 8617505638335888000 12397486483335654000 10817338195762793000 9638989744597189000 8614693264671616000 -4420973610074480000 -12803772012880937000 10511991017570926000 3195462327983752300 10291598165786248000 -9795400410003508000 -8563460202936628000 9642030852137207000 7579556707899386000 4186100680049461000 2346102957747553000 1873746697989879700 10583287226580364000 7753219109354926000 4372881692651301000 10894946416369706000 328814366160579000 -1558165599288091000 -13882041096797792000 -8268670311684248000 -4379603871161800000 -11075511385352384000 -10128791540539304000 -5036925261292095000 -3674782403741079000 5608745848047415000 12348302232146934000 -11975236740095830000 -2158153479013021200 -12035720673796236000 10827787486436622000 8322366788062799000 -9099677686771008000 -7216230167361460000 -2201857711748928400 -2967797453563200000 -1663488368002048400 -6825740606998781000 -3211067292750634000 -3147389695791197000 -2526635346066802400 -2758756736922133700 -2024454605207375300 -2373926330500368000 -3623542501668735500 -2991990129847184000 -5120733191931535000 -7296049484225319000 -2935817645772239000 -11661892965661137000 -10848330865031663000 -10429780957805668000 -4218285577888814000 -1722807016531804000 -1734964469294791000 -570047122265261600 -1969843232731458000 -2712246018461006600 -2440377598892440000 -1410614437295978200 -1852631142869493000 -1861565770171904400 -4661146723961968000 -2049180442696706200 -2332660561707959500 -2775081786032881000 -1738694855312178800 -1573885231322969300 -11437762241204943000 -7234536478679299000 -4041294492022655000; 14275978149606067000 5198870796959230000 2564170227834437000 12943485709134078000 8928501169047327000 12593665234802058000 3060623150106541000 1247911554064662800 2726076351111282500 2592957196975360400 6349040478549299000 8651112862875196000 9558516629533586000 7033305286232010000 6139299304330862000 -1855614565716289400 -8117928690849341000 -14310979391517957000 -7974223592292576000 -14623181314836232000 -10047655367844404000 1804755935774015700 323244554108401060 -3139889197827802000 -3760022415938244000 -6560225923811871000 -12482580631902344000 -7472504733483991000 -279305671970141700 -11749535638674680000 782416258396476000 -5047040346570629000 -9575081633424771000 -9161520782116901000 6089434547953397000 2424465734407118800 10156797666835704000 4991723233801489000 9748051084626533000 13709953191819663000 11514200514462591000 2893952533018177000 -11672777171895293000 -9708424568538466000 -9287614703336786000 -3128404725910151000 -1665474522948243300 -8542831276472094000 -8873179178820144000 -3489164528025972000 -3074934322692170000 8304306035081426000 8124842084727080000 -7329238527923917000 -101559538415842130 -11641784091446464000 13013869700167955000 470235747459178400 -7420668477972990000 -9336878144000119000 -3957072867181924500 -3561136463889808000 -1828136595047474800 -9796000208777817000 -6303233760833813000 -931750226208323600 -1802561105228162700 -2938679012408950000 -3263387664673944000 -2263674287100714800 -2643876534547159000 -1926184042481917800 -1752604671845549800 -2998669695376262000 -2724841798379810700 -7071466320276086000 -11751949427626597000 -5305485931039091000 -1446367495266811000 -2645273533612352000 -1221049846551359000 -1425230484548725200 -2712246018461006600 -3906628626663074300 -2355010155968625500 -2977130263333942500 -2137876491592699600 -1576678171276958600 -7792454248592724000 -3455242227943346000 -1951414011586802700 -2847205298273500400 -2920618654157120000 -1768188005707143200 -12966288817757023000 -10875043177640182000 -3584471413514570300; 4871347905461236000 3648837333947616000 2472291137399046000 4867789904245676600 1898698795735518900 8086872375126187000 2770995377786618000 3190819414962462000 2495031917652546500 1071368061337521800 3489860507998411000 4034806729288408000 6581258460285377000 5949880488141272000 4943193019617567000 -5751886435698477000 -11748232350386842000 -32202717987029850 -10121088081764093000 -1284936475738946600 -4761544320821044000 12019683641230922000 13226299259676182000 7053500797304256000 5627422454660330000 -10010356030695927000 -11800085722031332000 -10738043425339622000 -604338636550576500 -9475048326574095000 4936753409243007000 -5619618993152705000 -12681261291769288000 -2287154988743053300 5379897670605708000 2930149683361219000 9199164171647141000 6076660950518137000 8239033219822067000 9536635007945577000 11573762538035555000 12572004621086428000 1081770696696669900 5022227323627014000 -12911568444200537000 -5007941547571565000 -8263933218724670000 -7799077895872849000 -6017645668788359000 -7159352911119188000 -6493700798942273000 9802953001435287000 10212263388731770000 2672701967891604000 8700889293022297000 -4662568683684183700 4591049598671603000 12173091890355719000 2308469461593833000 -4625514414262673000 -1456380306653564500 -5484257733414794000 -2910146623309693000 -10671153172801793000 -10833635176615572000 -5883295623238372000 -3077088263239684700 -2128261924878245000 -1747660372336070400 -2428859468907329800 -2057567500312369000 -4111621390700052000 -2761952027289382000 -2190388339103385300 -1421731961534905500 -4770407744186064700 -9776493999980020000 -3671144276059590000 -2124964000826691500 -1436088664324210000 -1082523265396576200 -2543102588929017000 -2440377598892440000 -2355010155968625500 -2986150665213987500 -2459292762584244000 -1941076520120890000 -1510834899295262000 -2942183588137323000 -2223363883922179200 -1851332776728809200 -2559852784597766000 -1592931494327825000 -1256977579378958200 -5231962338078154000 -2603817194893735000 -2704240492040453600; 7951920907964161000 12694840519565708000 7891194997845202000 1192512536055785300 11941163233018060000 -758211240363466400 4603539202769677000 2794303355932774000 11231700840922060000 7509208677885950000 10005849174815314000 7619869468145646000 -6224330725549467000 2220119043704228500 -5794093823618704000 -1512291220292398000 -2983992590211131000 -11529817860910358000 -3236720825848754000 -4430598241840711000 -5159366319064221000 -10726993894802322000 -14623335601623476000 -11348643978461041000 -6388449643790517000 -14864338785988546000 -5383095720087858000 -2407159590775713000 -13070073424065929000 -9314602232113505000 -12525258447972098000 -2905182588190908600 -3101816749360267000 -8480206706598390000 -9203712562623856000 8113837217628614000 14728245564194090000 14604447780489930000 -1937125902203033400 65433571551512480 3406604160103730000 -8243328495221637000 -10180045707567998000 -13369873100277775000 -3057788865330227000 -3577379717085172600 -2045363610421474000 -5881901256311232000 -8415880334162074000 -1541700867479437300 -3264419414918424600 14236720970745110000 8970216439348361000 2636274205169881000 85730102138060220 -9630548907649430000 10840174097015596000 -1590691670688747000 -7045674643456058000 -8761124143059796000 -2085620986518500000 -9323629791371442000 -1339180932572946000 -11381488179682672000 -8413907837719196000 -3945188164354852000 -2181380084123795000 -2857094379869267700 -3024923466892456300 -2424050713935505800 -3254415600145657400 -2489256305139500700 -2914616598410233700 -2880357860103438000 -2207552175134214400 -2993441944079877500 -6428329354010799000 -3094702416621029000 -2922957247115292600 -1528644642438962600 -1417730113342670300 -2096972374645101000 -1410614437295978200 -2977130263333942500 -2459292762584244000 -3665315618364482000 -1883939250114418200 -3187725096475690000 -11159129121607759000 -6737860655079575000 -5076946060266403000 -3343756871224341300 -1155824919031956200 -1074501801661094600 -10465178598246625000 -12262935535410989000 -4501816224080432000; 10054817226315615000 6307481437604670000 2640973902369967000 11300790964002050000 8802498038765753000 6427070081257785000 3290891626311310000 2068693137815567400 6162549829989836000 3808669475644016000 12127379343823510000 9195030359272629000 3578795959241056000 6765783490587245000 -205044806401719860 -2076493619859790500 -4720719109296209000 -9393527341987060000 -3425759525034159500 -12847946897960220000 -11097439556424142000 2552083006841387600 -2761664808334912400 -2344421151656101000 -7315984805592333000 -10956938350271859000 -6865336419742993000 -1973159176207381700 -11986213083169113000 -8424314512039013000 -5653270369124090000 -2729516806106091700 -7037489435777947000 -9320544034184967000 -2944714413244942000 5012762607210984000 9935617327696594000 10736547986124362000 -1662906128126500800 3697372505234046000 1733238386207215000 9438662309523107000 -7938367484512166000 -2416775710016497500 -8641737409448862000 -3222072585746834500 -4311377471200248700 -9078890053117438000 -6266711190960902000 -6212905695202602000 -5926556173330268000 10639635565443967000 12848075708824670000 8965324338123417000 7102830045570731000 -2238923189448032700 9577466645942008000 9192854374972543000 37499950307399000 -6026308582017254000 -2871454166831680500 -7716511142001913000 -4455538405710139500 -8641513552078509000 -9671585845591391000 -6054781677362147000 -2344126517181169500 -3578381846500662600 -1838981455281762800 -2143430659781900000 -1570264967028295500 -2446708080253370000 -1810903536046132400 -2472033268563490500 -1728189106300302000 -2186427020430426300 -4161203572803230000 -2757524790142502300 -2639552195835460000 -2830558512066284500 -1507951536264846000 211474159147812100 -1852631142869493000 -2137876491592699600 -1941076520120890000 -1883939250114418200 -1799008103598950300 -2768033288062892000 -4180961076491322500 -1299831607432460200 -2620182136113383000 -2182299990748308500 -2736575765759129000 -1294895792689620500 -2938074996441341600 -4063956833197254000 -2198866236927124700; 3881646470764034500 2012971345115564000 2080270411872544300 6002189974453774000 2723576890063247000 7801192016657648000 1020011985133492200 2463580138516396300 1199504283777746700 2833194710359171000 6182542898870804000 6292436192281278000 4109762372313179400 5767621125785453000 2533585090279639500 -3956092461769752000 -8503881523218473000 -122780416168525710 -7771469289702092000 -5527162080078251000 -4863518686738357600 9512580799153176000 8049168641626576000 2932950724647070400 -945954542759803400 -7584320316036613000 -5121685950839802000 -1302157902295055200 -10441980742450644000 -9065235350455524000 -4406392572151926600 -2337588997936517600 -8908841350676559000 -6797935434775678000 1682710017346315000 6405804427691560000 9229111736017605000 6184207362067660000 -6293421265783009000 3885927733180726600 6160635605043369000 7785963273111352000 5532233392391532000 5639793423290341000 -9699714337620370000 -4909922865505712000 -7967639908279846000 -2411787988312641700 1812531970924615300 -5659377614346592000 -2280147677748160700 6006002592539563000 2904949044435483500 8687650603585641000 8939286000745683000 4740119276628364000 3118091709633661500 8195862962692455000 5706451804845893000 -1479302805905048500 -2333096636165037000 -7803378239587386000 -5376503325405043000 -2724434287979789000 -7011653177666257000 -6307260724957692000 -1555563225469838900 -1723718176183269000 -3391203180343490000 -1682447134430156700 -2428061868351820200 -5661448861088470000 -1513599046309151000 -1966515935813196200 -1325800908358382600 -1396905617427714800 -2013920431494167000 -799613399017571500 -1272464651559646300 -957019539774988500 -4074400444631929600 -1000956537780248500 -1861565770171904400 -1576678171276958600 -1510834899295262000 -3187725096475690000 -2768033288062892000 1371752503256095000 -1315080908974465000 -2915584454376677400 -1093274065628977000 -1708356024693763200 -3025615097207538500 -1168720851095264300 -1278390324403473700 -1670293542499615000 -1061603190047899600; 2096432938154621700 2885369941486140000 2416782922137992200 1759599505356248700 3979657093282594500 1261907354331263000 2462907518843280000 7727860355283539000 2191712541896502800 7609584349019359000 4404307780098334300 2312344544523484800 3304680643122554000 5323768104888968000 3916233243232171700 8523394847761617000 9564585097642714000 2417854419149136600 10510097550882860000 8334410552075078000 11020482481637268000 3698020101033682000 2866244187029979000 3571187358244974300 7510074549341276000 -8493626254102481000 -10956670884317917000 -10935175960306372000 -10387101478905336000 -7209508313499690000 2005534003620846200 -5738448417275328000 2059140318574750700 8419131781117318000 8258709599772065000 10007843117026385000 -431347582430595300 13643665002596130000 -9229974347241143000 252570899688646300 10692681682605407000 2092188158146385800 2818822922315246300 1126560605030669800 8336047565090260000 11621785318194386000 11442395244178260000 3025374580088689700 2739053845180319600 8297802440298623000 4201254056464705500 2036145003670002000 2078672386411297600 7958114072872764000 2510253971027058000 5483385138689240000 2690590561088409000 4035117643982376400 2596739998061696400 4638389360543029000 -11363403654767720000 432793433808024600 1689510476496998000 12418788683262797000 10154261165752276000 9295469644983184000 -6179850557832211000 -11416147552803487000 1054840929495192000 -9975884567826390000 -8047722292379848000 9418556299955564000 -10967344323142831000 -11207132216606588000 -9986984830628297000 -8065606941092053000 -5711960306080067000 -2460400840741553500 -3913278208757259000 -1413202648994633500 -1338588181384511000 -970040127432279100 -4661146723961968000 -7792454248592724000 -2942183588137323000 -11159129121607759000 -4180961076491322500 -1315080908974465000 -2047080503602662300 -2476043891495855600 -2334949180260528800 -1396206016737805400 -1918664064020555700 -2315671948651611300 -1407628137667451300 -2734043941751365300 -1422675791503045200; 1545427326229140500 2569446706183286000 3194909803309241000 4345016189467390000 2333809748826298800 1469726335377146300 2399258837027624600 2082576059742163600 3322402317919862000 2173269291501964500 1881978083694188200 2524432802695484400 1990980919803099000 3250470800879782600 3437613619281965500 -8601979888124521000 11544771741862415000 10187037640092952000 8518197134462289000 9972638027691910000 11760631214795510000 2936157790182710000 3218608885911204000 6884171364031648000 9153822383744668000 -13513934082107811000 -13253653967318045000 -7775976762092393000 -2558872934104384700 507366677238624100 8979478479265442000 -8222123477039595000 865673655570576700 6774471150905494000 9137486430286953000 8312654522863555000 14542992139556321000 8922701820967837000 -2364190736612704200 11507605038877400000 8545416256752655000 2273743032794676200 4971551905991498000 5935606479372529000 14781305471107712000 -2050228138751954000 778141302175848500 12208690962884465000 6979989676743036000 5810498939866417000 6546805350974157000 5852178308384300000 1523955759793177000 13463059332709348000 9763680361826459000 12050055141802371000 3210758685957505000 2748510295524764600 9312299458281504000 9042083849419241000 -8460514826480636000 -14891693417310660000 -9566068713495970000 98344230071506150 -3116633735786078000 -3899693225681734000 -12469344558361120000 -7894233605864523000 -10708740082793830000 -4946962674842442000 -9973439820107077000 -9172064360907954000 -12243908851406447000 -13787382892021484000 -5563289542810911000 -12320203699211325000 -8207013057256004000 -2568675341364275600 -3375129509147225500 -1015819902401875800 -1646094269174598800 -2355472701591609000 -2049180442696706200 -3455242227943346000 -2223363883922179200 -6737860655079575000 -1299831607432460200 -2915584454376677400 -2476043891495855600 -3741713477381063000 -2826136964092980400 -3648193463740680500 -1886700482688872000 -1127696324623322500 -3639718151284879000 -2740213946173627000 -2189997135623197000; 3212484088239727000 1443472287312632200 2444296031299258300 1958556051141352000 1436736805049262900 3785779915030535500 4182178806192957000 5499571167102775000 1646292908035533400 4659109433893179300 8847208176456601000 4041711693923484500 6342603333361684000 7385856899958427000 5807149121473939000 -10546519421565151000 9030632634680023000 8480930942090569000 -2878436658961578000 10311919190819968000 4423235328239710300 2917234419115988700 4506138411617421000 10833255497605019000 4987142041973276000 -5701888478005737000 -3995141626535432600 -9537538901322481000 -11712782259698507000 -13227874373101277000 -4479708733430345600 -10430848411124992000 -9135734093972977000 -2123780785024452300 4620077762842882000 11187810347881542000 -549355093794693600 12901873402498456000 -10687311208342034000 -613823072372760000 6118664614427521000 1419385496985897400 5698688543904714000 3655310699309331600 10758328536156626000 -3634946531199107000 3538698768683165500 10804531659892997000 6388466183805950000 5073738015189907000 5453031883701274000 2735618136274493400 3272537628222609300 5254756741056797000 1871102567804938000 7603118975135861000 2114632417704840600 1408179868602839200 3859972083736453400 7373268320917919000 -10262792024046710000 -1075657270886906100 -4782029698936987000 12256573952215983000 6686799706315495000 5592677774312630000 -9738436946214732000 -10369291231539540000 -7434688499305210000 -5817551181476181000 -11605320545154008000 -3129295657446301000 -8870580821353679000 -4089732649276752000 -3010088732010567000 -2384189918736974700 -2565893996128805400 -1690874309119014000 -2730548655161047600 -2075085366810564700 -1336363589491527600 -1776186766526419800 -2332660561707959500 -1951414011586802700 -1851332776728809200 -5076946060266403000 -2620182136113383000 -1093274065628977000 -2334949180260528800 -2826136964092980400 -3304864004818199700 -2100976454748452500 -1320401559928554000 -1338181722528960700 -2249795259265946300 -2669572608951774000 -1714372368305351400; 2198353605292388800 1870228118761874700 2690596757641743000 3179675678209116600 3333201241141333700 1881788192305416400 2073785670343486800 1555271037961360200 2684314441847435000 3797973515846549000 1949044789216921800 1899440037184137300 4230384993797928000 2230128251639128400 3379419961040519700 -13593073387394752000 -1689823099101800100 14388457905629426000 -3596513569773463400 11812857368572910000 9842362312020780000 9052398130668641000 8780353051273835000 8314300568060257000 8612584565004409000 -7587287038093159000 -9218148305110036000 -7762301150770952000 8982849535775500000 1187264882716692200 11067322289044189000 -13494550454554266000 -891039756765232500 6972538248131673000 9662290082494267000 2005270271310633000 10480258533020065000 4295171781828688000 10539007874214568000 9396679460075001000 6135137990273158000 7519741915642741000 13172620904863303000 9119149200309160000 426404236838631250 -13729367852421115000 -12889922242205460000 3070429646579179000 4061130706671435700 -8589541291789452000 -6627565301674462000 13289326078004170000 7916771338029870000 -427154881603104500 11387723624875995000 -999513312218951500 5122596849285125000 10303471952537156000 7634105095460031000 -5411607771081534000 -3132113795847712000 -4115773887952432000 -5429036790163478000 -13706530855260364000 -11792723959714053000 -6622114175490312000 -5332217333394182000 -2005292226646541700 -9431441934995841000 -3040101173350458000 -2883481340145961400 -8586330277262919000 -7839684725323073000 -11132378416486943000 -2500353426851893000 -13083104906095020000 -11180879592158123000 -5567338534354085000 -4411710826468162000 -1923073989952369300 -568340195197030400 -1967756331767487000 -2775081786032881000 -2847205298273500400 -2559852784597766000 -3343756871224341300 -2182299990748308500 -1708356024693763200 -1396206016737805400 -3648193463740680500 -2100976454748452500 -3960273359770027000 -1749291182419435200 -3390122552010324000 -7364474266948932000 -3031712188080002000 -1684578606148357000; 2336994552059717400 1848256642429304400 3812137761825402000 1869335526774726600 2513594386876989500 3561674225760412000 1937573745879231700 1951804639341096200 2231685650628553300 2424546811735683400 3367913110245759600 2193151460733740600 4331852012109844000 6308471984971007000 6936336270496849000 -9189534073237172000 -4295699453771481000 10869324367003880000 -8284248189134465000 7674483640869129000 2243574421323447000 4913151839284758000 9053958917097417000 8828980537977584000 6095971797838509000 -10489905883232103000 -10169382867820220000 -12897993997747924000 -9505000632993767000 -6885063372220483000 2447002507009571600 -9164071963543462000 -7762370079339095000 208631179168326330 5834267144462361000 5705118248950609000 10618590281530975000 8577518679204112000 -3364897253266734300 8170690050675986000 9867437743615727000 3256188380568544000 11347235990406136000 11203142885419656000 2771703232486596000 -10407550949570628000 -6715435221261415000 3953492315276617000 6957985260581461000 -3001209666181173300 176395040382010200 7226790997707569000 2273420334449910900 10151013353267154000 8839883174948489000 7531349322557875000 3430756194975424300 7021054159596625000 8672796820000715000 2900990828726033000 -4203396659203380700 -10652872076360531000 -11469525423963870000 -3821072106462663000 -3094067078791194000 -7553798970824307000 -7366727250285902000 -2026428720795044000 -9484819298732665000 -3234192308222055600 -6633195058079153000 -8667842172139849000 -3736981607140678000 -4398365157691932000 -2394257250672915000 -3892256897276346000 -4266496302152149500 -2196903660572704700 -2468321346863093600 -876576432918672100 -1625632199223398000 308167787916662200 -1738694855312178800 -2920618654157120000 -1592931494327825000 -1155824919031956200 -2736575765759129000 -3025615097207538500 -1918664064020555700 -1886700482688872000 -1320401559928554000 -1749291182419435200 -2333526868136762800 -2392815151115427000 -1621271308919243000 -2955892507433334000 -3262998171529880000; 1451057769471212500 1526362357142184800 1937055525879892400 2539871749737852000 2101658007366838000 6623712077306556000 1634321545873404600 3211878525054868000 4159766787993561600 4567348370128506000 6520393422774754000 5187373121261917000 6253032371620685000 5522230821554495000 2105771598796863300 -7867810103185199000 -5830617598784651000 8624921891198423000 -9054021333046234000 3389034671126854000 -5655396197045383000 5830024406770873000 7613525845005810000 6748339629298718000 952490741128774800 -3493208484313405600 -2302055326944333300 -2927866830811275400 -7535843208680527000 -8274453206763372000 -5818377944649844000 -4807726357157231400 -9639883244014814000 -5344867438466868000 -1801806043995485000 8879962943209744000 25261634740439812 9841467240529985000 -8382642813218490000 -5717622299512213000 3190893587578045000 3028815209062704000 6939829155768330000 6306164663551045000 1778901886959934000 -7956716463137527000 -4173891843366344400 5899413215721301000 5508879425575195000 529740291183791700 2542752151694701000 2203732103006867500 1963987742391116000 5035882481577653000 2543243913295797000 7902732464430930000 1552307196735741100 1935750586472339400 6278510566387685000 4247321956621755000 -8355243509031403000 -6625212180637809000 -6238751319015542000 10138685574438947000 3230935822698834000 -720514696185733600 -6022724422498278000 -2995124343887767000 -8534949058699624000 -2126766334406747700 -8223771932128194000 -5117958525247641000 -1781222026850489300 -1218061151493550100 -1336323290569412000 -1718265374580660700 -1758751870407646000 -1438147628914683200 -695033306708118300 -3535800762261682700 -575046348259108100 -1040000658159443000 -1573885231322969300 -1768188005707143200 -1256977579378958200 -1074501801661094600 -1294895792689620500 -1168720851095264300 -2315671948651611300 -1127696324623322500 -1338181722528960700 -3390122552010324000 -2392815151115427000 465438638308101800 -2939856080173090000 -1399386881303349300 -2782987347283485000; 2399826524393021000 4474620829867239700 7510486687738504000 8656747700948213000 9792965495868924000 7981892515802456000 12465933668997277000 7408130044055982000 11853088510999160000 292545396176745140 -753635010752159800 8498176177019968000 4713877792595127400 -5820378150874202000 -5680606154009959000 -14239061824963368000 -1011829014514065000 14354905925098094000 -13398184749692290000 -328392095260790700 -10832766532105780000 7529719096202030000 14712452130159306000 2030718062383217700 -9611170931311268000 -1404300350263957500 -3221980934346786600 -2643807322216959000 -2253856318480699200 -2734994612210414000 -5549313433259765000 -4882943022903766000 -9446999860934450000 -8699546514693107000 -7190184987151561000 -10752819212219262000 -10773308140782911000 -13189132093699013000 -2244088571792607300 -4731267977546767000 -12091572611989657000 2734381835616420500 7971315768628554000 1743037727807465400 11499550545003180000 -2272807712839601000 9243880220084933000 8217679404544419000 2646259576783161000 9083842035834503000 3680158513248161600 1947491577454554500 3232199747709536000 3884032368240378000 2518326761842657600 1378729592737687000 1923773339178043800 2832496395556101400 2371612126321601000 1862791007377426000 8740546139125498000 9573961630063625000 11371280817654976000 3251471211614763300 6088268157420135000 8273689889178796000 -13802334094327152000 -8401032171495243000 42147158067858040 -9234291266753062000 1816008931792007600 6962412334723041000 -7633266010847496000 -2982110224776944000 -1989072103735978400 -2090764826549013000 -2927239654310469500 -2790798233973136600 -2386965830967007500 -2378832586530584600 -1095262028805029700 -1406081531744797400 -11437762241204943000 -12966288817757023000 -5231962338078154000 -10465178598246625000 -2938074996441341600 -1278390324403473700 -1407628137667451300 -3639718151284879000 -2249795259265946300 -7364474266948932000 -1621271308919243000 -2939856080173090000 -3515390467402178000 -3229724858051740700 -1932056500542428600; 949856754052329200 3613259879678091000 2332128529783518000 2746976307917536500 3431793010664962000 5552231849922927000 4844864562970461600 14159217108737870000 8134211214342097000 14190998746976401000 13382393864454590000 8554432738220205000 5724323625808490000 9252468712303312000 5850748322879910000 -7753260995714543000 10921009508547610000 9679603538422695000 -59986078290800785 13578611697127206000 540104443910112940 2653709084702891000 5100766809061978000 11059472875775923000 6335197036924185000 -2518390126671911500 -4868041944239031000 -7615947761010810000 -8184611297086548000 -10308047979922415000 -10283770598365416000 -11866083483849353000 -12082427678812536000 -7351362542050656000 -2536347482244164300 2779814940720949300 -14082523875523557000 -94980005874863120 -10056505159188223000 -13279538395555618000 -3179478982551930000 3560080180308008000 3167031135258799000 1689560942479519000 9771831081648017000 7708784988341664000 13319475955043069000 5936938162462683000 1906753114217733000 8259595795536522000 3550105545994202700 2271181310093568200 2610051414382262000 2365050813456321600 3218463614770516700 1749596701955130200 2198875614259787500 3566867002047878000 1954399330911032100 2813150745464206000 -3403884207680961500 11692983694573265000 9246308740264232000 9503975554482852000 9330235731242211000 8597864554616960000 -9484071062457666000 -7734063557665278000 -581869506289468600 -13146345167246618000 -1612412396359458600 8700251023332900000 -11416126865008383000 -7523355578885129000 -5146664953873273000 -2743977670779659000 -1020391997059744800 -2106731698014718000 -1291800107789434200 -695565073759452400 -2733760307891446500 -2173598106910425700 -7234536478679299000 -10875043177640182000 -2603817194893735000 -12262935535410989000 -4063956833197254000 -1670293542499615000 -2734043941751365300 -2740213946173627000 -2669572608951774000 -3031712188080002000 -2955892507433334000 -1399386881303349300 -3229724858051740700 -3695390164916524400 -2022130729120412800; 2486739968734022000 3541280906274850000 2019932811763273700 3397474091188847000 6461733766502522000 11969095618060137000 7045147770930457000 10597833285937550000 9029851984091473000 10446601092940558000 6950082964725938000 9707235004977329000 6504092879484819000 1621866689258936000 222487034099479080 -9367535823794862000 -3912490520163804400 10382060942925341000 -10632965479946029000 2241721975826561000 -7041058038105809000 3829440435683884000 12206243193706330000 4411284393481425000 -3643693167040184000 -2240298834986290700 -3488264492625355000 -2435600051435636100 -4030720638982363000 -5549168463089393000 -10800990556067234000 -7012217336085101000 -9327571858435909000 -9212303325534573000 -6604849302982343000 3496820473134800400 -9261896136367401000 -3817865533489565600 -5466221333153308000 -11535207729667595000 -2806364482310730000 2425623642149318000 8945173930679232000 4068803827611007000 8545663510131450000 -10370148945880813000 2345501499639652700 10178049767255640000 5575159274234510000 6925104259237223000 6251197955705665000 2318216671921442800 3948336191373771400 2592627041755286000 1635240824650175000 3522556440793988600 2179431238841949900 1939288052427378600 2486070241323345000 6120689563206929000 -8509783707913697000 9126063658255907000 2612474711773611000 8435733981809238000 8832483434214110000 6052426871823145000 -9774148131702104000 -12989760406989590000 -6760863910934293000 -9886224010890725000 -8033135328029996000 -1218684551530560400 -3882814964305897000 -1489268152570758700 -2254713570895274500 -2500762616611153000 -1773848580776679700 -1776208517665286000 -2912346040327608000 -1147284830301105800 -2563053518847080000 -784448152735046300 -4041294492022655000 -3584471413514570300 -2704240492040453600 -4501816224080432000 -2198866236927124700 -1061603190047899600 -1422675791503045200 -2189997135623197000 -1714372368305351400 -1684578606148357000 -3262998171529880000 -2782987347283485000 -1932056500542428600 -2022130729120412800 -1317652732003562100]
ax = [-1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1, 1, -1]
by = [1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 1]
SDP1M = dot(ax, M, by)
println(SDP1M) # 13921227005628453160441
vA = Rational{BigInt}[-17595985603104549389856681//19595985603104549389856681 49473193334549425225399452934176762000000000000//279511650406696024234485174296568036909771276121 112632552626709789223204400000000000000000000000//279511650406696024234485174296568036909771276121; -7992786773720841380638881//9992786773720841380638881 1296175083373036356109343304255891902000000000000//2836794248613961312022585519192532258082982791409 1104016953180307795606194000000000000000000000000//2836794248613961312022585519192532258082982791409; -821114464663199718808281//1321114464663199718808281 985709250792385493421387577601412131000000000000//1383966184863402077055991889180528629384523903921 451477694052641268801678000000000000000000000000//1383966184863402077055991889180528629384523903921; -6695862373849463353390761//7195862373849463353390761 153770252781617437238027819398126749000000000000//479634795578161957423307453220449655103890898681 84933555207640078211354500000000000000000000000//479634795578161957423307453220449655103890898681; -7706816698831730295304569//9706816698831730295304569 5811889757270341849329337646337926826000000000000//9854148312148388354308629898459621188781788574681 1454116659366816316406164000000000000000000000000//9854148312148388354308629898459621188781788574681; -18094453560189938806028169//20094453560189938806028169 136055670216556852721941058987011014000000000000//315121069282718633497156263413245198575114882409 -16494240976518806638326500000000000000000000000//315121069282718633497156263413245198575114882409; -308202959566872706988801//808202959566872706988801 11474961055099172117247981129059439000000000000//12843375814694188000332042898153870912232818961 3047906247301564065242250000000000000000000000//12843375814694188000332042898153870912232818961; -16879859489554550061249//141879859489554550061249 140236626948469272514844063388078208500000000000//142519936591679935741480520718860333651122416481 18923912602805034090191000000000000000000000000//142519936591679935741480520718860333651122416481; -4397280676791130544841//7597280676791130544841 386463700634835247456180209597534480000000000//475745902497777402278759685049751077462917001 34011257214854092909960000000000000000000000//475745902497777402278759685049751077462917001; -3786834441916547580729//11599334441916547580729 10960455949329275767349917064534085375000000000//11602849857359208331499625742307906317292272441 -381735061896097602442750000000000000000000000//11602849857359208331499625742307906317292272441; -127714515328519887464609//252714515328519887464609 215353420487513489006695229631114343500000000000//255860323202538146546296383354147906253504437761 -48660081426606678872319000000000000000000000000//255860323202538146546296383354147906253504437761; -137806667083777698569//187806667083777698569 126951206815948422041781038056239330000000000//188755312549821943332396638994224293686008329 -18136878908611328486460000000000000000000000//188755312549821943332396638994224293686008329; -9086536472386809545552649//11086536472386809545552649 5984693212631445458129561273415071286000000000000//11727392029374586521814801850574779813254552213201 -3054310289058546969306404000000000000000000000000//11727392029374586521814801850574779813254552213201; -3520038553410300734643729//5520038553410300734643729 4046739648191960781412555442751854754000000000000//5786606458128775325058422588161559557005190939321 -1868804772729030297814444000000000000000000000000//5786606458128775325058422588161559557005190939321; -206266176617869779147921//286266176617869779147921 176615107858224149895181297443748124400000000000//317828501131069206085135677666763256526253612321 -131823197755816527040088800000000000000000000000//317828501131069206085135677666763256526253612321; -1230784922623782911411081//1730784922623782911411081 -2323326806100115186791185235625001301000000000000//6766082464173046264746038368313741823087583926209 -4151136412922297360454594000000000000000000000000//6766082464173046264746038368313741823087583926209; -15668433066275543159510849//17668433066275543159510849 -1102508612682655723043525756223790626000000000000//4594181691623269990459913080549116957351709164209 -1814492381624147143445703000000000000000000000000//4594181691623269990459913080549116957351709164209; -35165915864178221620449//35654197114178221620449 -19041683678332117613489544565082221968750000000//186760717311630740327871673027073538315503047729 -24211940543846680234720437500000000000000000000//186760717311630740327871673027073538315503047729; -2982116327540731698369//3782116327540731698369 -753764691850573492119125492456292520000000000//8789741389158799531935359680946657531797772081 -5353437274034672310179280000000000000000000000//8789741389158799531935359680946657531797772081; -26608880954463896528407521//28608880954463896528407521 53429383261073133997100480119482098000000000000//2143256153135348485851446635810111774133959626089 -785461964118323202825026400000000000000000000000//2143256153135348485851446635810111774133959626089; -8365809986612548595089161//10365809986612548595089161 678392770955745552541873304352925498000000000000//4034006160997260266975274752125389757958121395369 -2283321333037153438950426000000000000000000000000//4034006160997260266975274752125389757958121395369; -9361834959330489406837209//9486834959330489406837209 643268157724433170561507868821061173500000000000//14997929341624706299556839164302261994793468292809 2339826247327717049465053000000000000000000000000//14997929341624706299556839164302261994793468292809; -108058879315761577400288841//110058879315761577400288841 19786534600755534526225318542345232838000000000000//115853774981348070443996267624656125222897650939849 -9585191060479834792467828000000000000000000000000//115853774981348070443996267624656125222897650939849; -19325303145878454013855569//21325303145878454013855569 28361061005072841801963205571653986000000000000//99527618841617250694780379392842502194743815609 -31089376725595234062213250000000000000000000000//99527618841617250694780379392842502194743815609; -1731743646724643381843169//2231743646724643381843169 1075011377153395680335718467341057313000000000000//2759236007512097504036138918851514739734347191569 -1368798960263720033232174000000000000000000000000//2759236007512097504036138918851514739734347191569; 125919883651809297752199//1874080116348190702247801 1185184663721085472333841830440226902000000000000//2560291202067276832645914624349151263532088162649 -2262926249840996551243628000000000000000000000000//2560291202067276832645914624349151263532088162649; -400919149538607584500521//2400919149538607584500521 1066046749049302894928234272850148822000000000000//3720610373304583988013867754486168753728175752529 -66227453158467785449964000000000000000000000000//70200195722727999773846561405399410447701429293; -52002963743381109149481//132002963743381109149481 700296572450651824918475285928343600000000000//9798325153911107334709699198661271727363677569 -8978671728047945677813920000000000000000000000//9798325153911107334709699198661271727363677569; -440961274276317013872129//2440961274276317013872129 425639235658200051828501945729568434000000000000//787721353006327010296218904669551743099495716441 -647368675645329067983542000000000000000000000000//787721353006327010296218904669551743099495716441; -1398391676855711627800329//3398391676855711627800329 420543774759771239967675282146607114000000000000//1237777777109138583930014028014457955186587362161 -1046814747875820931692238000000000000000000000000//1237777777109138583930014028014457955186587362161; -1397420734138591339691529//3397420734138591339691529 599562791899605114875014119156863226000000000000//1040928523038491206931613979938166203406151443849 -735351516971413728894086000000000000000000000000//1040928523038491206931613979938166203406151443849; -178003672780931349188169//303003672780931349188169 -175265026546240938768141351125898500000000000//1186188733575371409473977122478611955522459361 -943788051640717360220760000000000000000000000//1186188733575371409473977122478611955522459361; -3367231090264961672677361//5367231090264961672677361 1068442798970703801399619252338524322000000000000//9362416759486451793138028324067367458423230262441 -7212011559774125494355916000000000000000000000000//9362416759486451793138028324067367458423230262441; -829680178545765583842441//1329680178545765583842441 41901230886085433923905530607419229000000000000//112590071468934517290134185571554439506233632809 -77365080425478240650598500000000000000000000000//112590071468934517290134185571554439506233632809; -2899823709976340370034409//4899823709976340370034409 132127585506970304997933032824445706000000000000//228069850452782241192637815006936515367923927009 -127825781395944464448602400000000000000000000000//228069850452782241192637815006936515367923927009; -44412260966590658248569//544412260966590658248569 538870659205801730990093691090658237000000000000//548151762943092917803804201248594150741942518369 -89939584451227536771426000000000000000000000000//548151762943092917803804201248594150741942518369; -66419906566473442639881//2066419906566473442639881 121354290845347839190869702831134138000000000000//136885460845948245445603103453397548101914746729 -63177582111946695144723000000000000000000000000//136885460845948245445603103453397548101914746729; -188612978110738433296121//688612978110738433296121 626005264489071471414461044094229000000000000//694049952842407951731216445350922935859239769 -231697878485736527602312500000000000000000000//694049952842407951731216445350922935859239769; 38414636268580662735439//1961585363731419337264561 1616603051050394486319056487754859538000000000000//2306257593835693408794735235355546514992602332289 -1644195496671023767267068000000000000000000000000//2306257593835693408794735235355546514992602332289; -583406581288023000204921//2583406581288023000204921 22028655456739094065523818262364582000000000000//29055321639084146905994029595615934383240901649 -17773478857025108729762800000000000000000000000//29055321639084146905994029595615934383240901649; -101717822031928521044841//226717822031928521044841 46521730511376401869031503184952574500000000000//61304040110747040613630684518210319072557931321 -1702255558295446070466500000000000000000000000//3606120006514531800801804971659430533679878313; -5335253455792590581121//5823534705792590581121 -84445309905166720026190539495670031250000000//938619583370816116347895811133714330044937601 366624439007497996075015625000000000000000000//938619583370816116347895811133714330044937601; -14864224030920857672227161//15364224030920857672227161 -57517858742796223483266937068354034619000000000000//258039427568257117748277121418025132397506153351161 30901553211134608660326762000000000000000000000000//258039427568257117748277121418025132397506153351161; -13555254831846866629698441//15555254831846866629698441 -87689878017108783662427590389525338000000000000//256543003227238838725352542991198713856762277049 90257962996235619832648600000000000000000000000//256543003227238838725352542991198713856762277049; -219927696255107096940681//239927696255107096940681 -2040931321548161692470473293674924469800000000000//5585882723086132618812703693491522136304088326809 -905374156833864701100878800000000000000000000000//5585882723086132618812703693491522136304088326809; -17354379358134954081//22474379358134954081 -24811924278155490086540336418923548800000000//50286627698904542013650484274418614761999481 -20132046559300097030588800000000000000000000//50286627698904542013650484274418614761999481; -109204741980324622858409//140454741980324622858409 -74745279838645305876468773604378906750000000000//123245216986071110769528135386554697000237351569 -20500022830269749344541437500000000000000000000//123245216986071110769528135386554697000237351569; -14357387971399745523044961//16357387971399745523044961 -43079431639386794516224141396629118818000000000000//91215951123074013272839624062968432978632978900321 7376729601165770827428288800000000000000000000000//91215951123074013272839624062968432978632978900321; -7111722111113601141066161//9111722111113601141066161 -20970249708006541752261052410966550878000000000000//38100068897084982283623704483975392298082934448009 11294370969900756156816006000000000000000000000000//38100068897084982283623704483975392298082934448009; -5667113500755585335355041//7667113500755585335355041 -2653546635763088135452003098529480240302000000000000//3955002882378668447285435425676958393251240937705721 234350025124559506260435756000000000000000000000000//3955002882378668447285435425676958393251240937705721; -164445369188736421168809//244445369188736421168809 -6500121471336251428141977607582875498800000000000//9274151500247673224276580675480809393155971001841 2198490164792776893527623200000000000000000000000//9274151500247673224276580675480809393155971001841; -251563903626910424914329//751563903626910424914329 -202643984886984835910911035207920533000000000000//590830489446313714188302335003354278283512412841 518561307893983211785971000000000000000000000000//590830489446313714188302335003354278283512412841; -179745917494618320689961//304745917494618320689961 -532228443384399136268129847239854500000000000//3039906882541328789610349635276763278800212729 2396435062743176754876687500000000000000000000//3039906882541328789610349635276763278800212729; -29779444753849859504961//109779444753849859504961 -19379730269712433247907500245699570800000000000//33049921787682225411368602243321594413516300737 428840406085216914902381600000000000000000000000//561848670390597831993266238136467105029777112529; -143574581453602011039761//268574581453602011039761 -16788044568182143555153656275233990500000000000//38387121194098567094823713764693396966859023189 805042205744531635520559000000000000000000000000//1113226514628858445749887699176108512038911672481; -2613818321936481031449//5813818321936481031449 -30523728237140125978276711945652037360000000000//45799695358077749649773838094322854196614909969 27238329623650242870029920000000000000000000000//45799695358077749649773838094322854196614909969; -113853421305164839368561//145103421305164839368561 2376967967050802098032829390134939750000000000//286372752857490738941611379010847707642351620521 177522669891687505554105500000000000000000000000//286372752857490738941611379010847707642351620521; -402289810440996774367089//527289810440996774367089 -458684781874577586984623733917698123500000000000//1764100870572322000018311376761514542329708326849 1044131720885196128512543000000000000000000000000//1764100870572322000018311376761514542329708326849; -1108384976273795603079489//1608384976273795603079489 -5363970719419932338080210560204112143000000000000//10619040793756847572620216218092874348396451976081 5517274948426391444601518000000000000000000000000//10619040793756847572620216218092874348396451976081; -704422035676945911164049//1204422035676945911164049 -3114856485497118080234212477154411313000000000000//4442346134147309881190545425306415595491176148441 1811532439527885846194021000000000000000000000000//4442346134147309881190545425306415595491176148441; -293480468116934031297441//2293480468116934031297441 -16166724601485411573039243020326407170802000000000000//16305320674179514538599321600066526381997922652384329 -383554014267274725264721292000000000000000000000000//16305320674179514538599321600066526381997922652384329; -5955011523343929489201//37205011523343929489201 -1773237355581955973070843912679089752250000000000//1870807640114049250232925088898282814283423290841 515641342222366886450610500000000000000000000000//1870807640114049250232925088898282814283423290841; -1774265474830325931969//4974265474830325931969 -2465935091559293739280192727118449861040000000000//2649505194415529434784839549474948300413679829569 214298658446239110522506080000000000000000000000//2649505194415529434784839549474948300413679829569; -537137682576134042093561//2537137682576134042093561 -22882423455746234499727927975148731098000000000000//28487415990556874557787829896353109736754853835281 15860444994194536159305636000000000000000000000000//28487415990556874557787829896353109736754853835281; -5007310617021946218281//12819810617021946218281 -265100900880790546604028098907904227375000000000//313616213989919850365415870459173901508714722529 114330245113439511226755750000000000000000000000//313616213989919850365415870459173901508714722529; -2365246502422824111955641//4365246502422824111955641 -341714638888287381707631292105878503738000000000000//415299173965366639305046374734154744761091062005601 71195090273461734812331204000000000000000000000000//415299173965366639305046374734154744761091062005601; -165387235525703749395009//290387235525703749395009 -324348042129018311193009998853290011500000000000//539795178496887453702637085987744749988538568681 -302755403107698690631145500000000000000000000000//539795178496887453702637085987744749988538568681; -286459226350946053409081//786459226350946053409081 -10163219837113267017467981886847098531000000000000//12485793235110038250076163217731359212468091858529 -16765284143791745034558000000000000000000000000//37049831558190024480938169785552994695751014417; -736390327031056573627521//1236390327031056573627521 -5249512873531103031789702334342907911000000000000//7153264524651124637342215515740845078408220785721 -2336721207791674556624811000000000000000000000000//7153264524651124637342215515740845078408220785721; -281578564017044279183289//2281578564017044279183289 -892746374631565564438030053384726000000000000//944185826891702730311014154067324162364144921 -284451318558430017316737500000000000000000000//944185826891702730311014154067324162364144921; -1155507022407001942218401//3155507022407001942218401 -255931975954442804133171551969991970638000000000000//281346659917305605188133811337547143144580054771369 -55140638922007110671795148000000000000000000000000//281346659917305605188133811337547143144580054771369; -2777552037137740228945809//4777552037137740228945809 -1916956855053047955968116083559011255246000000000000//2365594461049799355174548675785632201222126672804481 -172819864236407748710421764000000000000000000000000//2365594461049799355174548675785632201222126672804481; -2005175189217186158573841//4005175189217186158573841 -24739050073558191915797341249027678000000000000//59868945221901745809258740938507057565205329081 -45539874616974213403877250000000000000000000000//59868945221901745809258740938507057565205329081; -65857141310300385689//187927453810300385689 -23721787128223670244312728013110578125000000//119291673250295925364442242040941713897493241 -109179512617859335912828125000000000000000000//119291673250295925364442242040941713897493241; -7140573757933360868961//27140573757933360868961 -46271605122364917225833282116246270200000000000//102242444209032170304292702784449877800879085881 -87114115901632490085256400000000000000000000000//102242444209032170304292702784449877800879085881; -315507756902487421208961//2315507756902487421208961 109131031831431260107203626125734222000000000000//4520857068143012817232026044087848843852278326809 -4477362649383449035383788000000000000000000000000//4520857068143012817232026044087848843852278326809; 11988988333667916675351//113011011666332083324649 39538788798251636779953476987497426500000000000//186258845430504907854899270222016512294567041921 -180938108013695832971839000000000000000000000000//186258845430504907854899270222016512294567041921; 59043122067888900361231//440956877932111099638769 -15966781047469864986762452323593000000000000//368877368228275561878956396773382868733422241 -365206819286876058083160000000000000000000000//368877368228275561878956396773382868733422241; -3172782240024529633761//34422782240024529633761 -21508982854289505408648901429787059750000000000//90446498335683629078747440010016948249640847009 -87455330023674360809623500000000000000000000000//90446498335683629078747440010016948249640847009; -2641949767287466479849//82641949767287466479849 -22040037790327110290232580476730800000000000//47876918116788849588782594029597261443019561 -42474620781115465384190000000000000000000000//47876918116788849588782594029597261443019561; 63468655015069190359//424812594984930809641 -1261972705914644968883928324434343750000000//4595145945914636552658282957725012248612721 -4364798279636242493402343750000000000000000//4595145945914636552658282957725012248612721; 67111303459085152927959//432888696540914847072041 -709056103803167366644820413619000000000000//1583511217190789660777255635237206664757801 -1394446126106056452198000000000000000000000//1583511217190789660777255635237206664757801; 62102194085382986024631//437897805914617013975369 -25056565478668298618798405252797000000000000//27482367064700708667980899261855457207430761 -10595204889271803947700000000000000000000000//27482367064700708667980899261855457207430761; -2370479877032288862081//22370479877032288862081 -56420538649775515910078828098725177800000000000//67925230501679793540122469019674191190261484001 -37131566961817547092150200000000000000000000000//67925230501679793540122469019674191190261484001; 273693734301729244529271//1726306265698270755470729 -511157427379459795474806826373498646000000000000//655809825572813604015403885326094864866722034529 -397484603909966613583218400000000000000000000000//655809825572813604015403885326094864866722034529; -10037099564224891346289//30037099564224891346289 -129869616517157942832733478387873947400000000000//197864335031298235551281283678271243322515642721 -133838063046665976377324400000000000000000000000//197864335031298235551281283678271243322515642721; -10350670231087309135689//135350670231087309135689 -129265308018757582890448029159286500000000000//195734147823662400826052451543469155763982041 -146213147529941233303578125000000000000000000//195734147823662400826052451543469155763982041; 69895729254467895460071//430104270745532104539929 -1392676898651605861363055367173689293000000000000//2271647566197419298100098053525950190219635202689 -1756289442490076408804734000000000000000000000000//2271647566197419298100098053525950190219635202689; 214087366728489402419479//285912633271510597580521 -71130954892921015509582027324018651000000000000//250273275943766282894588402702211155559145423361 -149859672882797859135231000000000000000000000000//250273275943766282894588402702211155559145423361; 47758233730494300846399//77241766269505699153601 -11851580054171169710169371207126395500000000000//21258728247508811935986808659484279310152212841 -11777276167311569768444200000000000000000000000//21258728247508811935986808659484279310152212841; 178155905348830916214799//321844094651169083785201 -26622700363299981689801606219520591000000000000//72197528754073048603889503753874710437983532809 -53912284381329639825598500000000000000000000000//72197528754073048603889503753874710437983532809; 897182449468659999//2227817550531340001 -23476825267451355774938718144054102500000000//30104283842570460684882687063899731172091641 -14426585169646773563145000000000000000000000//30104283842570460684882687063899731172091641; 567808803169977773379471//1432191196830022226620529 -5679313026476303724897143622065442000000000000//9259641402389747845357639036617580609857153833 -6325301941924740256702000000000000000000000000//9259641402389747845357639036617580609857153833; 127786111589019864691159//372213888410980135308841 -582110006497544033324304631670078781000000000000//1364207491605890680281177461583984784830021840601 -87802134368311317557646000000000000000000000000//104939037815837744637013650891075752679232449277; 544080348804756549932839//1455919651195243450067161 52118048335022670743015460185518758000000000000//671770812950914383309804319846655439401669203649 -620916692507474751802686000000000000000000000000//671770812950914383309804319846655439401669203649; 750570808743881453466279//1249429191256118546533721 -299597715337567912939960993456551578000000000000//2873612584124791353595098587397807801007674308129 -2277693797608707873917508000000000000000000000000//2873612584124791353595098587397807801007674308129; 549953240324417209987399//1450046759675582790012601 -170480720290797020850758217044287578000000000000//909269547625912890116098932033810024960193971761 -823882595043196655269362000000000000000000000000//909269547625912890116098932033810024960193971761]
vB = -vA # minus sign for historical reasons
P = vA * vB'
SDP3M = dot(M, P)
# println(SDP3M) # 157893107469266391961929648176031153647239585758863258517358813005767809380367310205644578349454675915492001039553151342131146466126501667164138950320499656221504293874275157844251944250426149445317419558241122978982888953616296893170009312636289578106668599849217395042713557130698087888685603160784442855533543096417548401934236458466922293550870868214737078115614906885793817722708760260910371307905810432397275788701534350954469327389596464310557589326706436638546165318187256006037568120439388530536881541998607388863462796282874271400643407615078002504631749411137967357533800066288814954072706380617766396289347757520751270671714721455279707597412116574772188727824649754261610514845737342162399340703756054026103797015315009612319903722277846768395855502251811605002118739702922090156476490259479959770060106898657785988808966563065839319796416542363090508606651632405324097487812539875650629551097870137084597834616814932860052146277846674101645519662488976333942168061708783956596441933842028791132203781790987465720005686077018472178239439580000372338760116114203860670782284054911740705674274180495835174566170802288772785930480890181717425270650508967241073881317123302124750615783481292832957640662785919294530052585772709070044639113183025696967781789074716980371616724376965599136923830647557316439842677179027350514514571312085250045102425024922462634963827205131048529125528032294504053300511599565937152907238922696657557213570341920818792704664928534409540851341723382153033028160250272527332047198936156365789846812976705192562125721987966610647554081574938408474610885916564765860205073639764298907788814135751901357873040942292564882687306818539964114436057514913483503011284321399589712822849145087755836716494618414241130711545206862255136715703719163517953993295638625781634432463503436685557674419674030281434168829198588775560554454347156027533914355445595023974460700160884166499106421742519722745289994518590769262312518900600924339326598764137583071190506688148589098959555537786593738859488289851964964398391802898626638911842294604515864651837506253726100000335274610889507340415555414953999437890752178242857855873078859466428227997143657501586829441073109506613471261317736018514307348397139297241902705764119648133244911612823755402857143711434890642798085987153933788053928257325799342868998671341618662261235208041287789811362472439632468611957583488374457271407190894643086700269969862069435613368707694194447534627610384895029778051690917948448407767733730351850580594011881001034805320817730913733071215113346306831245449959176249514157684366124913000194486528744825582952239611088130111096779395268846355962798260729796682482484449854183057386077762356214458933130682833731653085157910300804598695124394930174912630076151033996144725882886582407111870007013983200400124554654497664130808275764144501711001805201665586964804662492124073845569877936062137758659822872801620910633702263700893881842977853493231139432052319638894426758994239852683983658630105754123180180730730385246100382330993307047005013009789092108765690854077006358633634784021725177362477951954680995082001485564694785624142789302312896321379159611112480975004736191760507526988629219433918098347331513168859773035799150642717782263526122327237182791208278207608441049159157931186619360561595430401857735322682209582018567618333918026809393363887625342098864435574161632565864648229614036305625604714109389803357297576985372512152156668269112855284522874714689714901064820314803529393691816753970704627836471270250013465199803537936901936908611546515129553190944288205290493369895178004511565203048631184945323645152815532459766491874741065225922548392150674868300966839936213569830134864820768872138310304197945769647591614558747076966007184355669701894286018509220871180909782266938145077695496902734859014878648323326588670921462473435851755328142225809690866283750653858590711437224571614835312602654208735509052302317175481095910235154737145275677294612851550567097924968986275385332635350981803616794836003755916629284848287036380903684839768519001979831481488307916685902856946493467317291348583396641101696282388432005126334987534743091098854707094068473771203561920966811289923863506782772789442311462784839851633764072685645102175826540532193298384104676063441946153436686328259519265588375176051522625686742195727100755792513458107766207162924964621250456694878445505711327922614664275502103322454212524616950478414443137//7894406060767637954380910263105301218544081376714006757122975056412604383080098661449564116649552597959715669764287284978824085660300870361723145171271012384499534122955266546042323957626333896189726730749292899769154030721655060166594337782903105718569075368231880548491373342222289207609157857750922363664557730755264862086408423974276481913913327879566393025294822241984477958742809942943881731739216706518575728141529702782267023311263105701862408434107813710000388117152512474283512929072381145668555635842384774447250051828417285939960518959817372394402368213681454468913065607719288748998186014405574598703659279969902959044008854707635588974911430333278635266552164327109568524622847349840154093762308560347411306471036840221775169152085020632354965622639735268341044485319937091724289365273789479081064667922650488505401137748812023031916931110039163920866098815327737771089877567062468744746707531776747167654663872776446488901647263953261141313875053812915116061254516740637180508262569428504798070804773627326163486465126228210452795365572667331653758860311544552981401286229361585022014544192037794125499662870880523165413155813935994004947083762430953611671059977268265114358201443115365505050837707221206700333645116820752794931439528599714632596445075974804044247248449484039774903385231312722809299006020230919610704276183849699565824249850704471564100882033773523703389603538981310631523048122248953769647995799481366699326338056635859852004717732321625977860367889195179068248051811638043145188997258377838046871544503024877147499123323578730033804075953172509686882357900487524556027124798901188787878097900988006225924201815189323906533946016628563569186878233737808720318938297059223485584328601830169112087519265118940580739237789039809823927744539174841620783068180128979731715874958363608630129477949808561680644865876623127301003361463226343093183472575547508582850536782811066477024462277552003606314328287490548934420171110012862932916389256441042632244777043516014572615662738489405378442752484024403706924709266648654905537852243180776074013795962749678081882872003543622208105679901009170769459681150579901103756518115487635714531950678723908440511112149035788058025500728017348981809810770489773335633870274443768981391215984948804419913433937108647005929499482461879808800818195872218076915722096314601283344877965060334577143361293476189916674420929498443740610361884559755181676671370295959199918983272568161396231655299455172442757721358955734737815670811911104599590690145978033461581003349405847199718985152553471186649860258650580197838220901210684515273165539825782875712761771682998968445774626292433971683500211758056140737207547000135223761884885136420211803383920749819553786567673438160861023256784892582720482973561490952886513688402653921224238816364016353699423680639203603823579499133417269192606738515806599753456789109447116152704548090388397223549998280781997996487081853667515400377362776204375985622133831997069618451319893163575049438647285119445729443213759440767962086622832353503830444015564261593824520538295745429961624019136223097106021438977091438221550959678872427628897405775623127473501503016769340402044683928639923443573288284919919144054602144287531475177077500765729684082703806795977339513754555912134663294730712521645579306376094309129049165625637479351726634979198517655709577402664498157137578520875209346915590916778397709306561211791104996456833562329558485638985077982807843557034863789230561125145965945102792257474822962311318921833387985983702313614585539635637983143573335680797105132630447300361938858144119762487790920226523899542733778799709076211883798936560926962578245850774254104263626567868975517528504246043763972529297357751901379045259281622592033392739059869798751376709640884457088172243986311569235372336882940916066310423307766200921475630065679053268669590158779233678655537379751584979302469314930733900007289395888529555726955304889730914625366564001067854646658317437015547451345632646167735283504070867623887950393937878999838958486673681351212559734470632170967711843340062155002870215801004045956039066419227224462085137027820890087803673806523196787807898890115126592016805361103855227044382038748913300079949010063797046540976345540800964394329635764968733619806792986405325680625673532981090100694243767998920045830336771324714014924136828450377413109002598624441776855744750442521493753446778648890101221500804881
println(Float64(SDP3M)) # 2.000063161862656e22
println(Float64(SDP1M/SDP3M)) # 0.6960393687099178
println(Float64(SDP3M/SDP1M)) # 1.4367003433346903

# Lower bound on KG(5)
M = [-60129 -38441 20530 -11610 -28081 -21660 15221 10202 -34847 -56741 19363 -31988 7319 -39224 3068 -31419 -22482 37655 38819 29876 -36548 -21342 -42411 -27000 41767 25169 -95104 25809 -6088 53771 23291 -37171 -31827 31731 5349 27842 13350 -21901 -35727 59021 -30609 44610 -17568 25716 -9742 25674 18293 31869 -2372 19730 -33725 -25717 25631 20408 2794 30557 4574 -45585 16356 -43974 -36339 -41894 -26434 -4997 -12249 -22024 -21446 -43123 -35721 -33223 -10685 -28827 14901 -59543 -30594 -50252 -47501 232 -27925 -74490 10487 3158 -26476 26538 -29494 -19696 -29518 37458 36229 -25620 2226 9019 12448 42645 1051 31063 -36036 34737 30908 32588 53600 39498 -1806 -4043 33862 53702 -25946 34990 8529 -34531 21667 8091 38115 21987 -5508 -52151 24162 -25418 53215 49637 -22825 -27549 27588 -45661 14778 40313 17448 -16961 -54307 2136 -4465 -1595 -58520 48299 38717 -17749 35652 -57547 27170 -37769 -36807 58777 27462 -26516 -21340 -34225 26093 -73150 -30042 16097 -12058 -30060 -12394 -12273 -2718 -25643 -1011 -38188 26336 -17008 -14870 -25088 -28874 -6672 24344 30517 24602 46168 28734 -34028 -9636 8732 3461 38960 13343 24146 30908 22881 28138 -9077 -23456 2158 20622 -8362 -31716 -9348 -22575 6659 -21141 -28824 47662 -4235 62534 -55256 29383 -32125 -16117 -8603 -24226 78976 47899 -39671 -42350 2714 40661 -12764 -33666 38399 -48628 28013 15824 -914 -42911 16523 -45767 38500 4931 -8096 -33867 20801 -48940 32513 -21563 11544 -37157 -39043 -38814 -46143 -46143 -8604 -21772 -14336 -28889 -34592 -4413 -23082 -36428 -31332 45131 -16557 48844 -2541 35468 30873 -31781 15404 23428 2281 38537 -43606 27738 -34047 -53098 -28875 -30180 53900 -27480 -36047 5404 -18718 -34239 6776 18868 -10700 -45148 -29235 -46364 -26217 -18482 -44139 -16510 -32086 -38284 20222 -27281 -18699 -47156 15128 11411 -24768 23166 27382 -4137 13977 -7224 30199 -17594 16943 -551 33344 34928 -44782 31348 21956 -32861 -22092 -38453 -12223 -1162 -31582 -32712 -32478 -27070 -14187 20005 -35297 -34789 99 10318 29269 32635 -41078 32835 -5931 -44217 -10043 -24245 -12600 -17167 -46055 -36569 -9089 -22607 17049 -24326 -5755 20330 9704 9638 -11767 -38779 -40771 -16022 -25817 -90691 -36479 -19627 -2193 -48235 -31557 138 7111 -47919 -40907 -28874 15531 -29214 -15736 -10907 6371 1107 -23629 -33771 -23765 -32712 13582 -31473 6898 -27359 -12311 5107 -33235 -52719 -13970 -2809 -22751 8295 -56742 -42153 -24428 -2856 15974 -17782 -22978 -41506 -27555 -36296 -26242 -28807 -18725 -74103 -39523 -33619 -38507 -34961; -38480 5226 37214 -38507 -26164 -31412 -14917 24624 12229 19712 -3654 -25148 35353 -52301 -9949 -11554 33854 36241 47543 -15847 -33406 6492 -32440 31183 -23756 41900 -5337 -20511 15708 8975 20293 -36446 -17945 -15915 -6174 -10686 -72677 -32393 8949 42500 -44931 29134 -410 14116 -18741 28222 39673 -15945 -15093 11311 -2566 -18374 -26415 -35584 33458 -18945 40314 -44270 22786 -27692 -23818 -26593 -14499 11555 23936 -28603 4479 23536 -27507 -27900 8856 -49674 4109 16476 -24464 -23216 -36376 7998 5209 -39980 -36896 -2029 -19125 3932 -8070 -56616 14479 -25875 19573 -2697 -35012 -41426 4686 -35498 -54045 -33582 -34467 21816 -22709 -23647 -30546 -34426 -17255 -32169 -21697 -3930 -22630 1991 -65552 13381 -44805 23044 139500 -32701 -44234 -15847 -48729 3604 1402 44163 -55099 -41460 -15929 -5367 -20845 -47365 -16888 -39256 -49548 -31622 -8263 20234 -36614 -57110 -24830 -35359 -25702 -50407 -48093 -42536 -29261 21591 -13079 -8587 -58188 -40398 15661 -33006 -17357 -19069 -5078 -17128 -16301 -27986 23485 -4106 -27231 -22291 -3499 -32914 -33821 -25292 -36928 -32348 9194 15798 -35848 -20505 19587 -22891 -24348 -36414 -51354 -31982 3214 -35134 -42994 847 -43655 -14396 -30326 -1295 -29597 -39902 -25584 9498 -32918 -20957 -33698 -21526 -6569 -39193 -17148 -6370 -45917 -10745 -25512 -20281 -62023 -8490 18846 -54642 -24929 -750 -62392 -24200 -8055 -19665 -26030 -32256 -37454 -10 -34707 -37260 -4823 -11081 -13586 -31667 -44719 -42940 -22111 -28867 -35766 -37088 -16339 -18954 -47066 -30487 -27895 -13780 -50566 -40542 -38428 -28586 -25924 -25237 -28328 -10037 -31639 -24180 -36070 -30142 -36925 -28948 -17748 -34331 -56805 -28809 -12545 -44292 -42344 -27466 -19438 -34177 -10602 -23187 3927 -67688 -34624 -43190 -60895 -14899 -2745 -4996 -24315 -26586 7844 -24929 -30783 -21545 -72583 -12994 -20150 -15089 -34578 -22224 -26675 -12161 -22902 12228 -19678 -98126 -36720 -48606 -6098 -10288 -15035 -16553 -22823 -47326 -50166 -41691 -47813 -27811 -27134 -27757 -67341 -34506 -62290 -17759 3024 -40110 -51828 -48854 -25814 -26364 6495 -27537 -11767 -40098 -33659 -6489 -16235 -43601 -17850 -26003 -33139 -36655 -22464 7121 -43660 -27688 28901 -32718 -8191 -2322 -46319 22601 -58620 -41300 -22388 -34848 -9193 -32566 -41093 -34830 -27257 -32478 -17599 -26684 11576 -21326 11498 -17684 -18883 -30009 -1721 16105 -11593 15379 -28720 -16672 17475 16093 -36367 -22287 -39686 -25172 -31253 3039 -43250 15560 9940 -47373 509 -7903 6363 -17571 -23254 921 -3853 39928 3939 -22912 -2622 -24565 18383 -19558 -14486 11945 -5519 44657 22136 8920 5109; 5367 -13838 -52033 -8294 -36493 12939 -8986 13831 -41297 4995 19803 15758 30202 45420 -60809 -29394 -25141 -26642 3679 35925 20802 27888 59320 -20975 -18648 -67056 -30506 34971 1239 47095 20484 8576 25330 4849 -31552 23992 5987 32858 5781 -35669 -10462 -44966 -32787 -11431 18283 -27860 -29929 18426 -15558 19532 -24811 -10000 -31841 -15120 -2450 -7751 -42772 8988 -22648 30667 31124 10468 30163 -15291 -12705 28757 -14434 21574 -39083 -9532 -21330 59136 15912 -40217 11476 -31431 19239 33112 -13269 23591 -17871 -21456 -23780 645 -9113 40530 15374 -6213 -37272 -22487 29293 -40104 -21047 10947 36949 11877 13231 13038 44399 38213 25097 20002 -92958 -18226 -15935 15203 29275 -49754 8603 -30535 -39502 37003 -34792 70 41107 -2721 32955 -21128 32648 -13281 20585 23579 12147 -32405 40625 37920 2225 -30069 46402 21535 -31406 23378 -26449 35586 -8620 -29195 61140 46377 34362 -5679 41750 -59965 24913 -9919 20161 -25121 -41838 -33725 -312 10735 -9070 17812 -61978 -38527 -39266 -15547 38366 -18950 28673 42294 31188 -21877 26899 -15297 676 -18801 -26713 32743 -34824 16300 1714 -40615 28097 17508 -43521 11273 19670 -20237 22395 -5559 9313 -9520 -32818 46401 -26328 10613 91328 -12282 -16730 -39929 -16120 -14476 6974 20095 56460 36526 13714 8349 -40581 -59617 -35285 106176 26636 -11203 25740 -6380 17970 10330 -21926 19971 18903 -30434 -31836 -45734 35958 -34645 35896 7080 -2047 -29452 28623 2310 25028 -32393 -10560 29634 -39831 12493 -34213 30799 10725 -31940 -44574 26790 -16945 23913 -11597 20659 34672 -25981 -26059 5555 45605 -22004 -27974 -35482 -6867 24516 -29502 -32026 15149 -17638 28766 -46887 -18175 -2284 13011 -13288 -56595 -45730 -35874 -1805 38575 2076 -37260 20222 38733 23380 -22984 -17318 -7587 27426 32391 14368 -61866 -9545 -39982 53448 -42003 39807 -26105 -41714 16073 -37327 24381 -10190 -9630 -33398 26426 23869 35226 41325 31758 38060 10926 -26098 6534 -25947 -31767 51511 46306 -28105 -31322 -35838 26188 5365 19260 -25269 24922 -21644 33639 33743 -23040 -13401 -25078 36515 -23510 -35724 26884 24417 -30101 -50124 29627 -21367 23318 -29930 44146 15847 -28351 -28744 -37830 6182 27958 -27824 13580 -13921 -15652 -44033 21448 -30008 17579 -18270 40457 -26058 -62433 1616 7497 49076 16305 -6224 -30584 -16975 33036 5250 2781 20726 -37258 -40367 -22130 45018 -11927 50076 1462 -53797 -4839 44566 -24067 -32558 -34424 25853 -51137 7686 15457 -33859 18314 -33451 81334 -39735 -37470 -3310 -53220 30241 3183 -6760 -34829; 23938 41592 28981 24687 -14963 -20892 17181 14294 -2397 -37233 -1619 30967 -28175 2075 -11645 -28912 44872 -30706 -8471 -26732 23589 27762 -2859 5322 21718 49311 -93021 26529 -26186 -2568 -4832 -5756 24887 -22503 14718 28385 -42022 21996 -18413 -35544 -30075 33600 5787 20033 17861 20028 -11395 45194 -18048 -14266 17165 25590 36806 5558 37618 34832 -6804 15259 -12530 -22905 -40010 -42833 -16617 -3740 30565 31742 -5728 11407 -49312 9235 -48686 -36228 21489 35320 20029 -10250 42784 37686 6493 -54398 -57966 -21428 34828 -27065 -18064 -7655 -45483 2480 -25426 26691 -1186 -29945 10329 32423 -4359 -18299 24660 11010 38277 -25034 -16104 -34602 9335 -28885 -5340 36243 -24874 -35298 21029 44421 -34968 -24457 26886 -42436 -18935 22814 11000 29037 -9747 67280 14454 -10341 -82882 25876 -14335 -19377 -20271 41819 -47653 -4307 -27416 -10119 2659 -38415 -25299 -17407 14796 -47069 -42053 -8151 42364 1310 -16042 -4660 213 44130 56570 25949 11599 2428 -9468 -25284 77482 23436 32177 -27191 -30240 19400 21728 19887 18509 -9934 38705 -10424 -51893 33759 -31602 23694 -3411 -41484 29529 -38620 25417 40259 -17573 -8058 -25649 10814 -16934 29983 28560 -29188 -10029 -23221 -41909 28011 31898 -24872 13838 -28322 18521 -17596 95209 -24715 37243 -33641 -608 619 26245 28758 14123 46630 17925 -47352 38951 -6825 -45784 -10197 18447 5279 21531 43227 21559 20335 -12263 -37874 -16387 -7234 35456 -11145 -43440 29191 -483 -25672 29945 25926 44512 -36428 -19854 -7750 -59843 -36015 -26061 -37150 -51571 23378 29077 -5093 -2305 -6885 -34194 30172 3244 -23896 15859 -3531 -27945 -19633 -28039 -35837 42246 26468 -2792 10933 28336 33517 -27079 19408 -4193 37138 -3506 -1340 -37191 3754 7787 17487 -51497 28139 29253 -30202 -17922 -26780 81115 11569 -4132 -26005 18052 14585 36998 -23288 -16696 -60001 22868 49337 -11717 -13340 11152 28272 26997 -43992 -6300 31621 18600 -61390 -16086 -28612 -16976 -4972 -26078 65373 -51451 -14396 -20263 -35642 -31158 34333 -5279 5317 -5525 -5787 30966 -14638 -45951 -21010 -30987 -2062 -25182 -29448 8077 11528 -7774 -9304 -21537 11083 17630 1706 41118 -52219 -18331 73327 12307 45712 35718 27024 25918 -36102 -24291 -23905 -31558 19923 -10770 14275 18791 -22788 -9204 -5288 -37753 -29879 -31595 -12918 -3791 -13809 -40762 -6925 17541 -9419 32875 -35002 -40394 -15769 44247 20391 -28898 -5783 -29356 26693 -34480 -28387 -2294 5620 -41826 -21103 -27465 1897 48208 -103801 -15560 -23332 26268 8343 -47800 -34516 -36283 -19234 -16193; 38466 -28361 -30058 11368 30730 31455 -3914 -27419 -43035 6958 -32623 -38219 -9768 25110 -34114 21314 -29920 16676 -51780 34009 10945 -31250 22147 -30716 30998 -45817 4885 -9505 -11743 -43732 19755 11590 -38595 43193 30860 41181 21592 6687 -28624 13220 14594 -30478 -8276 -13933 -21178 -5335 10425 -55420 -42927 -19322 45897 10731 35606 -31990 -18409 28648 -710 8036 35226 -4735 20907 -5040 -30935 -14415 -5676 -9264 -22053 -28212 3861 29006 -12862 31794 -31125 -22635 -22552 49630 9133 4851 -38347 28036 24868 43738 -33829 22982 533 22428 -25752 18115 28451 -23495 24380 18624 12783 25641 -26212 32196 15813 -36295 25731 51128 6834 -8950 16165 40298 29260 36551 2174 44457 -8845 -22190 26256 -37850 -34734 2083 -21708 -20991 49933 -14525 -44310 -47242 -13279 -6785 29011 -31617 -59475 25372 32333 -42749 60611 44420 36044 -37264 43181 -18496 7096 -3625 21395 33158 -307 46914 -13536 -50617 18323 -13944 25438 -14499 -49685 53914 -20977 -48230 13702 16938 -65080 29100 -43432 -19385 24704 41802 -1818 -35560 142 -20259 -9687 22796 12942 -9970 -1276 5178 2421 -24718 28780 -11531 -10307 33302 -1163 2831 21663 -29637 21530 -65707 18855 18295 21120 -8814 29553 -29041 34529 3157 -14365 27952 -20730 -16145 -2165 -95982 -5848 -20035 39585 -21675 20123 9023 -20808 -25898 -25273 -7177 15582 20447 -15412 36230 -3534 26569 2977 -37443 -25252 35135 -14539 34471 27354 -40531 26057 -12994 11293 37544 26183 48299 -31043 29652 -41456 18589 40164 10751 37659 39974 14156 6421 38329 22037 -34570 74075 33950 -33722 30124 -25141 25732 83077 -28559 -19089 19226 17817 30336 27252 50763 -32841 29450 25913 -24758 -12077 1913 -58937 42772 -38086 34529 -18590 43675 -223 -18884 -1786 10007 8370 -25469 -3058 26385 12993 21169 11097 18046 9973 178 26461 -34969 -9356 29919 26166 -25168 -9440 -21167 30254 -29539 -15594 34053 16299 39631 -6853 -6022 -8074 -8879 31540 11050 -16999 37618 15179 -37569 -554 -232 19225 -9818 18713 22014 9549 21239 32143 36816 -11503 31774 44183 8903 63762 29845 34109 46703 29339 50096 9765 15128 20669 8853 24886 36343 18792 18646 -24445 -13346 -13707 45092 -22185 -7019 38587 21360 -14234 36284 -10127 21956 7162 34552 23734 43968 46996 42707 13154 -2230 20632 4929 -8530 -21546 -23128 24370 16666 -24090 22716 35197 4012 44625 37195 -4216 32717 33438 35244 23221 35414 32985 37823 41498 45949 -10998 21013 31703 32200 34618 15839 24259 38578 25007 12793 10214 28608 38193; 9020 -11490 16953 29225 3916 -34345 -5822 11070 14612 51353 -24353 39940 -13429 -27183 35303 -13333 -34017 703 -37145 -23701 32210 -36503 29941 -24328 -42964 -27609 40175 29780 13374 -65285 35716 -16357 13224 -39690 -23121 -11935 -24970 13176 26338 -20948 28693 -7405 24269 -21239 14861 -24792 18694 58265 23503 -48817 25555 24646 -6173 -3537 -33607 -26958 -45077 24171 -19573 33917 5727 -14396 4661 -23697 -20811 -30663 15257 6622 8936 38401 -34151 58764 -18062 34818 29029 27596 25470 5041 37093 -6457 30455 16003 16369 -10664 28879 14473 -34557 -29644 -56768 9689 11690 33182 -4894 4741 -2009 -21027 34716 3197 -40441 -25119 -50230 -18175 17786 69916 -44532 -44376 17347 -12537 9315 -21366 -20807 -87877 12699 15581 13828 1960 21982 5161 -26353 -19374 26985 42464 -48510 34884 -26455 -30868 -21587 42488 -33466 -48695 -53530 -11585 5447 -14272 413 409 -4732 46040 16298 16757 47603 -70893 -19268 35065 54200 31771 -59731 20840 -23492 -15824 -21931 24829 37029 40545 -31531 -8558 -10615 38341 23348 -44968 21904 -22352 4973 -8971 -36628 24848 4240 -21452 -13414 90826 13680 46426 6228 -21633 -11575 17881 -5025 -23490 -57219 -43617 -20426 -14987 -35555 -35590 19603 -32925 34054 -6755 -14126 34234 18927 33185 -50517 -33555 -21719 17263 20198 11634 -4755 -45817 9217 39861 30314 -48439 -17380 34311 40261 6141 48319 -17564 -29372 -50722 33146 8466 33511 -23600 -13314 -32920 453 23235 -5550 -14873 -28147 -15717 19157 32920 42417 25244 -16406 33452 42720 26065 35649 37098 -21635 4701 -13658 33699 -33003 2485 -51718 27281 -9876 12589 -17598 39023 7281 -16399 3924 -51102 -47432 -18575 -10013 -22583 -13517 -12983 23416 21558 41441 35614 30504 -44524 17104 20975 -47751 -25883 27026 23505 3467 -43310 -43790 -30127 10724 -3736 38986 10146 25824 37556 -17455 30603 -26441 55452 -25706 -37820 -7798 968 -29855 -19923 5343 -76230 -20859 -5315 -65758 -36524 2824 31789 -22137 6060 -55600 46260 28254 2601 47977 14557 -6680 53423 44426 22295 94276 -26326 -58901 7367 44849 -19022 61481 -34762 -33135 -4840 29533 5081 4739 -18403 38213 -10683 -19716 32975 -38495 15041 -24116 -36083 -31655 -8831 -28523 -34747 7315 -3897 26953 20506 -28854 35743 25584 33999 56002 32307 -6299 -29528 41742 22158 -21295 36380 19985 -27665 12754 39702 -43306 -27051 1142 -42208 -22944 -676 -59174 25827 11553 -34501 23706 -3611 33244 -55616 29694 -15171 23935 55964 -13971 -27751 -24265 -46247 -37860 13313 -17824 35983 15465 44850 -110 -21105 -2239; 18057 -8487 -23763 7282 7574 3833 -12617 -24455 -12888 -3519 -20345 -23402 -16026 8378 -17006 -3117 17372 -64677 -34979 -17108 -10900 6899 -4828 15000 -24483 -63773 -17203 -36073 -31856 -56506 -42293 -11029 11105 -17999 -22861 -25249 -15240 -26341 17004 -42007 -41319 -60547 -30986 -32385 7780 35847 -43496 -39534 11921 36313 -28125 -18190 -29038 2855 42428 -59380 34789 -20587 -41710 -17063 -22953 24078 34807 28782 40002 41193 37545 41467 18455 -37401 44254 22631 28502 39083 27654 -45449 42482 -21020 36908 -57471 25220 -30703 28417 -27126 32023 -29701 26120 -24181 -28855 -28995 33204 37902 -24648 -35495 -30239 44081 32227 21283 -31693 -37870 -33059 -35561 -25919 -31827 -26436 -5477 -29332 -18942 -29186 -15903 43437 33341 6368 -40335 -20110 -7520 -20175 -569 11073 17758 26782 -33387 -1004 -11595 13263 -7748 13271 -11612 42921 25299 23888 14706 59406 -3770 -1274 21297 -3004 52685 -5581 37368 8911 -2888 13084 9417 47495 16370 4356 22175 5581 -5039 517 23753 -5803 21182 44135 3514 27603 4138 -12353 46260 3980 -1601 -16340 398 -19834 -47812 7092 -29749 -38831 53420 -8104 -13625 86559 -34278 49414 -10118 -31990 25124 -29041 24311 36183 -34094 -31529 -27959 -15427 27881 -32459 -24743 -21361 -37207 29951 -39984 -65551 32333 26337 -27993 -21907 16268 -30982 -60973 9640 37080 -25238 28340 -47395 42020 -36151 -38476 -34759 -20428 28632 41141 32462 -52226 -45154 -40650 36673 35218 41380 26088 29513 -41436 34727 -44761 48324 31860 33191 11118 40962 -27877 31807 24743 -29367 -33170 34268 8500 -25462 56930 -25295 -31305 -19834 -23093 -35593 56813 31577 -21955 -18628 8717 -6438 40471 -11122 10188 27449 4229 11470 8578 15667 14903 42380 9093 -17005 8901 44768 6862 23747 12560 -16802 9198 -11732 27204 14089 15807 20956 -22986 10371 16997 7446 28139 81890 7798 -26379 27057 29271 -19527 -38467 17556 42108 16957 -31146 -81466 -18392 108368 -1623 -37101 46681 -29766 -1558 -41941 -20467 41041 -49587 5292 99984 4900 -22293 4282 -16771 31587 2624 -55023 -31579 12273 563 36523 -18234 39171 27630 -32392 -67943 33862 40648 33506 26669 4745 26684 26976 18093 34032 208 43427 5998 -3566 22856 41837 32552 3067 26862 6283 70928 27652 28183 7713 12842 6137 53942 -35654 -1461 31953 -4279 29858 -18992 -9342 -4484 -3622 27003 -15659 24187 -17527 39737 -21607 -8184 45669 -29369 -7852 15342 8396 33237 32508 -6523 24641 37635 26397 -21362 39980 36665 22341 19967 34969 17830 31958 13818 9590 38451 9754 51856; -41120 -53436 27068 -38409 -39334 -28538 11919 21712 -26428 29684 19121 -23585 33801 -18510 -27952 -5187 -42333 -21598 6638 -35830 15539 -50752 12193 -7137 -34078 -29240 83387 57543 21782 3210 7195 25802 -32300 -45203 -53040 -10910 -27219 27058 -12400 32027 -21809 -35441 18420 -23953 -24255 47131 34267 5015 -21836 45107 -6826 -18984 -17590 -41808 34210 18589 56984 -45014 36207 -28041 -29798 2424 22725 -35405 23277 -25855 43006 30901 -7848 -22488 -33867 33521 -28111 41978 14763 13858 -24576 26111 36630 -10967 10822 26667 30197 15321 -35742 15978 -4837 -13696 20978 -11050 -18319 -96828 10455 34013 -32851 -26637 -29944 23162 33233 7062 -42936 -32849 11860 38171 18869 -11708 -9628 11892 -24907 8289 -38377 65077 23899 -23419 -22932 -9071 21121 25014 29344 19854 20825 18370 49251 8315 37725 27950 -47383 -4207 13353 -24138 -41113 18977 -9831 13031 30394 30101 -37796 26957 26320 -20428 38266 -17549 22589 18024 1876 34595 -30948 -47248 -37978 1126 -5374 -11041 -17878 -34667 23505 -20609 -36546 -35012 22294 -12514 -18738 -21627 -31642 -13178 57763 26663 -28333 32406 14521 18487 16313 -31570 -17810 30273 -15118 -20273 -25044 30183 -35088 8591 -24003 11983 -14418 -42664 22312 9150 38840 -37107 -38977 16802 14416 -33302 -15269 20015 -7295 -22437 34045 20398 -14074 -35231 31696 -24336 -45231 37351 -6879 -16201 -26209 39999 -17902 11464 23826 28884 28238 -26815 -34947 56132 -85994 42315 -23544 -2844 50599 23947 -47956 34837 18933 -29287 38888 48649 -37373 18992 4799 20814 32808 32538 3884 22040 -21132 -20449 26869 -18700 27157 -35914 33047 -38683 25066 -25853 34731 -24210 20388 -30379 -1156 23671 -15489 -31324 22032 28971 -25496 29720 -52852 23561 19114 11362 -22801 -25735 -24028 -27297 -16048 32666 4589 238 -33211 -30205 -34514 24017 25783 -10547 -34196 -47795 44101 -31917 10594 -23083 14928 -22928 -18121 -22396 20660 6908 32974 15973 8757 22700 43196 -3619 32484 26296 -35899 20268 36984 32046 7935 9060 42727 -32043 26946 27639 -15183 27292 -46760 25138 42632 -38303 -27026 -39346 16476 -43943 -8953 19595 39231 -63001 -13921 15477 -34261 59462 -5437 -17305 35533 -27782 40080 24882 6184 -14601 31189 20440 63528 28130 20384 20083 -40627 24402 -7516 -6267 29125 32110 -38936 20854 48330 -31249 -23765 -28769 -38420 -16035 -26300 -21631 10307 30872 41542 30204 18446 33225 31520 -7469 45944 22642 -38082 30622 11378 -24946 34874 -24202 -14596 -35370 12893 30618 32481 19205 -5882 30274 35538 34592 29586 1649 -28576 27899 18339; 24734 -7743 -6027 -2495 39269 26145 -6277 -13973 5057 71974 -6458 7061 28956 32632 37782 32850 -9510 -39780 42697 -3788 27304 -7048 -49943 3058 -34886 18831 68516 43939 33268 30697 -30996 34658 4244 -14409 -23639 -21038 -17048 31953 18582 -24889 -43002 51373 35767 22065 16019 14213 -34872 51211 42486 11495 -1865 -22295 -26659 33721 25667 -24369 46231 -32396 -16527 -37612 -6224 -47034 24399 -36622 36281 -33439 31358 21324 -28451 -21431 -63225 -38471 -37382 27353 19323 23286 -32775 -43386 29558 27597 -18682 21067 22961 -19856 -7926 12762 -8259 -13993 -17013 29169 -9044 14763 -20506 -11643 -23511 8792 -13296 -39830 -37508 -10673 -10916 -9166 -29188 21762 -28571 -7048 -28564 -3429 -29394 20037 39432 14081 -19982 -32899 -46110 14042 5862 21209 -8004 7410 12432 -41812 -34183 102819 3815 -38674 -8142 32761 -13969 -5951 -27092 27870 -33268 -26770 -24598 37794 -4187 -36245 -34175 -29039 24242 21831 -27625 31402 -82029 47875 41785 -47320 -19203 50637 -32491 -36752 54706 -28333 -51470 -19030 -34937 -36241 -31073 -31363 -20546 -25194 -25449 -5733 -28849 -33407 13477 -42019 -38294 33182 -16597 -3230 37460 -26727 -28811 -12398 18676 -16102 25245 -56643 -26157 4090 -10946 17213 21372 17602 7123 -3364 -6105 19005 -36876 -53065 -36554 -8305 -37574 -8431 18755 16375 -51308 -8999 -48076 6978 -20326 -52413 -5909 -9165 -44200 -15776 -52101 -5707 -30483 11403 32753 19921 -54944 -32495 -13852 7659 -38491 42262 -17952 -33483 -7733 -29432 30117 -9811 51043 8828 -29898 -36133 -41482 22995 -18451 -13885 12100 11465 -30045 -90115 -27960 -20205 -44944 -10032 -34602 -32389 51469 10555 -70945 18605 -14899 -19402 -19379 -8902 -14178 -5809 9703 -38680 -7697 19872 -49164 22368 -56422 -19537 -29020 -26281 -31692 -22350 -40132 -10474 6204 -34757 23215 15990 -24431 -15295 16422 -14738 -20151 -25595 -50811 -25446 -26737 -2130 -38101 -3373 17996 -1860 -31267 -29938 -39864 15940 19751 -20187 -57598 19384 -2917 -7964 -23926 -24332 -35326 1208 -37150 237 19471 -49822 -8858 4453 -47321 12095 -40768 -26499 -29805 15668 -38368 23528 -30043 20727 -5348 -26419 -30030 -4348 -39616 -14392 -31658 -9635 -15360 -28081 -20236 -39290 -47813 -52831 -27757 -43944 -23926 -9588 -16816 -39526 -19760 -21647 27871 -4822 -16746 -14052 -46142 -17326 -8604 -57172 -27439 3836 27247 -19197 -82733 13628 12315 -10526 -12848 11649 -28917 -15616 -23177 -15950 -39013 -35794 -35387 -35983 -13166 -43416 -16430 -10157 -24167 -8074 -32867 -47743 9653 -27347 -36249 11215 11638 -23794 -34131 -43832 -45533 -29646 9305 -18346 -30014; 26391 -23901 -31139 -6838 7278 6360 -19333 -25266 -80151 18294 -20213 -50672 25973 33544 4132 -23200 -1655 -25339 21584 -8988 39064 -3247 -25752 -36178 -28386 -23792 -37112 26469 11805 -24820 -8668 -25348 -32523 -40371 -7579 -2207 -29889 3010 13680 -26443 -11197 36010 -24471 21334 3124 -28714 -44188 47338 40293 -23619 26597 26028 -18556 61352 -34834 -28226 -47003 31123 43107 32041 21637 -27941 -35832 12024 7932 19360 5210 21929 -45282 43620 -30781 -60361 26469 140450 27386 -24645 -47017 -49357 22752 -20895 -1352 1987 28348 -23354 13737 5417 -12522 -30006 52848 -22816 11337 46202 -11989 29723 7388 53489 -25622 4737 -18735 -37669 -25902 -30593 18547 -25003 24928 50341 13785 24424 40020 -37298 9234 -467 -39659 25515 20319 -64398 31778 -14693 -51681 -35645 6043 13743 -93 29788 -30852 -7593 -1050 24478 -60084 -4335 -61652 43012 -27967 37785 27370 -21366 13683 -44657 30030 -39484 37303 -41085 22170 -1673 31356 2529 38315 31510 -645 43714 -4626 21584 45847 36910 -38054 -26955 47052 -2643 -17682 -34492 -20932 -28891 -20766 -8983 15953 -35454 23750 -37212 -15396 61437 13959 11542 44913 -19812 -21706 8951 -28914 -29714 -35854 -9481 -18322 31946 -22771 -28847 -34725 17088 26943 -32294 780 -8301 1167 -45424 -1585 -23015 6278 5338 -7503 4925 39208 56849 -36168 -22427 30897 -38397 40701 39872 32792 -30907 20692 -30121 -37989 -30586 16500 27092 24985 -8743 31255 -33676 -45319 39216 43601 -12434 3452 45120 42819 46418 48267 20200 -29204 46884 -68470 -11579 -112 184 -4879 13632 -26185 -29097 -9733 -22816 47309 -20610 34969 42332 15456 23995 24414 -14019 -39794 -35584 -72593 -26914 -34275 -6020 -2243 -28068 -2763 -7959 26862 37361 31602 20241 28884 42068 -24410 -9671 35096 23120 -8379 -37791 -42165 -37030 -43126 -16594 -7670 16927 35026 11701 -44249 29897 24781 52679 -25012 35588 8670 22889 -28935 -8992 25086 -7206 -33920 -27216 -31099 -8809 28637 -12340 -39344 29697 11067 33908 38798 25570 29789 -32719 17726 38273 29244 20600 -22101 -691 -3738 -18554 16081 -36351 1407 -32340 -32840 28388 36113 -38264 40890 -23768 33041 -25917 -27572 26956 -36083 36246 -10593 -23943 -34690 -39170 -11862 19534 24588 44316 30266 22232 -53900 30365 27142 21282 45140 -732 -8539 36973 1882 -11903 -27883 44369 -11422 5829 8010 33555 -45270 -1405 -151 19749 12256 21542 -9608 7174 40015 37645 -15248 29323 29707 -29998 29749 -29833 36028 27460 10960 -27528 -18159 -15974 -32265 55939 17458 32448 67720 43193 2784 32857 3032; 34279 18192 -2918 76015 44481 31316 -10505 -18629 10993 13197 -18921 -18785 -39535 40394 -30684 77176 28737 -39530 -20283 -17816 15610 35969 52296 27155 -9939 722 7945 -41455 -17256 -43709 -30933 26276 21814 -22176 -14179 -38821 8925 154 34658 -36491 42063 -47638 -13105 -14538 -2792 -320 226 -56988 4043 6357 2932 12684 -24397 -13707 -3034 -51775 88 33474 -45213 41200 20347 34662 43132 15917 5137 38572 24775 19608 18839 11110 30903 -12850 9165 37015 40552 -9794 31734 22686 30531 16143 -18213 -27230 40718 6442 35545 -2643 15748 -33133 19085 9359 -3646 17051 30281 -35476 -29731 -13973 27083 -23826 3831 -12879 -46253 -44507 -61482 -67806 -20680 16750 -12421 -3225 -39204 39891 18519 -50542 -25421 -42703 -16849 37575 -38779 27274 -37700 -40193 27481 -39849 16528 39883 -17921 -12154 -14939 13361 54245 8529 -3273 -26197 42444 -27239 -9010 35679 -41747 75313 -22198 35741 17711 -43623 9129 -4790 46868 16556 -58829 25371 26719 -53697 -20089 28234 -52559 50987 -14936 25052 30277 36499 -23775 33815 -4515 31878 30914 30870 -41730 8556 -4130 -22633 3092 40488 -6589 8125 26018 -36208 -20373 -18356 -40212 -25243 -38830 11867 18558 -28890 -30099 -38857 8038 -15764 -26471 -17303 -16372 -32369 -37493 -4236 20840 32188 -30753 1883 -9751 11174 -51198 5639 -35398 60324 7104 -44130 -41099 21438 7944 10373 -14754 -3988 -15389 -43040 18531 -31820 17426 11524 25892 -4875 16508 28307 -11440 -30857 15756 -15292 -3554 44101 34611 -10695 23961 -20276 32811 28411 -45607 -29000 52139 17802 39789 29333 21064 45126 17801 13472 -10487 30986 -7685 11406 -16616 -9381 -27567 42508 -50485 17269 47457 -7437 15639 -28480 19655 38408 50117 35034 -30581 -39184 20927 20742 17283 24994 6403 -47535 56646 7906 -18906 9036 48409 4336 -7116 23662 12386 35483 -71451 21843 -2782 38753 -13937 -48467 -23802 27909 -33334 -24020 -27429 -37828 -43280 3803 -52130 -44382 -12395 -28689 39542 -36310 -55441 28707 -33704 -35680 21319 45597 -8695 -23561 -11613 27281 19211 12745 -13739 14920 28330 -25711 -9200 -19238 -26859 -30116 -40059 16558 -519 -27099 36355 -23015 -3123 16964 -44497 40719 -28670 -44015 18876 39738 -25386 -32628 -17045 -40050 6858 33485 7112 -6664 32179 36965 -8938 -29653 29819 -10795 -8530 22688 -31254 40958 44313 -19701 -13919 -6524 -24396 -16382 21873 -27889 -5669 -25901 -26364 23018 -52448 -26017 21263 -40382 37337 8435 -34281 25196 30892 48065 -23632 -43256 -25865 -40782 -46525 -11120 -23936 8226 -62633 -20001 -7329 -45167 1094; 8122 -30612 3831 10002 -10681 13317 14151 19345 -30506 11794 19796 -56143 9214 42914 -45188 15073 -46285 -52248 25764 -33546 30849 -75717 -80323 -40438 -13502 53979 33326 36520 29596 60975 -28107 39817 -45072 -61767 -34691 -7632 -24800 35880 -27109 -35213 -16914 59782 35060 32702 -12544 -51411 -8451 61108 -37643 -25671 -3812 -22348 10119 -31192 -33675 10622 -16417 -21664 -2252 -40042 12526 -27695 -13478 -24321 -5264 -25606 6534 -10001 -18736 26209 -28640 -46766 -25231 13918 3552 6849 -44330 29743 -17132 38987 -46298 19310 143 -16782 -37429 52704 -26364 1829 33175 -32009 -27164 -31285 14571 33897 -24429 -47967 -19691 -26147 48757 -15135 -24101 -17635 9822 30266 -4652 68479 15833 33848 -2055 -40380 -39177 -21519 -16538 10886 1818 -46211 58260 -25781 -2687 -21722 4842 16540 15977 -99230 5984 29550 -28083 -40058 -35993 -38994 -41280 -5422 -34124 15078 21636 -4608 -40224 -48668 36438 -41649 32587 23689 26354 16813 -58259 21130 10245 -42241 -14867 38320 -19601 -22317 52469 -39873 -46833 -17846 -46785 -18660 -33337 -39431 -32084 2926 -16362 -16382 -55673 -16796 -31506 -831 -19740 -47817 4391 -18126 -40831 9174 -23085 -25903 -36977 -48060 -38910 -36447 -108560 1268 -39242 -35045 3241 -27740 36293 -25470 -31739 14901 -46896 546 27716 -32378 -50956 -42483 21743 -9009 -40483 25841 -48393 -46353 -55936 -41905 68307 -38870 -19297 -23856 -19732 -14149 -35801 -61108 -6467 28793 -26287 -26356 -39630 -20869 -27119 -47540 -45430 -11753 -6478 -20472 -17662 -15924 -14365 -26195 -6704 14493 22654 -33127 -207 13891 -29216 4554 51 -30561 5966 -12932 2015 -25600 15834 -59663 -16820 -25350 23178 -13043 -42947 21323 -77779 -29743 -6343 -24129 -29296 -24709 -25888 -28327 -9603 -36375 -33692 -47624 -27867 -27132 7260 -2825 -38653 -9213 -20983 5630 -6866 -13594 -28038 -19024 -11047 -18557 -35791 -43797 -34454 -31570 -23028 -31114 -29975 -789 -38677 -31844 -26470 -31889 -1955 -79890 -45737 -38069 -30274 -53505 -36772 -7541 31186 -43795 -50408 -50898 -53569 -23581 -100218 30626 -18557 -9586 -32539 -34300 10557 -27235 -20614 -8657 9537 654 -33470 -11420 6398 -21294 -8936 -36395 -19723 -1420 -42426 -23081 -20563 -21135 -33304 -42698 -50483 -46985 -596 -6900 -32123 -38602 -44925 -42319 -22211 -13677 26594 -40595 -47658 -34382 -42980 -30681 23783 -19381 -41786 2767 -14813 1603 18299 -16303 -31596 -32693 4628 -30165 -29305 -28242 7216 -34268 -43918 -19775 -41446 -41916 27489 -29280 -23691 34969 -32110 19197 17592 7464 -31165 -15499 -24193 -5074 -19310 -17959 -40704 -38074 -26132 -60984 17654 -19861 13901; 40805 15919 -13595 31620 22610 15679 25380 -2119 11083 6822 7634 -28175 -5275 25705 -24688 33016 28820 -73786 3362 -38508 19210 -8934 -26051 20317 -7241 17167 38728 37285 17092 59022 -38323 12309 -33345 -38673 -29149 -15150 -24318 -1657 -21562 -29053 41410 60022 11521 21084 -20746 -17935 -33200 12252 -31712 -42139 19833 -3698 28945 -26942 -24600 21429 -55863 43556 279 30548 17189 9730 -18487 24624 -39669 -12666 2007 -50061 3877 18238 25745 -44872 6896 530 9825 51422 -39211 20264 -7156 8786 -31558 33921 14379 -20026 -33126 -12045 -12417 28778 37101 -16319 -10552 -31205 20060 9627 28164 -8898 2270 -31491 43220 9088 12392 40580 28153 -7207 30531 30115 -2086 33841 27302 -1936 10873 -45177 -23652 34638 33791 -37149 -34618 -31014 -21227 -49038 25305 24901 47630 -42313 20269 34457 -17827 -59194 -44128 -39894 -8560 1654 -68617 44374 21975 28106 -48861 -42440 -6730 -26243 34340 2940 12702 27083 -39565 31989 14577 -52565 23052 72593 -23536 12363 75781 -6945 18761 9389 20427 25774 -30566 -47536 -26556 29970 -15663 30986 -54085 -18578 -20414 13595 -25141 -57002 25330 -26404 75414 39719 10276 -23561 -38237 -44347 -26594 723 -27386 20499 -23993 -35004 34280 -29674 8941 23700 -15588 33067 -20540 -3520 51656 -23769 -50066 20000 -1748 8362 -2097 63787 -45900 -23467 21855 -31369 28110 -24985 40970 -9222 32004 21653 -985 -39602 9440 30029 40898 -7580 26722 -31379 8616 -5621 -30189 39019 4097 32930 -7834 39416 32459 878 -4089 6744 -35135 30866 34386 2890 36732 20359 9212 -19432 49420 1880 28768 -28286 23756 -13715 -17153 -32061 13948 -28434 -30872 13786 -3713 -34151 -27106 -28636 -31368 -26262 -1561 -28134 -45704 -28678 7566 -28729 -22124 9739 20056 -17794 44843 25529 -14039 18520 -32180 -44576 -73141 -625 41228 -19703 -26031 -4828 -29080 4161 9853 -50229 -37160 55525 14876 -8740 -28020 -15564 24847 -5197 -49402 -21794 18666 46643 -35412 25861 8412 22224 -36283 20646 54185 24367 5135 -1062 25867 39979 26152 22454 -31924 9144 48406 -34720 -26264 -21959 50093 -39672 -22632 31964 27886 -10513 -44906 -9486 11127 -30087 -36676 -8661 -25436 29445 -51417 -31860 -6781 -38897 16317 -37660 -2454 -15164 -23786 -43960 -27583 4879 22122 -23844 39005 13232 -29191 27122 40230 -21858 -18980 -24148 -17092 -24379 13654 18051 -37593 6970 -41375 6935 -28636 38914 -5676 -8133 40328 -6064 -27629 25801 -2240 -9005 38570 -39855 -45226 -33011 14434 -22880 -27721 -30728 -20882 -22546 -9719 16283 -26297 52236 -83561 -2276 -61456; -25500 22623 27269 -20671 2590 -29441 -39184 21211 -4959 96108 -21665 44275 34511 -58306 38418 -12502 3839 19772 33488 -40836 -39611 39790 -45021 -26127 -22134 52758 2885 -49384 27969 -29912 -1535 -22700 21419 -25968 -4491 -32945 -20396 -23276 -16189 34804 989 31999 -8646 6861 16142 2147 26209 -36695 18550 37262 -342 -23532 -5720 28707 -33525 -35411 21518 -38869 9632 -6714 -11090 45121 34512 28814 -15356 13408 70719 -15496 56095 10272 22117 11317 27223 30220 29368 -37557 -14487 -36644 20169 -27803 39728 -4165 22047 -26264 39078 -6202 3046 -139 2828 936 -25072 35959 -14637 -10734 -6034 -21161 -24199 30607 -55506 -40107 -28565 9311 -95521 -33239 -28807 -34884 20005 -32291 -13373 -22665 20730 11784 42626 38518 17862 20479 -31399 -2000 26809 15337 -34117 -6226 -49662 -15463 -3647 9093 7573 42137 -30804 -35369 33867 27217 -1538 3663 -26125 7123 -6462 -55330 18580 -39400 -25357 76069 -11747 34306 -39097 -6874 37571 32553 31795 16959 18638 -31853 45898 -18930 -4089 -4765 -34047 -23507 -1754 27895 7575 17595 39007 -25665 26545 18936 22898 -22186 24329 19924 -18416 35148 -1097 -39909 41070 32207 -36930 38125 -43244 39186 -23679 18390 -10769 -43632 -29268 -1811 -30273 -2789 -33717 -5639 30467 40492 -17298 -27295 9550 -2427 -28223 14198 -17794 24522 54300 24860 -32078 31158 -54414 26419 10360 -38394 -32794 -24586 -23137 8102 32375 -13209 -6490 -11974 -40059 44400 -35212 40908 34440 -6071 24372 -16866 24459 -47995 43555 45297 47599 7068 6042 18480 -44691 -14616 -34491 -25305 15076 -45720 -45016 -6011 -41742 39157 -10395 -1243 30038 30284 -31957 -22122 36122 47373 -55552 6926 -9490 11869 -11655 34166 -20661 44599 32445 28450 -1499 24109 -30061 -29244 34829 20724 -21085 -35448 8308 10757 -14983 -45385 -1940 -14913 5499 15473 -17380 -4202 36937 -30832 9225 36242 31492 18478 -13544 5357 10910 20170 -24837 -73819 -27322 6415 -11489 -15365 17051 -34977 48140 -46672 20624 -4151 -915 39171 73203 33742 -15955 -21439 -26925 7094 22627 -5364 -40008 -36942 28384 14401 -53311 -18751 33164 -6050 -39637 -38907 37942 22184 -39712 29031 -3769 3822 -20709 -31090 29164 37807 13005 46514 -44996 30952 21357 22223 23212 29774 -5733 47749 -13939 21764 -39236 -2583 37006 -33086 -125192 -23539 -19361 -6568 38201 -16569 -29616 -38338 59365 -33958 42803 -12607 34085 -30074 4761 -21530 -33195 24437 15551 -24828 11460 37775 -12344 8986 37569 -8742 -16385 40380 19372 9032 -78273 40265 19659 -3743 -4516 -36828 -22285 -17934 36381; 30958 14306 -22740 26103 -2507 22340 14663 -30705 34751 -41237 -1642 -5858 -24933 34279 28679 -10748 62017 -28871 9562 26191 30330 28999 45756 18238 37511 -18575 -92452 -22501 -9300 -51481 -28197 -14788 1319 28365 -1211 19186 31185 -997 11737 -41831 48659 -8817 -30136 -10565 4220 -1402 -28543 -63415 32387 47451 -22561 24973 29547 38410 -33396 6725 -11278 60090 -40418 28342 32359 763 52560 32674 -26731 901 12480 -34803 55703 36748 31577 -42153 28077 -11545 27952 -39571 -22461 -43977 -18591 -4947 858 -32304 27220 -34294 27756 -1400 -9140 20654 3351 32381 -9536 37501 -12919 -29251 23558 25158 7370 2394 -37809 -22878 -20393 35120 -64582 -50990 -45714 -18605 2997 -15510 -24306 41922 37412 -40220 -21939 18757 7946 34526 -42981 33054 -4940 -35722 36582 -25149 -43410 43721 15671 -23783 37189 45902 20193 21702 17210 -36248 42254 -34072 -27648 -3777 39679 -18390 -37427 2075 13691 -68184 -22929 -26833 34785 -15396 -49046 16200 4501 -48200 -12771 10810 -53602 39012 23503 19817 30912 19279 -6441 37674 -20635 20980 -16839 17348 -62360 -30055 17745 -7966 -28735 1509 23271 36800 79494 9987 17577 -17936 16572 9396 32383 45774 5483 -23066 -12831 41339 -20543 -28164 749 37218 19456 -34058 15683 -3036 -43159 9908 43874 45004 -17583 19079 -20564 -34060 -28137 27695 39062 -32423 -65805 2504 39654 -32929 507 96 26001 -18148 -7149 -56134 46338 -31192 30890 33571 34747 38489 -29585 14031 15061 -36572 -23014 35856 29583 -34079 30442 11624 -18298 14798 -42029 -19356 48048 25479 17479 -33521 -25484 39319 -37274 -4636 -27172 38065 3264 17019 -50134 20537 -22112 35253 47895 23462 -24995 20544 14831 -8941 -3547 42664 29659 25320 -16238 -53792 -21266 27891 29112 3369 58715 27157 23962 36952 42340 14060 -24066 -14710 -18508 21194 36135 -11968 15937 15199 -35960 44330 23134 -57188 26321 8517 -6112 -25035 7082 -3704 36539 33783 20877 31849 -6770 -27802 -11036 -14025 -31967 34217 28932 -36868 10189 14196 -18738 -2229 40229 36818 -29978 -30903 802 27444 -232 36520 31939 28493 21308 -42530 -12215 -691 18943 19436 3858 483 9335 23968 29404 36617 -38393 15287 30386 14653 21756 -13020 58142 -34354 16745 51637 4887 12646 14559 20259 38533 -6600 39395 -17215 47022 -15921 33271 4725 3501 21102 28662 32105 44773 9486 36998 -1189 55385 21353 -3835 11063 7585 -20287 -2894 19653 30385 42097 -1301 -3110 48060 -6658 21293 25098 38848 42608 42425 19115 25702 39175 42704 77809 25668 28903 39861; 10610 21290 -1293 4976 -33994 -26372 9201 -383 29988 -56958 -1419 31076 -26433 -34659 9557 -19867 27412 44410 -40938 2419 -31512 30077 30811 55423 14035 -66257 -11154 -59229 2962 -63446 42038 -8418 36441 19800 37467 27260 -3902 -14099 5135 22543 59810 17509 18951 -4167 11924 25917 10471 14289 -8420 32601 -10796 17786 20617 -16013 -7312 32250 -22269 10419 -22697 34116 -13813 -28513 15119 -12236 -34799 -15612 -31332 -40385 18858 -13697 22401 25271 840 -32585 -30826 -46609 1658 2524 -29736 -39759 37188 -19101 -33626 29209 45542 -35485 28064 24978 -39520 19236 25117 11443 -12884 -39395 30049 12620 57753 34868 -24835 28882 43163 33758 -17925 -5808 4546 -37325 -27181 -20597 7706 35317 -21232 -14845 7271 23091 8965 42440 -23030 -10269 13625 -37693 -205 -41218 -4773 -10329 -9949 1506 -14251 -3007 -37645 -21185 21240 -25757 15996 17408 -31735 -22592 -5812 5711 -29669 5639 -26110 -59726 -23007 -5425 43148 -16255 -39213 34717 -8564 -44914 15702 21873 -13937 18396 53828 18636 23802 36747 31770 47615 25155 5341 164 -22017 -22470 13790 8678 23612 -18313 -27844 5715 24354 -72763 -25627 21655 29186 11745 15552 16091 39535 11410 -22959 34144 8925 -24643 -27590 -19330 29796 33351 -1573 34526 23657 -58916 16144 7089 31696 -9552 -5744 24445 -49207 32612 43368 26846 42707 -47704 -5448 35553 28487 -2734 11020 44590 -11604 -17195 -9584 -1355 -3833 -89 -6426 53761 -22146 -11646 13173 -32984 -26827 -31915 12063 -37388 -40607 36706 -19513 -13510 -41199 -24245 -28283 -44064 -29785 19083 24221 -6918 28499 -46550 36590 -26413 37846 -21858 14096 -80705 -10084 37531 -14285 55367 26654 -19461 17463 -4731 36731 19873 5114 36736 -13317 -13355 -34660 37550 33721 12391 -4886 -20681 -19558 12459 41126 -5400 -7893 19288 14086 -25705 17891 30767 42072 44039 34862 -15410 199 27962 -57994 34647 5560 18022 -14584 -18029 98464 28661 28055 -11489 43615 -19929 -31226 -12512 7777 29576 -4943 3774 -32503 -99853 30897 -2136 -29572 29558 -36845 18541 6164 8839 6710 25991 -876 -34738 -11084 22340 -28024 -36243 19202 31095 20854 27913 54846 17684 10523 36007 12081 19103 16925 21190 34328 46868 -22378 -12455 -19216 -4772 14577 -25048 -37676 -1122 15881 -14651 -28940 14055 -44990 -39052 5869 16152 35977 33134 25534 29151 34797 21785 29014 16541 11867 54263 11704 9143 41394 -13121 -21575 14538 -18849 315 30013 -32049 11497 50413 41031 25439 24810 38426 39013 43829 -3919 -4047 -2446 19645 30993 34522 19754 46817; 36166 -36924 -25387 18675 -43279 5942 26351 13950 -31778 -37405 36497 -33650 -37376 33727 -45162 -16409 -32635 -9572 -35757 35868 37489 -5892 76764 -23124 13610 -14662 -111024 56482 -34279 50476 36464 14150 4710 27647 -16015 20630 29461 30932 -11809 -16509 11664 -46922 -12238 12395 -260 -39895 5828 40371 -26510 1102 -39677 -4748 -3170 -41315 -32595 2061 -41077 30836 -29077 40380 48709 -16543 17599 -16435 -28595 33758 -16602 -18662 -47189 10796 -70901 27108 22030 -33389 -1439 -10949 30051 37732 -25552 45059 -25919 -19979 -15343 26364 -26986 30279 -25633 -5794 -1584 -21066 22192 -46142 19036 5924 35166 4035 32449 14712 22208 22261 44583 8862 6357 64872 37589 44111 19532 20660 37484 -38401 -36235 -30239 -9102 -12947 17142 -16956 40027 -22055 42809 -44007 46972 42270 96998 -40583 67053 -7340 19608 -45832 48040 33628 -26086 -46860 7766 26674 17867 -14655 38936 64836 3719 20925 32362 17779 16936 -30241 31892 11610 -52753 -40702 9461 47481 -23967 27252 -2466 -11505 -53338 -27925 45855 3278 26962 36977 20202 -25705 12430 800 -30189 24823 -33488 26478 -4677 -36891 -3543 -36836 25317 9784 -15491 -11 39363 5654 -1765 12262 17141 -8546 25752 25462 18771 -33641 24609 -18850 31348 3351 20507 -16147 70352 -61220 45423 6543 24503 20047 13268 21697 -6263 70872 48188 -31753 57980 -25946 -14804 36913 40889 -8064 18378 -29376 -8673 48749 30070 28552 44360 31883 10773 -29444 -42457 -25189 25187 17833 -22589 31484 10454 -35299 -27166 -14709 29340 -15229 42368 38232 23135 17932 -9136 23176 9774 -36521 31736 8477 -15361 10207 -7936 -26488 39208 26566 24448 4229 -30417 -12144 24085 14048 -30342 40179 -5428 14501 -20400 -14259 -7281 -18669 45364 15637 11460 26566 19202 11047 -12565 -27634 76748 5215 25765 17528 15547 -23031 40360 54333 16556 24707 21934 -87665 34794 73121 5127 16801 -22493 17841 -13289 33120 13731 36708 21802 -34003 -27525 31945 24924 39330 23840 37963 -6903 6622 -16582 -10732 1150 31958 -43777 19323 36369 34144 -11884 27384 7647 51765 44265 16994 17312 32611 15883 -4768 -1815 10018 6425 28730 14646 13945 3560 40681 20634 34790 2292 46655 -16085 4708 31156 6257 -6040 -17252 38730 19102 26617 28267 8942 17894 34098 16464 37676 17718 10091 41495 16766 34804 -14516 31583 61722 741 21260 46126 3245 -22508 32743 14799 22178 49550 46938 2361 22064 37642 31297 24236 25513 51067 -1476 38057 24836 37288 -20262 26692 27311 30653 50247 14316 24031 17519 47534; 66550 -58368 1182 26085 -41816 -15299 9771 30343 -22754 -34065 6350 -42523 -40256 37708 -21575 -25018 -35086 -30503 -16509 5054 42134 -4370 -68588 -29014 32304 49981 -47844 27791 -29662 36632 18040 7856 2483 -42781 -42286 34146 23811 24783 2826 -66930 41384 7545 5704 34114 -6964 -17200 -5514 56806 -15608 31858 -22591 -35766 15020 -44474 -46197 6473 14019 -37403 -59273 -6978 14907 -45590 44112 -31449 -24136 -2422 42283 -33611 -13676 38255 -18978 -47323 -10969 -26742 15880 -56041 12870 37949 -30742 -4575 -27740 -35808 -20213 -7032 22959 30013 8046 29679 -11735 -28872 -20809 2681 24452 23035 -8196 -50518 33105 18845 26700 40028 -6036 30825 -36638 21504 -25066 37912 21321 -2242 -28707 -45843 -47253 -36566 516 47257 16481 -18972 54901 -29275 44275 -44444 38921 -13119 32084 -26453 37597 119946 -40544 -46760 -40020 7778 -30159 -39306 -25355 33681 10027 -36124 16347 -52558 33530 27139 41907 63350 26883 -39457 -48183 10153 -10758 9606 -31167 67830 -3619 -7410 11397 -6935 -54296 16549 -44337 32937 24795 42618 -22436 -17402 -34798 -36285 -45571 18621 -11195 39921 -25569 14384 25901 25612 -37752 27997 -39783 -51407 -21688 7108 28934 -27490 108612 -29564 -33975 -17679 -25607 -30057 44675 25476 -50060 -34725 -30128 -29538 129100 -4335 34985 -5935 8056 7852 -29098 14635 -39058 -4201 -34293 -20183 66821 17149 13423 7685 -40742 31770 47949 -26209 -39243 20077 -32930 -32099 -17146 13765 43683 -28581 17857 39457 -34109 -46009 -53310 24177 -16709 -20332 28174 27726 -24447 -24122 -37915 9951 -49360 1963 -39843 -16149 42435 4030 -2703 -48604 48867 -14141 -26913 -7544 17319 -12841 -33491 -21057 83250 -35319 -31371 -290 -28923 15464 -8503 -27068 34442 -37451 -17083 -38090 -47239 -26987 -35624 -19694 -6856 32638 -26901 10932 -36636 -21540 -13478 11731 -42335 34035 -2648 -49972 -39342 -35703 -26795 28144 1382 -2184 -29077 -26605 -32901 -21054 30233 -42118 -1031 20503 39983 27908 -368 -25000 -42841 -54610 -34541 -14161 -9990 -67144 -24455 27205 -486 -3871 21717 -39298 -33009 -18578 30678 -36398 2104 -70319 -57754 -20375 -3677 -36675 -1562 1289 30221 -24773 -29149 -27903 4663 1047 11490 -43596 -35436 -37744 -15513 -54940 18914 -42518 -21757 -20784 20742 8782 -40736 -66234 -30670 -37083 9690 -21134 18178 -982 -35996 -51252 -17449 -13422 -16912 -25920 -21647 -33910 -37666 -9873 -42311 -86603 16334 1883 -12715 -24493 -53065 -47019 -9718 -12505 -5144 -12197 -46876 -52301 30339 -38656 -43391 -28519 -31300 -41178 -32706 -10252 -30652 -42279 -17806 -46699 -35885 -45172 -24303; 34850 -5676 -30468 14062 -22939 27832 31649 -18233 -26476 -55177 23138 30376 -27796 105693 -16243 -2064 -29817 -39330 -22926 21276 41933 20021 44386 -45957 33837 -39521 -48204 43330 -29452 -2096 -14688 11651 49682 -4551 -67684 30066 40244 21039 -28582 -37197 38194 -62968 -16849 -25237 17393 -38395 -23161 -8238 -33846 2702 -31608 -4229 39717 9238 -22518 39124 -60294 18911 -41155 49291 34183 11949 22238 -25331 -52442 24472 -15735 -15177 -27785 37606 -29774 37986 -7766 -35652 22372 -45455 44992 -17260 -34697 10394 3953 -42404 -21446 -38204 -35042 30869 -14173 25057 -41413 -24103 26939 -92670 -32479 42069 22810 22650 36318 -21126 11067 8358 -14018 31547 -50694 -23882 -34305 -24327 23645 -31561 -14284 -34188 -21663 4747 -37988 62498 28944 -18618 7849 -27251 -9492 -7908 39562 -6480 -44850 -51933 18183 26226 -22079 -24052 -5 23688 -38311 -6444 -26042 4651 -24085 -23354 -13030 48545 21660 45783 11780 -49460 -11802 -28133 2758 -20208 -28015 -38469 -9757 -35607 -16537 24343 -41760 -36833 -41151 -18965 24623 41551 -13085 26892 22514 -23941 4316 -19784 -2303 -40582 -19764 -8970 -8312 -19640 25223 -32149 -3095 20798 -31662 -2359 -21689 -37414 12922 -43442 18424 -4854 -34895 -484 -39847 9036 8576 35795 -24090 -24778 -40598 -46787 -130612 8743 -17764 19103 -16344 -3679 -37677 -35502 -14256 13780 -9506 10844 -29457 -28098 24258 -46467 -45356 -4294 16661 -14738 -36489 -39548 11420 -26531 20025 -39803 38395 -56879 10533 23551 -23520 -16686 -5970 35810 -44223 -6897 -20713 19369 -27870 -30474 -52972 -25129 -45400 -1609 -36201 22411 -45422 -20538 -42570 -32136 -14403 -35583 -34327 -37908 -32144 -15446 -28707 -40195 20545 -41295 3567 -23861 -6238 -34432 13594 -41996 -44893 -45023 -15213 20769 -396 -12943 -33975 -23994 7485 -4491 -22182 -5654 -28557 -1381 -2837 -22515 -40289 3694 -40191 -2380 -17933 -7439 10743 -26875 -29151 -35952 -18124 -16838 23993 247 -10007 -65982 -45933 -22576 -41587 -22764 27458 -27808 -42478 -37045 -2969 -15687 -20048 3721 -732 -33874 -29241 -42669 9711 -33609 -30882 -10716 -34290 -20644 -34101 -60469 -54337 -27858 -1243 -4050 -42146 -4984 -1620 4581 -6105 -15306 -22823 -18729 -38359 -24523 16107 -20410 -1175 -45310 -20029 24901 -55326 25765 8129 6750 -37965 -14588 -22196 -43218 -30485 -5991 -23477 -33668 -112283 -21505 -18984 -18747 -53027 -25290 -17245 -30748 -29116 -34328 -10064 -6085 33033 -42402 -28756 -38085 -37007 27409 -37347 -39833 -21484 -6734 -13629 -45697 -765 -40255 -21695 16043 -34076 -2217 -82044 23277 3016 -25799 1392 -40214 -34935 -15395 -6219; 30535 -7058 19831 79982 -47356 -28088 22411 34466 40889 -50579 11837 -27986 -41456 18775 20344 -35881 -34510 -1305 5485 12918 41215 -38189 -35544 -1595 30678 64720 -45914 14531 -13080 21300 44733 6050 -28290 -9157 -48732 21105 42004 22545 23904 -3463 40638 34649 13876 18686 -25123 -35904 54088 49732 16958 -4629 -31729 -19196 8417 -23689 -37145 -10627 -15008 -28265 -18454 9395 22964 -30152 305 -31400 -33821 -19507 -7372 -18606 2456 34333 -13419 -56812 -23994 -51408 -14786 -9252 -19536 -2588 -23932 27324 4312 -1900 -33847 28627 14184 37021 -8346 -3296 38136 -3294 -32349 1003 21019 -25149 47115 -38782 2412 21459 -47963 32101 53639 22964 9553 56146 42355 -3085 31612 37134 30031 -29721 -28250 -55578 44594 1079 42018 -54133 4860 -33895 36707 -19231 33727 43697 15877 4940 41299 -25227 -19135 -45069 -41009 12829 -50448 -26897 -75820 21079 27663 -23586 37884 -32172 6252 11255 33121 72856 -12534 -15106 -57590 16047 21112 -31485 -27451 58622 -32343 3968 22879 -43021 -53580 12161 -31918 43797 28402 18093 -24499 -2376 -45114 -26085 -17908 40213 -2117 608 24195 -24833 21481 17267 -53770 -3911 -34146 -21489 39405 17004 28079 -22846 20260 4047 12367 60934 6368 -27239 26995 28878 1715 17190 14438 -6085 16029 -26091 48640 39225 33785 13605 -10877 53135 -2265 -10275 1870 -50574 8141 -20373 38210 25957 -2735 -5867 33826 -27967 -30022 38292 34639 42410 -26993 29113 57151 -34592 -40877 -18011 -15137 29610 -30796 41534 -7570 -30631 -19137 19240 -44212 -58817 21107 42338 -27578 9899 -24333 -13348 -12525 -2093 28426 -48368 -22563 -44210 -4902 -4612 7769 10078 18727 -33677 30930 -24041 -10401 -29346 -38329 42378 19049 -23632 -21611 -50699 -16694 -10385 -41690 -19475 -57253 -12225 44992 33843 -23984 -32392 -18623 18747 -15403 14423 17600 -11558 -28501 -36188 -1158 -1465 20003 -23838 20288 66415 36391 -28292 -28167 19632 4466 42028 53102 106301 31530 19419 -32868 33640 -37125 31022 -6190 8181 33451 5650 -49067 -14749 7916 42130 40942 -15071 -39356 26013 -3352 -8031 -20135 -3955 21363 19138 -16459 37346 30259 24239 -31939 -20609 19970 34713 23251 -24085 36988 -17810 -426 20043 -35205 -29877 40366 -11216 27081 -7697 -34645 -33342 -19496 -3451 -5795 -41050 42473 994 -41044 18097 20925 -9191 19932 -35041 -32665 7720 29420 14053 7189 14547 -42806 77173 -27273 17794 36891 25260 58932 33835 -47818 29071 -27058 -33896 43570 -9184 -50466 -30092 40754 -6955 31334 19791 44814 -24708 27455 9578 -2344 29700 3402 41461 -12703; -18193 51033 -16091 -41090 33058 14828 -13894 -24604 5277 76508 -10627 35536 25665 -54511 30931 2893 51593 42826 -27540 32880 -23068 26675 16296 33073 -7756 -44229 -22685 26040 -23251 43369 27844 -44488 4066 20898 2033 -20388 32949 -14886 25135 38796 14212 -49738 -27986 9204 4050 -6700 3024 27015 35853 -42380 36411 14951 -36756 27521 17005 -38066 -51152 48296 44035 33727 -3755 -11810 -41010 12283 -19333 50258 -28113 24103 -54448 -47630 -5485 35787 20336 -49207 -33289 13146 28704 -64595 117 -27764 -6722 631 -23395 10299 -17228 -32620 12257 -30438 -14031 24154 19115 9168 -26240 13345 40793 46281 -11138 -19779 -6250 -10040 48709 6380 15537 -33623 31181 2373 -22135 -40655 28784 28706 46936 55402 -29444 -45713 10080 -204 783 -2168 -36339 -17187 -38239 -2050 -20264 51359 -12427 -52724 18608 6750 3341 42959 -7872 -5270 -41664 -1001 -17312 -11377 37088 46884 -37574 25511 -6682 -9812 -20988 -28213 -2033 -36956 -51957 -9096 28601 9110 13629 31092 -32851 22441 39934 -5239 40856 -26812 -26528 -19185 28773 7425 28321 21415 43573 -59619 21744 -24743 -14688 43145 -14902 160 -20888 -2671 38207 38456 35842 -43024 20038 16087 8574 -11144 34934 71283 -10439 -5167 -5799 -9510 19575 -34716 37679 21345 -15521 44120 -7073 47823 -19802 -16592 33892 -51467 10225 -27257 37532 48295 23790 22799 -8656 -15918 36522 -28496 -39825 -17151 -38279 -12961 16373 7113 7823 -33594 -47319 28630 62016 -35541 33434 7959 -25924 -47319 -42177 20094 -17993 -48085 -12056 36997 -14141 -38217 -1640 -31158 30857 31700 -31568 25269 -39195 30876 -26456 26043 -30107 31411 -29888 15815 35072 -10298 -45875 -289 29136 1826 7847 -41430 28932 -24625 -18586 -2031 35198 -3812 42919 24508 29765 16772 -55405 -18612 22314 25364 12173 31778 4315 -21301 -47494 16468 9797 20188 5640 52922 -6591 55690 -27420 -41704 24723 23687 13751 -18488 -16742 17166 15098 -42467 -26728 -19529 23971 -30893 26540 14183 50441 -40687 -4553 -61153 14946 -6995 -14845 -22052 -58629 -15056 39165 -27276 -27162 25576 19627 43670 16798 23747 19069 -23181 -44617 7056 18045 20194 20109 2303 -9488 39800 -29596 32281 19115 -33881 22303 6962 -41523 -18259 -51034 21490 42104 33229 29452 -65585 -11233 2757 -53306 4523 4056 -31233 -34329 29515 19342 19431 39345 21540 25051 24392 20810 -12134 1061 2101 34380 -30050 -30406 -12686 -17061 -21456 28029 -33795 20664 46452 -34216 38670 46402 36322 15517 16996 -28295 50082 9389 12993 -25094 -27113 34450 -5090 44556 -9251 36761; -39172 -13099 32268 -28185 28535 -16440 -34354 21152 26097 55082 -8477 -32762 13823 -33822 13551 23757 18491 -25621 -7269 30 -29675 -20915 2138 56000 4197 30665 39999 -3591 4816 52784 -63805 25650 -29318 -40954 -24471 -23109 27211 14276 25367 24003 33422 -514 25326 25780 -15792 31531 19317 53073 35058 22378 8575 -25415 -16538 14344 6495 -38772 28753 -77590 39611 4716 -23160 -57014 6944 -33821 -5627 -27849 30913 -6617 -47010 -26594 10411 -43710 -18646 11290 18883 23446 -14740 -2428 2912 -25912 -47266 45014 41521 -19051 27199 -35420 34403 -1288 46278 27565 -35696 4414 11560 -37916 -2350 -22219 -22473 9068 -33003 -42357 -31823 7150 513 25968 -11624 45837 -32033 47213 -39378 38136 12685 12558 46663 -7324 -12295 17324 4735 32086 16645 10462 -61919 -40748 -34702 42130 1529 -38015 -29030 41122 10894 11280 -27207 -12926 -54463 -47167 -11872 53377 -33095 26697 -42310 29273 17079 39298 -15557 7093 -36060 35579 -5041 -10113 -31361 69075 10152 -3375 28290 -20203 49265 14319 -39800 9363 -17987 -40748 -35120 -11423 -30756 -18522 33494 24193 -4408 -19970 38636 40221 -26966 6681 -3031 -31487 -1058 -30768 -33443 52600 1953 -5622 -12720 22549 -32333 10909 10227 -1668 -19712 19118 -27514 43879 -14357 -34573 58958 43187 -97739 35625 19531 9838 -18007 50962 27141 -40343 -17233 45390 59665 28801 6362 -24946 -34491 -23070 -43961 25406 37583 59697 -32566 9917 -34587 35759 -38463 32575 56696 -23113 -25757 34917 10053 -46405 47417 40580 -20052 -36576 -32925 38054 8512 -29339 -14654 -9406 -3371 -6217 -22284 33447 14884 -11922 -50366 -19630 25389 10580 -2312 -2565 -13283 -41749 -9657 21173 -185 -43802 22313 18655 19819 21685 -51135 39002 26310 28214 -34526 -24533 -28192 -27847 -49109 -27198 15386 15426 -30569 29181 -24015 -9781 32727 22841 -47334 -46656 32963 3906 22271 15096 -25382 71786 -18315 -7904 33435 34246 -38292 -61278 -46173 -24064 -3222 -18047 38185 13552 -39172 -46127 -1853 -17132 -34835 33741 41788 -15830 -33551 13755 -5350 20487 -41940 11720 -50982 -3194 -17720 -38246 -56220 -15651 -18641 25524 -18004 10713 -8437 3735 -18438 -8167 -36914 -15484 -39980 -34776 46839 39775 6481 -7237 -36804 26215 16977 45332 26253 43802 -14118 29077 -25582 -3656 -37201 29153 -66405 1225 -22909 -37 -13737 -33439 -16349 -36487 6222 -30548 -38926 -31977 11868 -7570 15564 -31143 -3876 -38389 -55340 36302 -26278 -17966 -8726 -18330 16017 -31596 -16861 -36451 -23729 9761 -24384 -40084 -38760 13188 6299 -15552 -26970 -51796 -34423 -19130 -23836; 14400 -29421 -34247 -23259 7491 26853 -28629 -3447 -3369 29330 -8250 -30518 35199 42027 21307 14077 -66904 -5296 -21824 -7785 -17851 -17741 57391 -25631 -35805 -52346 78178 -48749 19796 -22550 -44559 40864 -45131 63378 39945 -34368 4679 -3363 19296 14964 19836 -14534 23042 -20111 -16084 -11064 -29562 -39098 30238 24737 2493 -1591 -34230 26711 -33343 -31825 -1371 -6541 62366 34270 35091 -11699 -3655 -38071 -38207 -31427 -22741 -10097 27689 5958 5260 30914 -18290 -41321 -28183 6454 -33111 -36933 11190 33108 50803 30664 -5702 -603 95650 16503 16383 -23924 12246 -26842 16999 26987 -36535 -38955 37568 46475 -35870 20322 -30077 -28292 41366 18200 18671 39674 38162 -38118 29147 25396 31897 -31222 47931 -15663 3151 3868 28140 -19116 1564 -33995 26380 -43643 -30854 32432 10424 -37749 5858 -20771 -20958 -47639 23801 -28687 34184 -4954 53625 55937 30988 31532 -40569 38933 36659 -35527 -51735 11392 6457 5119 41185 -11869 -67136 33176 -22354 -28218 17526 15173 -51511 11811 -53724 3400 34353 -29219 -544 6089 -30034 -25266 -47616 21441 1642 -26457 25462 6796 -41645 28762 -23058 25922 -15036 -15937 -42013 -2920 -20663 27173 -32163 4506 -16420 1530 26576 10104 36218 -33509 -38452 -23786 38190 27764 -14907 -22491 -22868 -115617 6369 34954 770 -8453 39271 -115803 -27899 -49047 45596 -33454 -48262 32406 17180 -38924 31633 -24675 17221 -6500 -23195 -32028 33370 -13692 12746 31838 -31878 1293 30913 -37667 -28517 49638 -40580 -22692 -36273 28869 24595 -13578 15419 44090 38602 35720 35753 -7747 -15277 -24903 -43958 -50215 -17297 -50418 -50117 47565 -16335 -25117 2914 -21723 -29238 -22787 -35751 6291 -25943 21936 -22507 23423 -3588 -13469 47539 -41456 39630 -29349 14440 28140 -29336 -3575 17135 -15968 -22036 -37451 -570 -27716 -20708 -4180 -5763 84 66067 -40045 13518 23882 -18842 24460 30940 -27697 19292 -3882 -37329 -9707 -43487 -30175 -40821 11607 23936 -44506 -16654 11997 -41497 45339 5673 -41264 19769 -35442 -2173 -9316 -10299 -29424 -54159 -27763 -36996 -36155 -18803 11672 353 -41440 40932 -32679 -20910 -1229 -65447 -51386 26995 -18777 -7361 -11657 1782 40346 15428 24239 -31487 26140 -25820 6959 -8016 -28560 -2186 -1490 13388 -36485 -26114 -36152 -23310 -48065 -38016 9953 6576 -40645 -7921 -12609 -32187 20539 -61721 4334 -21404 27416 -3122 -29861 -23655 -18126 -41126 -44587 6277 -26144 -13358 -45037 -18132 -21260 -6586 -30615 -38323 -24108 -19415 -33391 -20938 -14880 9046 -108626 -43424 -38382 -18585 -34168 -9889 -30429 -31942 -32548 -39032; 40085 53648 -30531 37399 -46599 -18187 37948 7222 3645 -12259 19906 49900 -4514 -11494 -2328 -28275 25367 41776 -8504 -7752 -2117 27794 34129 -7875 -7335 -69106 9798 -10043 26531 -30221 54616 -34616 34363 35587 15071 19785 -11604 -35821 -27438 -26384 9012 31872 5434 -16985 19407 -15983 -1909 -47746 -33888 17369 -29171 15282 30388 -33366 -41822 21705 -48863 7694 -45153 32950 16120 32191 24589 27436 -12160 -2204 -41927 -9368 37826 41941 20157 40046 29473 -9366 -19885 -36305 8957 13094 6973 -36682 47427 -5585 -41353 25920 -33502 -27858 -40176 10365 -43624 -5181 39671 -97490 -27358 11010 40073 -567 24167 24339 13301 41095 35043 25594 -22630 -25754 -25606 -63400 5975 -10527 7271 -28064 -44397 -22403 -31282 37321 23657 15463 -34265 -27091 13295 -48496 18650 -22698 -986 -69037 8147 28811 31979 -30587 21366 -7157 25327 27309 46960 21841 -20683 -2848 24510 30673 -9090 -11583 -38230 -55533 -11037 28016 48368 -13632 10192 -35432 32465 -54980 -19358 26771 13030 -33183 -21860 -15228 4900 28412 17502 63182 27307 19918 60402 -29757 -28863 -19304 -19770 20156 -34396 -7446 24068 -31386 -59130 22281 23295 11553 38158 -21966 17726 25885 15997 15154 8269 29308 -11465 527 -85891 25379 34922 26852 29960 31068 -75510 -53696 59711 39233 -24712 -12985 -37051 -13845 -30236 13206 35248 -44307 -41971 -25258 27799 12365 -38909 18521 46064 -25182 5711 3316 -11545 -42581 7595 -21837 43236 -39860 -33891 31959 28577 -28493 16094 19084 -28341 31949 -17484 -1975 46530 -6869 -26690 -30767 -42527 -19775 15838 37498 -11607 -31180 -24844 4304 -19747 -31706 -21930 -38549 -26695 20563 4759 45373 42927 -24082 16425 3992 -18104 -11037 30312 -22623 -29764 -27502 -21745 1072 22865 -7003 19327 30095 -18221 -15831 -22920 -32930 31294 30056 33501 3152 12649 -24668 -7137 17922 -21661 31416 -18912 -39544 13042 -24163 12967 -20830 -33584 -18569 -10557 -1597 39092 13471 -31827 28479 3959 -9157 39405 -31438 -52073 -26962 -4329 24640 8054 -9772 -12546 -27582 36115 -23452 33793 -33011 -7730 22950 -1569 60309 -71742 39907 -18241 -6862 -28293 40025 -39873 -11035 17100 -6379 30169 -32285 24155 -28659 -31619 -45681 -25473 2443 19452 -4752 -42227 -6846 -9421 -34300 40226 -5064 -21575 -29936 -25845 4706 8555 -14434 -32446 51631 19795 -8523 -13554 -6417 33381 -17425 12234 -5387 -43928 -31439 -53074 -8693 -50005 5311 -62408 -23105 9157 -42899 -28550 -12140 -13167 32320 -42744 -9860 -7310 -39602 -27957 -21625 16039 -12312 -46058 -43393 -48958 -45329 -4927 -37867 -41155; -18543 31052 -19908 -30030 36766 16346 -32911 -34397 37154 51050 -8594 42750 15429 -22894 33186 14849 57164 26359 -18856 27885 -45548 14265 66797 42188 -22850 -49045 10965 -16009 -2138 2552 -26467 -16990 3391 45166 44027 -44800 15158 -25301 49694 27526 -2033 -49593 -36160 -5560 13913 -13282 -20008 -28803 37101 -41438 52180 30253 -32431 31679 4319 -19999 -45704 62801 48322 27406 -10212 36404 -33998 35172 -22138 13637 -20775 14294 21014 -50515 26707 56450 -526 -37394 -33486 25433 -598 -26309 14728 -17906 30146 7611 -18891 -13392 19272 -34723 35487 -37081 -26411 17819 16662 33006 -31382 2509 15788 38925 -19407 -40270 9980 -36986 1823 -19524 5455 -46807 -2695 -4092 -23372 -30258 9162 4136 40127 18787 -42425 -47890 -8689 -16185 -13846 -13288 -10733 -48239 -25506 -21353 -65894 45663 -3205 -37426 28921 -10701 48103 -3586 35528 -24795 46089 -35303 -33156 -17527 -52937 61169 -46296 -19729 -30450 -13212 -15413 -18148 53668 -65089 -64734 54052 12358 1642 24193 -1680 -31885 43084 16370 25060 27226 -28006 -38512 -50934 3770 21665 11792 15137 -11122 -28011 23751 8591 -36671 35265 -9954 31764 -28920 13078 11355 21230 -17114 -33270 -37997 -29162 -29808 -23369 12230 -475 -28409 -19152 392 -40336 12549 -39605 -33341 33436 19295 32408 -60581 -16879 -23544 -8906 39634 -18953 -45757 -56142 9468 8663 41077 36859 -31154 -37706 10411 -14425 -7360 -44705 -38243 -1935 -11732 -63627 -20298 -15008 -39151 87 31805 1080 5026 -40433 -33634 -46353 -36333 -12577 44801 -18861 56995 4257 -37960 -39957 -38883 -27351 1149 -6916 8510 23634 -28486 -1107 15349 31039 -24234 10511 -22795 -276 -33094 64658 -21365 -26541 501 18474 -41555 -5646 -21101 -34088 41353 -50178 297 -41958 6221 10588 -2164 -20138 -48452 21909 -18052 17974 12573 -21395 -30448 2907 -34746 15330 31215 -25331 -39569 -13073 -33254 9917 -26084 33242 -19190 -7438 -31565 -14819 18360 -52199 -58727 -13391 21754 -26534 -18991 -20973 10184 -35973 -28617 -17446 -36900 -35491 -45540 57546 -17301 3568 -26170 -29788 -5567 -14779 23562 -2691 15070 -32129 -39560 -35586 4024 -33589 20393 -55367 15907 -22974 -34421 -29417 -13645 -3909 3567 -27769 -43267 -4624 -29302 -32779 21373 -30331 6120 -60461 -19003 -24942 -11221 -12337 -33121 -45255 -8332 -33021 12529 22693 -38134 -17160 -22082 -10690 -15822 -17857 -28410 -16470 -38334 -2980 -52058 -27113 -21474 1717 12200 -26006 -20354 -9929 -13890 31273 -32148 -47857 -599 -31054 -23944 -33191 -26012 -27433 595 -61868 -25219 -35852 7304 -14305 -47963 -27404 -45513 -3574 -42380; 44597 10799 -22592 28642 -27167 -23061 23981 30450 53186 -24486 25631 7598 -9470 3205 44124 -32227 24835 -21661 -48191 29942 27506 -34464 -19773 35516 42339 -48646 -22527 50165 -3497 51459 14765 -40703 -27470 -29894 -38254 37278 49840 -5971 -7932 -51431 36773 -50184 -42500 -10836 12755 35969 -30683 -22973 1200 -9923 2565 -36133 32675 38711 23318 60958 41726 -76943 2182 -14171 -21192 44456 -20944 36281 28963 -8634 25533 -8574 29935 26608 14982 58278 12968 34001 30022 473 -14360 3641 -13106 -55275 38169 21595 29281 -28429 -32732 -28211 -24376 20102 -28202 16618 36379 -43333 -30334 12076 -39374 22651 -1881 21609 23547 -52141 -71396 -27872 9041 -19355 -8769 -67218 -84716 -7290 -18274 27401 -24921 -36989 37919 -13038 -36347 -24217 -53385 32984 26466 -25441 19401 -31268 -53592 63568 19829 -28408 26217 40263 60791 36732 -20284 -46056 -12995 -62988 -8591 -36639 50845 62874 -36990 30405 41801 68685 -22658 -39624 -21005 637 -27799 -40890 -2301 63793 -23760 46866 -18164 -55603 48927 15190 -18657 62850 35490 -56050 -7601 34589 -29447 -33094 -40013 1080 21746 33842 -37655 -40289 25722 29733 60099 44719 17683 33200 6098 15395 45401 -4564 -20219 -17903 -34399 425 -31934 -6012 13851 31903 -34335 -29425 36949 37754 20061 17438 6720 2465 -22897 12486 -43520 -112591 14993 -16719 -26785 -22989 14073 -41499 13476 2686 -24232 18161 -2214 40250 2806 -60867 -54333 -43337 35266 13159 -7770 22125 -50651 26345 16699 -18301 616 49282 46608 -42663 -12549 -381 68494 -47930 -15777 -55712 -29195 20254 -836 16870 -22735 34744 -39965 -9542 -18474 -17284 31143 27962 -42677 25953 7307 39479 44152 13569 4044 -33057 34895 38480 36819 8598 -13754 41315 -42374 -29899 47368 -27505 34497 -18547 7146 43796 11528 24412 8980 35759 -31948 19189 -28554 -9021 -35988 22938 45499 13080 -29769 3838 -8579 20728 -26298 34157 21455 16595 29011 -42881 55643 -11769 54383 18965 -5034 -36173 16422 -45946 -51720 41006 -27776 -37543 -11379 44129 -27168 29185 41406 23209 12429 -5936 22124 14714 41359 37121 -51507 17359 6036 -39169 -10258 14875 -38561 31414 61720 35589 -10718 -32441 33660 10394 -10731 50783 34042 -19849 27501 31012 42237 -43128 -26579 51190 44770 9244 25854 40302 41763 -54310 23817 -14711 -4483 31960 22878 17172 42392 -12155 29172 -14474 16705 12490 38561 -28552 6648 20624 45561 18655 -19753 -5851 43871 45815 20138 44858 -4586 -2716 35459 45734 4137 30133 18326 32302 76545 11455 33667 41073 -12483 25979 42389 18559 60854; -27356 22393 13167 -25945 -21372 -27564 -25220 -16338 24928 -45798 -17416 38374 -14350 -36541 33668 -28373 38329 23843 -29682 5563 -17933 35954 36015 28075 24479 -71413 -49424 -26069 -23798 -45811 49120 -4487 33880 4911 32776 33741 43281 7474 14084 39631 17565 -7299 16955 -915 -8588 19076 19800 38160 -5700 6099 -3124 28940 -21723 -20956 18434 -874 -40936 7930 11389 17923 -24080 -1597 -38092 -6132 -40131 21604 -22160 -26484 14462 -34854 12541 82192 20384 -26126 -36849 -42448 43609 -16127 -23958 -36526 39115 -54339 -23108 26431 38875 -4961 39456 1944 -43258 14599 -4009 18287 -25760 -14222 73627 -11174 -8899 22855 -46436 30128 44632 25359 -21697 2712 17720 -7662 -23681 -18480 11059 20316 -41627 -4182 -3563 -24226 -8631 1285 677 -24813 -53017 -14449 -38090 -42702 -17193 -18545 -40234 -26322 6159 -31030 14673 25657 25189 -44864 35283 -21707 -25926 -12665 62718 60379 -33907 37141 5389 -46804 -15791 -5511 50175 26835 -20847 38696 24567 23411 22081 3269 36776 7826 67261 22351 -20339 -25346 15359 5629 18741 23831 28687 -15845 -16857 -12471 3041 -42106 -17939 -35107 -24873 27118 -44660 -31915 28941 4559 29029 -9888 29538 33106 23469 -26145 52154 40237 -12702 -20155 6930 12786 32854 1473 29212 20890 -45152 20863 46625 27688 25211 -10902 15218 -16599 14836 -70806 15605 29836 7264 -8207 -21019 2996 -18510 -6437 -26421 -32953 480 31536 -34489 -5875 -88812 -45664 -37416 -45036 -1641 -31817 26268 -43953 -21527 -39162 -3357 -41941 34960 -23646 39778 -46942 -23859 -10864 -23746 6391 22561 10365 -46448 16424 -40861 -6025 -17868 -8879 -29414 -9050 -13565 14433 34157 31048 -772 -26172 28879 24272 -29116 -22743 2838 -25078 58070 -34309 -38451 -39864 2717 -10466 42554 19694 -28270 -2643 -11301 44132 46125 27325 735 -18983 27276 7804 11028 -38580 -829 -5061 -19472 -42393 -11270 5423 5349 -23468 -8257 -24596 -6717 -7212 26630 -38626 -26571 -13596 -37357 9317 36478 -37036 -82 -15474 -56748 -5430 -14187 43374 -22083 25210 -38153 -6400 22574 -28177 -34383 27691 7687 36645 -37879 23922 22318 -11791 11275 -3790 -442 14303 -35089 -4199 -8703 -31673 -26975 -34774 -12310 -42890 -993 -26831 -33315 -43036 -9509 -39551 -35769 -29754 31473 4394 -14228 -24026 -2465 -15228 33797 -9836 -1522 4163 9148 7091 4191 2665 -19108 -27903 8734 -23105 -40067 -40464 -25989 -27491 -29600 -41747 -28460 -26091 7857 1702 -25839 17820 6559 -7204 -27250 -36227 -26446 -31219 -36090 -7042 -40317 -24411 -23328 -12849 -44649 -43184 -16516 -25131 -49236; -3417 24531 12114 -23392 -41878 -9516 -27092 41792 21830 1077 -6255 -38025 31998 24310 -32788 -22764 41789 -6501 44815 28576 10311 21634 23529 39154 -5791 73413 -124127 -49874 -10978 -26352 30575 10582 -33585 39825 48286 34631 19625 6416 22844 18955 -25990 -33959 -29237 -24755 -24544 36619 13978 -43363 -40082 9370 5751 12453 -30020 -26541 28855 -1224 6712 -78928 43194 -34828 -4260 31256 -38110 25989 6731 25697 -30767 16201 42597 -7066 21051 -60347 32853 -28579 -5344 -45116 -41035 36479 -30146 -3680 -33080 -10317 -17964 17316 32268 8262 43601 -3916 31075 -21249 -21541 -34265 28084 -47833 9364 -25446 -16173 21951 -19095 34989 42448 -97 -6948 -34743 60889 -34933 -14277 -22616 5749 26954 -25285 54840 33178 -30371 -29975 -22260 -24423 -13358 2721 38785 -12463 -45828 74982 -28680 -52338 -6707 22996 -53191 41870 26336 37815 2364 36629 -5054 -2454 -11507 44779 -53775 -39713 -36609 8952 -5037 -19375 -29254 -40649 3631 -14705 28880 25743 -65937 24203 -23936 -115894 -45915 64146 29944 -14812 -22837 34134 -35662 -35041 34889 -10077 -19209 47815 39024 -31509 685 29312 -26471 -10741 -22396 24265 -40229 19948 -31438 39823 13631 14090 25062 -17981 5234 35041 23871 -5511 12659 13334 -78910 13395 -32963 36099 -13748 -21695 27830 27646 -38890 5798 -13468 24311 -12323 34652 -43640 -23335 61038 -39019 -18233 -17767 32011 -48133 2431 -30460 12257 -15485 -43593 -20735 39898 26879 -29911 -52710 -19691 45474 -29446 31410 14334 -27538 23314 -17255 -34319 39706 -11034 -22403 -28047 -44583 -13145 35368 28945 4208 -41425 -5974 61 5585 -39393 -38496 -34591 -29917 -37793 -64436 25497 34186 46785 -29980 -8660 -21433 21699 -14604 11549 -20908 -33397 -40870 -25471 -16331 24462 -36979 -29687 43355 -3455 29861 -4827 -19906 26931 70370 -17590 -43334 13103 -9943 -1360 -22383 -188 24844 -32142 4015 -89359 -10724 -51837 -23344 7898 22535 7277 -14154 26596 15377 -26599 -67990 -41780 -14127 -22710 2049 -38431 34928 25978 -34562 -44636 -52061 7309 -29395 15965 -15254 15384 -38798 12770 -61743 -27428 -37920 40018 -25518 -2111 29420 -35188 -12116 -35710 -5924 21992 2342 22541 -22625 -30320 -19877 -2841 24471 -14969 -4304 -44590 -38917 -21145 -17052 -22240 -35813 -38218 -10906 -23749 25570 -12323 18125 -31431 -5653 -28763 22595 -32988 -5254 -36508 -43268 -7925 -32584 -26747 -8913 -11552 -44095 -15401 3346 -17370 -46769 -9983 -41661 -17859 -38759 -21863 -8193 -4981 -22941 -26942 -43657 -16031 -19053 -11983 -36587 -9751 -53923 -34650 -32814 897 -36996 -15092 -49039 -41257 -54903; -5762 -25155 40757 11884 36278 -24739 -8731 -5611 20981 31311 -16113 -52016 -6719 -30692 -24783 -4995 1081 47372 16763 -14955 -10222 -45766 -26630 37274 -24946 56395 121189 -25459 19587 -55833 42935 -38304 -22910 34074 32891 -39794 -47692 -24741 25831 20849 -24650 47612 14223 5203 -14997 13792 26833 -38038 18915 -35125 22277 23558 -3934 -38784 29673 -24956 -15979 453 3919 -39121 -30210 -40803 -29196 7783 27305 -32207 -39050 55177 54322 -13448 42617 -65499 -29861 -8474 -22460 33008 -2265 -1819 25643 -39574 -35337 19897 -35079 32570 46071 -34821 20092 -20731 21869 -18703 -14250 24670 27341 -41468 -11491 -42922 22592 -26385 -38412 -16472 36809 -31100 27636 9837 48007 7313 -88516 32181 25810 7990 -17211 31128 19593 -38778 -22318 -30228 -37823 -8910 -81327 50962 15139 -657 95934 7558 -21571 -28394 11542 -55361 -56264 -47094 30449 29599 24373 925 17954 -6790 -40766 -76477 -27692 2787 -28080 -25226 -842 29709 -22136 -49599 31922 38424 -38632 -73155 21720 -15451 -897 23859 28220 23944 -48520 24912 -16992 -9789 1975 307 -44218 -8658 22766 7946 -24178 -35141 36742 53350 8454 14872 -29313 -14301 21820 -30581 5606 -38466 -39441 -37975 -822 25860 30454 -38485 -9056 36097 -18675 -6664 15294 27383 -1338 -46564 -15898 76240 -50746 -38904 -21125 -9350 55726 25971 29742 26271 -16142 43286 -67474 28463 -11995 5039 12008 -36367 -3698 6818 -18151 -6809 -42570 41179 -13572 -33422 40411 -26786 42555 -20763 -29112 36174 19456 32038 -53654 40644 25342 -23204 -59170 12646 27671 -55143 -67420 -19974 -30149 9969 -22108 -10819 28933 -20420 -39659 -50115 -17838 -35702 -1921 -18629 16513 -3169 -13808 -24970 -10846 26184 -5227 -45819 2099 -30083 2249 -39746 54184 37764 -27256 -28244 -16506 -16912 -22728 -7681 -26289 16305 -5275 -25846 23053 -17132 -18770 20857 4366 17704 -9364 -30963 24096 -14864 -28059 -35933 -23103 -25809 17296 -1475 -6575 -2632 -33544 17734 -28557 -57770 49120 -17892 -61236 7898 53673 6589 -37798 13113 -6465 -23700 -19444 -36371 10942 -37746 -14798 9319 -32004 -40588 -45864 -13008 -19513 -22534 19927 11031 -29493 23875 32982 73 21171 -8095 2437 -7604 -30836 -29998 25803 -32254 -25989 -21396 14814 -3831 -19191 18745 9653 -44223 -39435 -33577 -10418 -28068 8338 -2020 -14810 -31747 -39732 -2053 -23760 -42769 -41965 -11577 -17800 -34492 -34940 -27801 -50928 -5001 12723 -28200 -37981 26501 -31000 -3149 -28081 -18565 -28616 -30089 -35941 -9427 -34150 -23918 -27435 -24658 -13425 -34475 -19736 -23554 -38039 -25361 -30407 -25035 -60118 -36024 -44104; 26064 -31343 -31129 19504 24541 25235 28589 -20827 -35303 -4029 21024 11961 -27472 -4557 -8922 31265 -30968 29390 -24167 -301 -13669 -20104 -61446 -32830 -26911 3525 90590 1905 30706 69031 -3930 -3494 30651 20574 1132 -25140 -45935 -22838 -32052 -4938 17015 54255 11458 24657 25090 -35371 -17413 -18727 15562 4480 -34231 -21417 30727 43996 -54879 1324 30189 -3821 -48761 -1353 39260 -35744 39750 8676 38521 -56325 29608 -261 -34223 30060 16361 -22085 -23678 46847 10532 25832 -11811 -51304 29983 44221 -37298 -7552 23102 14 -29413 7817 -13002 -16344 -37795 35 27832 -22214 -29532 33506 -45656 39364 67974 -23720 22164 -43631 -24001 -37968 -18096 42895 -41034 69738 25487 29415 -29121 -29690 45527 -34204 -39114 34574 -5637 28625 34072 34790 6985 -62152 18627 5239 -41733 8676 49826 -8037 31141 57284 -19062 -35029 39065 3965 -3874 -32381 -16243 27674 -7280 -46968 22132 -25425 -13335 41399 4377 28267 -55062 -8484 39731 -25695 -20222 38209 504 22801 43820 -27953 -27427 -13631 24987 36480 -33373 219 16853 -22231 -32556 19382 -39842 -56955 11217 -3712 -32464 -8011 29589 -42325 24466 32095 27705 9375 9370 -9545 -46849 -49763 -22427 -14662 19882 -16195 37096 -21861 -1207 -10793 -12761 40913 -4668 -43159 26061 -52396 -53386 -36114 6639 17104 -30886 11140 -18230 58842 -31065 1857 60380 -26626 23060 -32193 -10845 -25340 9318 -29250 33354 80864 8718 -30940 34528 55433 47460 42586 -52287 25401 -1483 -42602 29269 30717 19299 7962 2593 30031 -39820 17105 8599 27706 47719 3602 -30873 -296 -19971 -38416 -33260 10754 29808 -867 35783 7813 25316 1603 13330 22277 -28993 -18261 -36234 1695 -14310 -34556 -8944 29840 -54054 28887 -32041 -32027 8602 -12371 -9307 -37378 49489 35479 -6308 -1160 27691 -36119 -2940 -23327 35695 -76575 -32768 45938 -44434 -8046 -26650 -3213 -28155 46078 -27441 20969 -34097 -29543 43647 -37860 -33328 57311 49680 -57647 -25239 25578 -39867 -39821 -16849 43518 6430 12897 28171 -28260 -16445 25620 42869 32393 -26273 -38157 10736 -23586 -21844 15112 12876 -41214 15881 9998 41822 -7633 -34060 -10004 26373 -26522 -8423 -15446 -38334 19677 -24782 -7061 -32528 -15343 23053 -11935 36037 -37576 -25209 -19621 -27031 32779 38692 24571 51904 14167 -17526 17268 37186 -27874 -15818 -26957 -28043 -24970 -24997 -18540 -49724 -31957 9311 -49128 -42053 -1850 -13799 17208 -431 -24809 -43299 28277 8080 -17422 29863 -43364 -36374 -10828 -25586 -34276 -13172 -24350 -41320 -8908 -2066 23034 -33650 1483 -53639 -18648 -44066; 29698 10875 -9790 9178 -48658 15846 7756 31370 -25217 -47799 12468 31411 -33587 52186 14165 3204 -8643 -10165 -13516 -26585 6470 34897 -38882 -71037 14965 44200 -12641 -21049 -10058 20706 -45523 45065 32702 6700 24635 -7412 -39795 9947 -35773 -8315 -2259 44649 37490 17170 18715 21442 -29728 24496 8725 28967 -12316 -2223 30841 39096 2577 34581 27514 -80923 -8048 -27367 28847 -48863 -10938 -33837 35351 12596 -12316 13680 -52499 40408 -25201 -4540 -3972 20239 -13906 -41772 36413 14382 44631 22064 -42731 -58751 19242 -28338 -29665 26112 -28686 16442 -33181 27410 29368 -28111 -24609 32457 -28654 15052 19354 27261 33947 -33559 -19988 -31900 -30728 36323 -21902 60507 14272 -815 -27783 39876 18196 -41688 21254 22945 -24794 33822 46244 33945 17350 4061 -25480 -25374 -56860 30086 -22217 6125 -24978 26520 -60536 -19594 -2747 10442 -9514 -36278 -26216 44212 -24873 -57027 10204 26517 -29250 35532 -751 31449 -52923 11650 37463 -17513 3726 -26773 -13609 19443 25419 -41705 -23050 -31808 3289 37508 16248 23355 33307 -23428 25167 -12529 -45340 5514 11469 38702 -20184 -15425 1977 -21610 21625 6423 -43706 33402 -28437 25851 -20540 32231 32521 -6082 -10361 -38642 19680 21284 -3755 28379 -19894 13972 -1316 2781 88536 -25791 46245 -27033 20752 -16486 -16620 38606 -15417 -11913 -28097 -55730 3580 -30448 24867 -23070 -41451 16062 19321 25061 23479 45643 -8482 -67416 34828 -13259 16539 55670 -53723 28298 -12064 -40217 33983 8345 -29230 -18900 -36699 37304 -56923 3774 -12984 28928 52793 -1674 26019 49727 22048 8328 -7766 36984 35091 -10309 13336 40898 21926 -16989 -33369 -35303 51808 36942 17602 -13381 32122 32527 30761 -9452 -44337 28124 -35022 10832 15719 -30273 -1673 31685 54332 -25516 31457 -26040 -35091 -8851 29810 22017 33335 -26720 -27437 22906 34861 -1281 -12428 13458 23870 28039 -19407 21781 6059 23425 3699 -43598 -11082 -16387 -4930 16396 19410 27349 8813 -27315 -44055 -24399 20080 38462 44520 -34675 1091 -1356 51827 6440 33740 16662 34214 -34612 17349 -31807 8863 21844 -37200 16215 30247 60481 -37950 -3846 38704 10458 16513 -9349 34446 38573 -19895 23835 21506 28395 9700 52715 -21279 -14894 2923 37209 -15958 3685 19835 19439 -69 13291 -47825 34822 39198 22365 -10517 -11349 40812 -22046 23419 2197 49796 14289 23041 918 -15595 20401 25939 10630 21737 58913 10116 4786 26647 8852 27662 32750 11930 32477 5536 28099 19052 -2270 27278 47723 21279 10572 16976 34356 4997 29120 45432; 24299 -55008 -6394 25812 -48644 -11917 31942 25547 -31141 -48213 27841 -46333 -43140 -5361 -21971 -41635 -33707 40548 -39785 25848 12331 -21276 67999 -34541 8773 -14118 -50943 32140 -35004 21408 47088 -24393 -20189 51449 25026 20040 12070 -8271 6775 19811 31543 -71176 -30947 -13334 -25620 -28016 26905 -33895 9433 -31878 -30553 21578 20579 -28363 -13567 16613 -38484 5316 -20973 42815 19532 -7441 -40633 -3439 -855 30317 -42265 20092 -41885 36431 -40368 -4639 13710 6455 -28509 -26719 32446 34839 21714 9236 -38144 -32100 -12831 31334 -35454 20559 -35397 -4105 4312 -7949 -13074 -39080 20899 32865 27785 -25182 8747 805 89656 13761 33751 4739 6887 -9141 28631 37194 30154 -13721 35738 -10941 -26008 -26021 -25895 17462 31437 -36895 33492 1885 -2916 -46135 839 35502 63021 35392 -6020 13933 27710 -7495 32984 35441 -8127 -8504 15761 40970 19080 -15649 54170 41663 44396 46958 -31365 -56440 25441 -1213 3150 -37351 -42434 -52116 -26305 -70634 -18169 22279 -35160 -48250 -45770 -13232 -2173 41830 32293 -18513 -22616 -26594 -59638 -24504 -32522 2730 -17195 40459 -17535 28656 18252 -4086 -43767 41323 -50825 -25282 34030 -101896 21983 -48369 27975 -41474 19747 29750 -42275 7638 842 30142 52328 -38759 -2193 -55672 -1148 16858 39959 36240 -20545 -13290 -2273 -44178 -22315 -87904 22502 -59874 3287 -17286 35042 44856 -6767 22261 29607 -25645 12123 -39594 16212 13016 -20474 -46251 34999 14637 -26345 21744 13134 -24157 26543 -5387 -14022 -15431 -41698 41318 -29950 -23853 -14493 9651 -50082 -19474 -33069 10225 39357 6600 11906 -27704 37369 -34719 -9115 11774 11466 11588 2971 -24655 43823 -13161 7502 -9222 21461 -12325 25489 -13790 -47396 28800 -49118 -26547 -33993 -13309 -40880 -14568 4567 -15181 5598 -31221 24677 35833 -25227 13674 -25000 3686 -10927 -54751 -42424 8683 -30127 -1923 -18992 -78043 24016 -16875 -19261 -23722 20072 68323 38644 -37627 -26135 46850 13215 -37937 -36329 5829 -44686 -50932 53691 -14428 25886 -23024 32807 -37283 35366 -6390 -42892 -8101 21485 9935 -31653 -5124 -46983 22813 -36347 -36551 -28431 26733 -46290 -28222 -2721 -14189 -1193 -23386 7450 -33125 -42220 -34250 -10084 -35018 7720 -4483 -35509 -35794 5 28578 -3822 4415 -21538 -8613 -20756 -22332 -33159 -12705 -129158 -7887 12491 -22434 -15975 -13223 21080 -11605 -28476 9289 2815 -39588 -19848 11064 -28189 -44683 -26408 -46859 -30664 -25078 -17062 -28269 -37544 -20579 -21645 -46297 6183 -29529 -25496 -41429 -2516 -3071 -24101 -29713 -48098 -29708 -17644 -32147 -38533; 29040 18397 -40741 -14314 8349 16905 -81676 -7151 77525 34886 -10038 40402 22475 41503 15730 14992 -12901 -36721 -16748 -29600 10167 -7553 3473 26267 -23131 -45189 36004 -47124 24532 -47482 -390 24664 -414 -46450 2367 11223 -37458 21485 19108 -44374 -17043 5956 27294 -22349 16983 -31234 -15063 -5717 4932 -32475 25638 20598 -29594 5816 4623 6048 -30308 31475 14291 23796 44794 5406 -26488 -27073 21099 -36988 2546 57786 49055 -17405 3995 46952 -23947 42576 24361 34353 -27386 14960 21581 28376 50589 20236 25180 -15511 29641 16132 35287 2344 -84237 26318 31496 12300 -8593 -33924 -35017 18387 1009 -10260 124 11175 -41699 -24209 11846 6965 -39138 -44161 -5314 -20951 -16683 8907 6916 10726 -25523 -31218 -27973 -513 -38580 34183 -20584 -34711 -28499 -3486 -22480 39086 -37185 -5093 -30530 41920 -38391 -26043 -34316 26413 12010 -54956 -22455 21776 1901 -4583 -33242 -39274 2090 -38961 -16236 29350 79477 57219 -22281 43129 -15775 -38893 -7718 14743 7137 37852 -50962 28683 54305 -27122 22749 -44608 21068 7450 -12290 21844 -27068 6329 14364 20007 -40477 37525 -18739 32297 33938 -12075 -34254 26558 4753 -54752 6553 -36435 -38546 -9237 -42756 -28582 21495 -5980 -14537 -22499 -25720 6513 -8488 33090 -9633 29074 2298 -32506 2327 -16289 -10759 -63594 -28328 -6290 -14050 -30727 -44965 28719 -35823 23764 19258 17490 -3548 -28087 32075 -23965 5168 -29247 37121 -52785 -27602 48302 18748 -3611 -25986 -22382 26239 -10752 19763 38980 4836 -38623 15688 46868 -6678 -12326 52049 13155 -9454 -14961 16880 21399 -25013 13046 -19117 39762 -6587 36550 -29664 -8743 -14237 -36115 2727 -46416 -39815 -23215 6803 9575 -25061 -4158 44495 37239 13449 -26239 26200 14243 -62131 -31036 -7720 -33105 8065 -34036 -36833 -34261 -39779 19044 17113 16939 -2526 8356 -26842 -8940 -28167 51333 -17735 -46121 -22614 30978 -29241 -23998 -16966 -7641 34028 -22422 -19027 -954 9829 -4765 -29092 -26964 -50012 -14866 -34645 -8124 42734 11566 -9580 -29302 -54818 23000 -4181 7250 17270 -73290 30949 -24139 5637 -13475 -24081 -32335 -37707 -24267 -9636 -23413 -27785 16001 -13745 17875 21803 22726 -22508 -38137 -24661 -30008 -3308 -27439 -40832 -31253 18530 16482 -37840 -4891 -1864 5796 -50529 147 -26062 -15769 -11858 -24528 -1979 -863 -13043 -22707 -29439 -22757 -11763 16617 -28968 -22346 -27143 -7898 5161 -26117 -36539 -36055 -20885 -28951 8795 -30020 -42725 -25788 -15348 -13220 -18247 -26908 -17348 -13771 1939 -46425 -31501 -35842 -70646 -42952 -42783 -20456 -46857; -10521 6225 -4979 -30239 14854 -4768 -28533 -32125 5920 -4558 -15174 -15023 -8246 -46480 -14966 -26692 6895 15875 -35994 -10456 -40739 -21324 -39275 -5304 30419 -51029 -97558 -29146 -36533 -26906 46781 -31711 -31521 -35998 -7748 33640 -11775 -14426 -19675 39734 42069 -31826 -15922 -3067 -23079 -43247 34258 -5155 -31692 -39377 26902 829 20482 -35503 -53413 13245 -7016 31453 49183 24879 29193 40837 -25599 34148 714 34740 18314 -35068 40670 -4216 33875 53681 29117 23948 -5675 26910 24592 9331 -14462 5508 52278 1143 -78 16069 36372 -28616 18552 36970 5740 -22869 -2808 25924 -3702 -33789 -19531 15772 -11486 -15987 -25038 30359 -17824 11960 27463 -28372 26977 -61137 24984 -21742 13104 -41465 -25709 -21861 -40024 51313 21944 -54887 -43164 -15661 -31318 -60344 -63989 43401 51238 -54722 -26767 47353 -883 -36374 -25027 12817 4162 -36972 -23467 31348 26147 -35624 40021 6761 27155 38722 -11960 -21828 14322 -16255 7887 -967 -21108 39432 34979 23521 9217 28091 29114 40375 2102 18932 42902 35030 12905 -37474 -787 20853 29960 15679 14658 -2058 3495 -28189 1659 -33733 -24667 11783 -48892 -29492 65593 -7847 10187 -28877 17271 -28835 21538 -22865 1180 -27044 -39199 -24095 -40513 33452 -21142 -36373 39102 31049 -54952 -27438 24310 2111 -35815 -148 22978 -71220 11654 -63335 -191 31031 -53865 18078 32751 32733 34821 19241 -13808 -50483 -6894 -43304 36125 55564 -8269 -16664 -25651 -59530 22017 16511 32409 27859 -9700 -46727 11277 -27877 36566 10456 25217 -18633 11724 -1195 -51050 -29174 -18820 39582 15441 -11328 23621 -29293 -3209 121202 5561 -21385 -8279 -309 44911 24319 45026 -36846 37468 9364 -26274 -33935 29590 -26819 43801 -26438 22972 -22915 38495 23484 32920 21139 3725 -31663 -22415 21282 -12016 13827 11322 4373 -27002 8253 12692 -18404 -25919 29239 1972 -3569 -32607 -30447 1805 -10435 -19659 -19964 -30325 48891 38641 -40862 -56543 37120 -27982 -32366 110352 40041 47081 -35233 53523 -44091 -45446 36361 26032 -28197 48617 -42532 31249 10610 -17708 -329 34879 35366 38515 39043 25398 -18704 -44719 61845 37412 18303 19653 21491 -993 26065 8218 35045 14647 -50795 -13946 -32964 -16692 -35966 -21133 -3824 -2066 -19057 23161 -24792 -19106 -48995 -32608 -13106 21896 -21074 -33743 30789 13329 26276 -11741 17004 34595 30540 20149 25910 -41170 25866 14366 15782 -23527 -14136 26777 -22037 24511 -39160 -17603 28177 -35418 24250 30267 13157 30262 -13132 -27142 66954 29856 -11442 -44331 -36933 43184 29101 37119 2656 10179; -23394 295 24160 -3796 -15463 -14419 13797 25275 -1517 2256 25424 3826 25327 11698 1467 8581 35655 -40941 34382 -28940 16216 14094 -22718 19289 -32924 50197 67150 52829 32284 45619 -26387 29359 14846 -24820 -74273 -20653 -15483 27780 47128 -12830 -25712 36879 31208 13996 12119 32931 8218 33134 29122 36873 -20978 -23301 -15102 30403 23108 618 10415 -89421 -13346 -23185 -28752 -47410 34016 -35859 6588 -20367 11570 22052 -46884 -14409 -12157 -102882 -224 3184 25247 -2382 -12556 31618 30582 -6727 -37293 28011 29274 -22691 -6651 16491 13885 -38408 34854 20203 -20783 -19369 14525 30528 -24685 -9613 -2845 34164 76043 -41752 -48323 -29024 -16820 26801 -37568 49995 -8717 34292 -38097 34701 28099 37810 31583 -34137 -21824 35858 45065 7748 24345 24747 38524 -26998 -3052 57692 29710 -16365 -27594 33462 -54529 -38575 -32345 18324 -40770 -45381 -2232 30558 -21786 -57352 -8535 -38778 23575 -15061 16709 9953 -48031 27030 -19589 -31919 9356 -10340 -3172 -22474 -17337 -30442 59045 10171 -39175 -12395 20846 60394 9206 11549 10707 8155 33328 26046 15018 35497 36107 47366 12728 13385 52404 41289 7471 7763 -27046 13597 -34648 47356 -2129 16721 -22379 -41703 34422 -1907 21601 -22398 -35278 39516 25925 14434 22449 42729 48106 -29925 25609 7984 -19575 20198 38416 48456 -39571 50197 17827 18240 -18557 13065 -19309 10747 40621 1656 -4159 18651 -25702 22537 13498 -6412 21028 25032 56463 4351 -11735 33855 -10782 23296 -13670 42184 1002 17762 -39242 51551 28969 23855 43792 27175 30032 -2782 30295 33942 44147 46351 39030 6982 -29893 28953 34917 -18386 15463 -11672 16848 1805 -15096 -19324 -2576 32271 -13762 2344 1600 -8528 23946 4990 -16205 -8956 45548 27672 25820 19981 13971 41922 -27404 -23765 27702 23876 1451 24239 -24786 48519 25036 -24570 29158 32685 21440 -31704 -17576 24487 20770 -117 28854 7521 18509 16651 1153 2415 8568 22829 29072 19198 40211 19920 4683 -14285 5919 26125 23539 -5082 16643 5521 48161 28180 37097 -23917 22314 21984 44605 20149 23835 31467 20196 25389 30913 25134 21001 33730 31490 25044 27593 50289 31149 -21871 13120 21561 28883 -30216 -19882 16858 28831 6916 7849 -21300 39905 12493 25933 23396 6634 18906 34806 2714 6863 9476 48745 6128 15817 9201 35083 25828 -19983 40751 32078 24320 10493 30505 44717 -6267 29048 6948 25229 37466 -11694 28134 28696 40684 24694 -4332 6455 71832 34176 1225 -19030 -8266 46223 49683 36570 17497 16756; 39527 57041 3872 16487 1857 -30266 639 33833 4031 25483 7069 34628 3602 -12958 349 -20189 33832 -20161 -54307 30510 45095 10774 -32135 -3573 13891 -9545 4331 48849 4559 53487 41201 -66770 12376 -16069 -31240 28965 47057 -14297 -29400 -40914 43012 -57573 -27903 -9196 23842 45034 -18088 -14513 -53517 9722 21720 -26657 35747 -14986 -14763 16403 55284 -37494 23539 -22872 -21760 52570 12336 35290 -19617 10174 54193 -31355 -26606 25480 -18407 44602 23087 -17905 35342 21976 2254 39212 -37993 -31515 -22664 28775 -7691 -23354 -33807 -28433 -24396 31085 -30892 27071 36014 -22791 -22053 23303 -39197 -19627 25344 20883 31342 34557 -41261 7731 11565 -21374 -24658 -39320 -28443 -6444 -21497 30747 -34029 -46124 34792 14971 -33266 32575 -48686 15621 18224 -27609 41663 -22957 -105774 -29735 22283 11685 22862 22104 31281 38669 -70161 -11349 -59642 -50636 -12983 -20713 40835 20910 -35213 37088 28167 36315 -21840 -11641 -54545 -44173 -62630 -6249 39299 38402 -9671 11542 -78462 1359 19642 -26466 -60847 55139 30345 3137 30506 13014 39483 -3891 -14755 10968 -30798 47284 -39065 -15484 23568 -51915 -3084 43196 -9117 5912 -10607 39876 30043 39586 12334 9380 -41726 3669 -337 -30972 -560 26723 -43278 10407 28650 15672 -5570 -65227 32603 -9329 -30754 26861 15034 -53909 134 54532 -49380 -55701 2480 17402 -8880 -3346 12744 27230 17442 -7135 -31049 -40681 -45034 -43386 -17271 45940 35595 -57435 7777 22093 38776 20434 -49095 25029 -2192 30809 -41248 -14279 -6319 15148 25975 -33848 -47060 -23902 29033 33348 -22893 -18499 -39507 33219 -16045 -44995 -1063 -22230 -30845 20560 -26810 -13335 40340 33828 28592 -22397 -22454 31654 11292 30724 -41930 -24977 40554 -21901 -12933 -21275 19052 29650 -36524 29367 4312 -33920 -29631 30970 39763 8993 -18750 -16557 -19041 18460 18280 -26795 -11527 -18979 30045 -44663 -26272 -24174 -40627 -22303 -1659 -60608 24879 50313 42593 -7802 -24976 -2516 18995 3009 -1768 5453 -38615 -14611 -16210 -34947 -30996 -35761 15852 -28262 14108 -28865 11546 -35739 -34634 2136 2444 78018 -45100 2115 -68139 28697 6688 -20615 -6392 2629 25874 6214 38348 -35552 -24078 6870 -7383 37095 28958 -43775 619 7852 13551 -55526 -6975 -28221 -18270 -25328 -6456 8492 -49091 -52278 -33157 151 -15703 -20474 -24510 -30786 -18513 -22877 27481 -18673 -26123 -18664 -34132 -27264 -16344 11741 -21790 -33237 -29110 -23862 -21447 -26624 -33062 19634 -36272 -40098 -27140 -25189 20656 -42303 -1072 -20732 -33386 -31968 -4640 -34524 -48531 -31706 -50970; 21825 -21517 -22773 -7095 41633 33068 -16526 -26966 469 52692 -21783 7099 34057 98959 30980 24773 -28936 -44334 33344 -44519 37878 -48296 -31413 -996 -43155 3392 33367 13576 29749 -2831 -40489 29196 -13262 -66999 -3413 -37494 -78821 28053 23560 -9184 -28713 50837 28702 21016 13296 -15439 -22190 56315 37532 -33136 29138 12973 -15820 97893 18624 -22045 14953 100273 42914 10733 33974 -32088 2112 -32584 38252 -32382 35457 39625 2996 25390 -14627 -5091 -30915 49799 37657 40691 -28006 -35292 34108 42876 30377 67433 30029 -24238 26721 31983 30637 -26679 24402 20717 17026 40604 -1433 20643 -8737 31701 8620 -35356 -22866 -48217 -17032 -30360 27527 39004 5333 39399 21905 43449 16999 22206 19981 39860 -14677 7180 14671 8429 50781 28067 -19713 28998 23785 39140 -18543 56895 11010 -5051 -35409 35825 -41669 -50796 -8541 39194 8478 11822 22133 8402 -40091 -8140 42999 -42445 48396 63141 14598 7233 35799 16746 42764 47658 -13647 59528 19729 19825 42203 42598 -640 25886 39401 5435 -37210 -18539 18884 9439 4116 13696 52690 -7755 25248 -10748 23855 28844 20763 33515 32052 22801 -5129 30987 -28320 14085 -32445 -2963 -20001 24325 14124 -13283 -6387 28034 44280 -1372 26317 2416 -23984 21517 45497 54430 -28176 15030 9645 21810 38596 70860 8177 61720 33128 65630 50584 21149 36093 -153 28447 -17103 8406 53538 866 36256 34277 31388 44561 43693 16723 -3511 58801 9814 -16754 30562 6660 52155 22433 5270 38654 46285 31965 -11345 19974 28429 1654 18261 15731 20489 24328 47409 46308 38273 42339 18102 35149 17674 29902 -10808 14602 14389 2385 29108 5221 30185 30181 9875 28799 36027 52316 7384 18499 33580 44194 23817 11092 9588 35290 32761 26185 34000 22504 14821 30279 6479 -16792 21865 34547 42297 35971 35272 24396 -1749 27896 39279 25287 2343 36107 33497 24461 47155 -5674 56667 51791 26768 7007 -10810 28602 35799 52542 31778 54988 -15198 -37742 47303 37388 -1337 39381 -19343 41082 34986 36712 27716 22967 22749 -10592 16803 27151 -875 15082 42215 19167 28005 27739 28262 24906 -7633 26020 -3485 33478 41186 34917 42900 29662 9973 15692 -3771 -15686 -2781 33139 -23154 -2174 4551 15968 -31110 46448 26139 -22381 56304 22870 26212 25175 40720 38114 19128 44734 37860 14913 37128 20179 26930 41589 26471 -8176 11166 24698 11334 -29713 39869 -31472 36152 -8945 6060 22968 24780 33431 36199 44229 -26708 -6929 -20547 -13297 285 27588 1326 4910; -3119 14943 24099 13590 -31634 -28322 18945 27972 -6111 -55560 25466 2312 -14251 -16909 -17005 -24314 26597 11566 8803 18682 1502 48558 -24242 16916 32708 38018 -38330 27114 -20070 52605 39858 -20831 29713 15848 -702 38188 20162 2612 -7939 18615 9704 13140 -5522 25201 2413 31952 32293 19686 -19984 39608 -26441 -22653 28245 -24914 20571 31287 50156 -27157 -14231 -16492 -5893 23426 36479 17738 22237 31592 28716 7179 131 11895 7317 13611 34287 34691 15521 -31813 16911 48637 -278 -30917 -12852 -19088 -1745 38532 -13038 -2221 5194 36841 16648 15039 4951 -14601 23025 36339 15241 -16622 22220 33004 51955 54540 28012 30197 -7688 -6542 12582 59933 8046 16762 6805 37821 -16345 14630 145538 39819 8828 27987 34051 21621 38420 45298 28416 6484 38817 22400 37241 36012 28525 28179 43253 40254 22868 12781 20531 31317 9157 -4255 48567 36406 21899 36191 27477 60487 19123 9347 3000 22980 36268 -7431 32408 52980 10239 12452 50997 -12487 48698 12614 -7147 37412 32930 51839 26801 27465 59102 -4233 26573 39985 8308 27420 33164 19416 19581 17966 37519 32479 31181 26886 37804 27020 44242 37637 29314 21036 28658 50094 9193 34844 33833 38582 33270 19796 32372 29149 49144 55709 25641 34597 34561 16255 24169 45753 41669 46644 31573 36478 77542 7283 31988 82364 26752 20276 29504 39560 21686 33885 27258 49089 25483 29874 46731 48602 25539 28967 31117 27112 40250 40404 54458 20115 31747 42142 59751 28186 23401 29234 32446 29503 23285 47883 34301 35435 47028 38298 37664 21637 56392 41966 29893 25555 30516 70461 25894 21707 34390 21395 37047 3875 26135 36839 35685 37237 32527 37535 48635 28314 30638 8691 40730 30151 25399 34346 39106 25201 24412 7698 41257 23362 59159 50325 7218 36188 26381 47719 -4860 47626 46438 35765 25026 8605 16269 36371 489 9921 -2603 32907 50488 40962 29686 44174 47424 35661 42207 36704 51525 60368 23621 33847 24186 32122 26507 11506 -1974 31876 40137 17088 38038 2158 25200 37542 35767 9360 44360 4922 40217 -7704 -10318 38546 -18212 47522 9111 -11198 13319 5060 -1791 20006 4302 35634 29305 35108 15057 23314 24447 29980 17428 26856 32244 14392 53314 21538 1679 29247 12676 20285 4834 34678 -27856 -14144 1301 10230 22242 -6415 -27686 -3724 28476 190 13383 -9471 19189 -6344 2715 -14040 19847 16738 -2768 -18072 -34387 -24416 -37493 -4413 -17158 -9300 7961 -3905 -11004 -23280 -30426; -5426 30550 26670 9956 28994 -36794 2985 -4466 10193 46175 -23932 13942 21371 -14790 32986 -18127 21208 20442 34884 26058 31731 29345 27980 -18051 -29126 34039 2017 20983 20513 -49423 25141 -14344 -16507 47741 29259 -21416 -28539 5579 -2760 10089 -34370 -30111 -35428 -22468 -22854 41610 49131 -24510 41198 -1163 31496 21596 6786 -3801 11569 -23541 10275 -14854 40931 -35621 -9703 46031 -34711 16444 42799 8245 -70485 27280 13428 27914 -20525 26938 36767 -5998 -38000 -8788 -26833 -24812 23907 -42214 51959 19274 -15759 20030 -4529 19224 -22170 -22735 21471 30307 -21854 36729 2563 30270 -21097 -28811 -24986 22778 -21796 -20168 13992 -42882 24204 -33446 27692 -34178 -1744 -17054 -6059 35523 -5062 8096 38385 -4706 -36947 15795 7554 30035 -37162 46350 4727 -43393 -14394 45138 -19858 -32372 35732 -15302 44833 -7558 9144 45550 53299 -39591 -20543 -17363 20946 -26265 -23832 -45410 4302 -33757 -22536 343 21621 -34741 9065 32574 36454 -37131 -3260 -32662 -50851 28126 17658 -1826 -35902 1975 -2757 -45605 -14782 13075 21413 -27138 36885 16787 21285 -37506 29252 47897 25504 37665 -56103 5739 11825 1664 39442 2888 -46337 35208 -33349 9850 31095 4008 -29101 20957 26194 -27054 26730 -18927 37482 46267 -58054 13741 -17653 -42062 -8940 -18241 42389 -27199 47701 -51976 -7579 5402 -8647 30867 -12225 -302 -83 -24048 -28425 34304 -20688 -50540 -35446 29442 -33287 -47723 -11798 949 26496 5455 25375 25076 17720 19466 -60944 43380 9109 17216 39705 2908 -38000 -18119 -54017 -12236 39145 -33519 -32973 29724 -19886 -9742 -5443 -1725 -1569 25143 -39423 17307 44414 29363 -43915 16800 -12005 26219 38817 -14175 -31815 -37791 42985 3110 63510 36870 -24419 -11111 33002 1535 1384 2915 20262 14269 68697 -27970 -79740 -19643 -61428 15092 31674 -44241 34009 -39180 16808 84976 -16652 -50667 -20986 -32390 30398 17835 18981 -10365 -13628 -32612 -43243 -49228 26280 -34094 56433 -18841 50663 -20643 -36766 -9198 7148 34624 -42595 -8209 4735 -36233 -13812 -8706 -20862 2853 25497 46235 -32529 -18038 19121 -19057 -12185 -25832 33982 22678 -26987 17476 -33361 6580 -35811 -41277 27637 -7719 25691 -13138 -8214 12462 -34712 34396 30228 26677 11481 -24201 -24413 -18885 2858 -7255 33905 -43561 -36463 -14112 -11942 4395 16652 16668 -32815 -13842 2313 -24785 3127 -6243 22821 -14536 -81704 -28809 -56551 -8386 13503 -26990 -10734 29146 -30131 -27137 23194 -35323 -19532 12558 -27801 15955 -36924 4211 -22265 -23665 -2759 -29429 -17254 -17985 -4576; 34483 -25444 -20832 15790 -32705 -19014 18625 -8019 2996 -63434 182 -8939 -42439 -22584 26131 -83303 6228 16486 -32998 24919 -25040 -19052 64382 46451 34288 -57110 -37873 -32414 -17040 -57264 15247 -34261 -5636 40887 -11343 15142 30522 -23725 31537 -36285 23606 7984 -1013 -14496 18692 44106 -33331 -32576 27109 44489 -29949 -11923 8539 47089 27107 -3587 60246 -33124 -39633 -1237 -21160 -34135 39526 9769 -6621 -14037 19269 -2261 34990 -30680 33454 -7956 4856 -8029 34937 -28136 -8537 -56115 -16785 -39415 36154 -972 -3677 -27498 26144 -34262 16838 -2408 -251 13142 29774 27657 -15779 -27564 -21775 45386 29872 25801 -41839 -29182 -41856 -22750 -15678 30940 -39650 31200 -27325 33698 -44517 33329 -3939 -35809 1818 -39546 -24663 18274 7658 30382 9771 -38843 21006 -6582 -20266 69042 8612 -35114 29611 46258 65254 28585 27909 -26638 59281 -29699 18370 -45054 46258 46963 -7989 28021 -33164 -59779 1554 -24360 49402 -43039 -57655 -2131 -9309 -58284 -8753 32646 -46213 -15362 66688 30559 9041 29901 -1371 45300 9276 5717 -18548 -16899 -63219 -31926 20485 -19288 -37179 -22497 -8039 45378 35541 -27072 40239 25493 10666 29054 7919 41306 22975 5962 -27391 11717 -15723 -16840 -33369 8235 -19966 15243 33511 8763 -35918 25060 49449 7376 -10422 543 -36040 -142 -11275 79988 -27949 -18163 -28244 -23647 -20385 -40467 -34260 -14273 18604 664 -36205 22372 -42512 -40894 4147 27523 37376 12872 -35964 -20847 22628 202 -40063 10260 -20328 -32585 25799 -40385 31242 -38223 8474 -14506 -42346 -22849 11377 84327 -28743 42285 16393 28947 -9798 15251 -4331 42304 24131 18049 -19411 38513 8028 20808 13011 4362 8483 -9641 21476 20724 33288 13656 -30061 -39533 39404 -9457 32998 11274 -62209 -34753 24542 35288 33735 32021 40548 -16229 -27220 12421 -11681 51932 24761 5324 -7543 4220 25775 -47246 -31926 8701 -7232 -28342 -26357 -98063 7502 31211 -44072 -26953 -37664 6061 12039 -30567 -54123 -4029 -34844 -19662 -94357 32038 -11869 -35212 -27740 -20679 19069 -29657 -33525 23720 28950 39738 -38463 33666 6151 8595 -12153 35302 -24288 13153 22583 -9257 25833 -13931 3747 -18435 -47072 -13137 25640 42845 -14480 -28837 -19420 -34049 -20647 9280 49936 -24826 -4704 22451 -39655 -28406 31983 -13199 -47500 37091 -2150 15898 37758 -20456 -4399 -24375 54034 -31838 14158 -28812 -5954 -26678 -40421 21035 -27223 -26215 20769 -50251 -25996 33606 -26234 58417 6855 21630 -23898 -7553 9911 -27437 -4196 -38893 -21840 -15558 -47559 -66193 -5841 -31579 -4946; -2622 30320 -15729 15944 8441 25363 30673 -25642 28163 -39215 13610 -10240 -24436 13455 18757 39590 10077 5112 -36987 -36835 11733 34276 -44134 -5467 3142 -58698 -4665 47573 -83263 20550 -13803 41155 -6105 -31256 -7720 -29912 -20602 21651 8996 36159 35763 -35746 22555 -7935 -30031 6059 16040 52010 30450 41772 -30381 -29691 37327 -17869 -15931 -9540 57937 6175 -11124 22147 35149 39543 509 -31602 23682 40755 8071 14791 22005 36695 -40028 49729 -8819 34144 -25763 -31428 24188 -32824 33450 35618 58168 -29285 -2987 15448 -8694 35842 -29578 -19893 392 17299 -16169 29595 217 20449 -46785 8656 -14525 -18116 -45801 -28387 3828 -42179 -23284 -16348 15932 -71518 10099 -39025 -30693 35163 29646 -32279 -44550 -11702 -24719 14523 -221 24522 14831 -66830 -8352 -43327 2990 35677 39571 -36460 -32793 -26351 -12455 -7832 -34786 -28883 -45668 -35413 -14561 38965 -39320 38660 -36211 35352 8760 9505 -26367 26339 19407 24757 -26412 -75679 21179 67386 -12764 20493 54963 -180 -32121 4334 45386 41012 -37910 60540 -6510 16930 39446 26720 -18404 -25498 7213 -19565 -13610 20194 25985 59260 -41115 28356 -45287 -8314 -18927 20170 -42224 42649 31359 -36604 944 -39316 23926 -4611 41731 3409 -28539 -18588 -44018 40981 -94384 -2472 9390 -11056 28164 42 -28868 -43830 -29763 -41107 -26889 -30407 29783 -8144 31110 -18178 -38199 -36113 24719 13082 33593 -15475 17702 13639 8382 39130 36529 23533 -42164 5641 -1053 -18634 39751 -10201 6204 -18474 -46901 28041 31644 27100 -45442 7635 35845 7907 37870 26324 -36478 42372 -20627 -4763 -30024 42252 28586 1831 -54243 -18864 -22794 -28904 15282 35224 39412 -23603 24039 -14906 28387 -7145 21670 16039 -23876 -35017 26033 9688 -7114 29364 61823 53187 19693 -20300 -37785 4188 16612 -24315 33284 -2418 -37249 -27414 -11692 26950 -16372 75487 28114 18748 -28817 8676 -26333 -31992 28002 -35698 -48522 25555 53086 -60620 -8425 4550 46876 -50752 -35489 -9596 -11643 -8543 38500 28416 -40938 33987 45524 11743 31537 -32723 -17194 -17998 43902 -32736 12046 14903 -33852 -37533 26868 38986 -39850 -24926 28705 -31414 31619 10123 -844 52023 -59209 20530 19298 35348 34384 7522 36997 -39452 8792 38247 1216 44194 8489 -5083 39576 2384 -27448 -23314 69516 24729 -22899 29847 36931 -30390 7450 -818 14817 -30666 48546 -36690 -19833 5238 -14203 26798 -24853 -30233 31480 40294 26575 -3632 15041 42543 31031 34670 -17228 -6279 51109 -67887 13494 24935 37795 36930 -23267 42727 8313 993 76693; 8739 13366 -53557 -32358 -30883 17982 -21306 -1680 82762 -13288 5488 26136 30037 57476 25345 -10234 -21864 -49479 36973 -12536 -14026 -33028 -8169 30068 9226 -64086 -16660 -62621 14880 -47668 5502 20656 -17989 -33882 30902 24663 -30983 25029 1424 -9632 -34626 67219 30173 -21117 25417 -16563 -30878 5384 -23367 -42363 14518 30025 -16166 6895 20861 12194 -10246 37244 37689 10236 31028 -8250 -26347 -29053 31716 -33844 5615 18563 46532 -31809 18352 29949 -27649 31265 29853 13055 -40020 12326 -11251 40211 55494 32287 27518 -31208 12344 23607 38743 3114 4088 21366 31225 -28498 -28978 -38668 -25184 20116 -22012 -7330 -8213 -5570 -36058 -31178 28515 62194 -5580 -41833 6580 15479 14987 18904 -23982 88510 -34555 -54997 -1545 1164 -8221 24450 -14485 -6614 -29895 33843 -97879 30937 -65590 -23177 -40635 36158 -34153 -25883 -7575 37250 36141 -37821 7225 -10190 4239 -4209 -21931 -38124 24121 -52779 -22781 4038 46275 50414 40271 32950 -21067 -32305 26717 5732 87031 3407 -17536 30601 39405 -39113 6632 -34502 6655 23365 -11421 3374 28593 -37847 -4861 4046 -20170 -32012 -23339 9597 31548 -26657 -32020 39540 -32518 -104023 -8105 -39569 -31868 28223 -26941 -25403 17039 26529 -2422 -32165 1154 21309 -40982 37132 -78575 41564 -6661 -31022 43686 -4419 46669 11067 -26441 7058 23242 23978 -32519 -12839 -14165 -31454 38807 3729 -21190 310 13494 26302 29987 -31214 37884 -36280 -46140 -19300 22258 -22498 -28850 37940 27548 9478 66767 637 39187 -21877 42445 -32462 29191 38526 14104 31170 -324 -15699 -28729 37495 -22859 21357 -45134 3145 24698 17707 6785 -14993 -34826 749 -13238 8700 -44501 19522 28735 -30974 -16267 10787 25573 39182 22556 37235 44809 23749 -27277 -24773 27611 -27681 17621 27061 -22186 -33708 -31365 -15688 30901 16680 33094 45324 -36085 21450 11712 -14923 -33842 -3565 -19209 12795 16831 -12912 -26434 -59303 -26534 -34716 -46513 -50372 16816 36381 -5616 25728 37849 40295 -9180 48194 -2440 48632 -18975 33057 -37290 31189 54657 -38620 -45990 -1529 35122 -64762 41446 -31149 7600 42345 1731 -52650 43327 -18734 15626 -32343 -31165 5365 -26800 42046 421 -30095 11054 -10849 -29352 30658 969 44410 -534 27200 -24941 35204 29412 31439 4751 16141 28833 -16507 48662 9091 -18126 37806 36142 8869 -14809 24466 -28718 -43059 31884 12061 33102 -24457 -44736 -8507 31683 25352 34851 -7617 17732 5433 44930 -11306 35455 65178 -45 8097 -20676 -19227 -40689 56245 27228 29326 70453 25121 20418 10322 40226; -45006 -27801 19234 -21323 15916 -20745 -20273 2688 -32639 18468 -12227 -36902 31348 -63192 -35250 -6203 -36066 39275 39302 18643 -35221 -56537 33645 -17198 405 25608 1563 -52890 19279 -28832 30059 -24623 -30307 64699 35366 13221 17709 -24277 -20853 49932 817 21698 -9539 -4490 -20723 -30745 38801 -38609 -23768 -43290 26011 18161 -17401 -42186 -35395 1006 -53928 27594 39871 5369 -20833 -24484 -21227 -15855 -31199 -27151 -17815 -50774 -24770 -29388 -3030 -98957 -18181 -30451 -18051 24354 -39412 33573 -27111 -14069 -46911 71303 -20544 40310 -12987 -26553 -793 12178 36642 -18288 -33698 -29213 25660 -10932 60005 -49518 -25899 -24413 -1760 37767 32734 23515 30873 9522 33262 25291 2978 38013 60460 -41646 -47038 -12526 -28940 6545 37698 -21348 -6427 -23409 -49263 -3970 -36772 30719 45019 -33676 -29263 29274 10813 -9446 -7202 -21519 31680 -18916 8418 46349 20377 -29987 5018 -47805 22583 -42267 -31048 -51876 19516 -26110 -33480 -33094 -47181 19441 -25933 -46988 13375 -27943 -65677 -8499 -57165 -24834 -45259 -52619 -8919 -32354 -3347 -36786 -21739 -20290 17964 -1931 -17930 -36297 18413 -44656 -20927 -37601 -4788 -36011 -6330 -11968 23298 -29302 -6166 -28307 -36982 988 31468 13060 -32272 -35854 -38111 -24201 28998 -25822 -22721 -34851 -34053 -82868 -29194 -15388 -23024 -3240 24451 -21989 -17380 12786 2771 -10434 -59368 -21224 -25954 64021 -1253 -6218 -32373 -33732 -24526 -44616 -29720 36856 -22736 -20265 -31100 -21294 -11775 -16296 -26483 19017 -28873 -26801 -9378 -29103 -35266 -23545 -45391 -45248 3207 -19743 -38180 -22763 -18432 -15024 2878 -19381 25023 13297 -23380 -46539 -13412 2130 -2740 -4898 9462 -43959 -40344 -6541 -25622 -27 -10462 -52577 -21958 16982 -59082 4114 -14143 -30858 -37775 -28589 -50555 -8812 -52671 -7503 17716 -38376 -9193 -32360 4267 -16145 -30802 -29310 -18772 12965 -32286 -42228 -8929 -25357 -15905 -58576 -4247 6516 -30512 -21092 -34631 2307 -32213 8090 -29873 -22350 -40312 -35239 -25084 -544 -16338 24561 -49518 -46661 -27287 -49123 -13706 -16283 -55926 -623 2509 -18420 -35785 -32086 -5139 -32445 -52454 -37305 -35678 -23454 -62986 -25048 -31834 -21129 -22164 -31667 -6158 -30181 -30798 -34252 -59437 -24154 -2887 26611 -17266 -25104 25128 -35213 -20953 7886 -34756 -3205 12290 39905 -4821 -57706 -55284 -32641 -22391 -21669 -19204 -26959 19423 -20592 -31366 -61604 -22015 -32131 29877 -25316 -31103 -28850 -35630 20567 -52190 -33614 -5454 -2309 3844 -17497 -31234 4599 -16043 15896 -26143 -16344 7233 -54988 -29119 -12797 3132 25709 -31802 -16778 -27470 -20771 29940; -49714 -19665 7813 10720 12538 -7460 30481 -23499 -44500 -38906 407 -36416 -10399 -62008 -13229 -16871 20832 23221 50049 12364 6878 19303 -35266 -16888 27687 -17724 -91628 42218 -1378 -37907 48820 -43925 -4093 -26560 -30595 25148 -19218 4005 -37636 16839 -34632 59178 -1309 2158 -22613 31078 26198 60925 -18462 24615 -20128 -3546 32048 -23742 35572 8790 34098 7248 -37456 -16993 -23676 -34255 40023 -6593 38537 11824 23172 -12479 -27692 -12211 -24939 -31643 23682 15261 6078 -29968 -15275 -18788 -28944 -35349 35107 -14604 -13353 27075 -19780 -15049 -29377 31125 38341 -21641 -24736 24612 5360 25942 -26343 14512 -15414 6454 1387 37156 -11736 -584 -58286 1355 -9114 15702 -25483 16808 -43770 12944 7612 15624 -3520 26545 -34810 20666 29310 12414 -13030 40417 19675 -33695 76704 -57042 15847 39225 6464 -22698 -47637 13751 -53150 22815 -21383 12987 5604 -36162 41763 -28408 12686 -12756 40425 -19464 19815 -14000 22361 -330 51604 -19303 3374 27702 -16644 -28533 76822 19499 35289 -26554 8789 -17466 4005 42916 -25468 -16377 -24528 -358 9201 -5082 726 -23132 24772 -55074 21375 -14203 -42191 8301 24389 -24775 30378 8585 37583 22936 20294 2411 -15581 -18262 -22509 24254 29412 12088 -26899 -7396 41909 -33658 -25773 -23544 28196 -36620 1409 14355 -49369 42913 35152 8747 -21539 8045 21843 -11974 -38339 20542 -17709 10457 24615 38255 -2734 49317 -27108 42425 -29836 26966 32593 -34124 -42296 40171 1772 5680 13927 -17022 26137 -38006 -27258 8830 -21058 -32220 -20253 -23118 -35525 -17542 -446 -36461 18994 -37038 34307 -43093 37215 15684 35359 -38819 29012 1428 32710 -48205 45292 37784 -25862 -21735 15259 -8378 -19939 19401 8578 -6861 -41577 30781 -11960 -2616 8810 12731 -44226 35555 -6148 -12734 -36812 -18063 6451 2662 -4569 -30968 -19824 -38106 31982 -26907 20459 -21443 19347 29087 -18732 -20932 35526 14240 27495 24595 54590 41313 2585 40538 -16228 2453 -24735 -24357 -14718 8205 -21648 30732 -30518 -24663 19795 36881 11449 -24104 -43692 23275 16645 -72384 -14529 28220 -51329 30567 -13900 19917 47189 4843 -55815 21252 -26218 27815 25841 -14156 25442 -26615 41631 26044 13586 32022 32779 31694 69568 -8296 -41225 -36785 -27144 20119 -37162 -41057 16028 -27327 -42183 56764 -36378 -34301 11413 -17368 -51289 -18691 -13407 -27608 38225 39937 22059 27688 -26716 29217 24919 7172 -543 35151 -23350 40314 -36260 -8836 28757 -7700 -46044 -45143 -2754 24036 41242 29334 41482 -4120 26741 -681 -38547 -29572 -25608 21692 -10617; -3670 -19661 34684 17134 34378 -30002 15626 -15766 29654 15992 -16445 -45587 4280 -21969 -14246 3268 16251 4149 30160 30014 8551 -24718 59098 58738 -35498 31779 91573 10243 37838 -45688 31698 -61878 -17958 23119 -16743 -9497 -7881 -25439 30275 -31973 -33224 46239 -13982 -42406 -15298 10555 19200 -49266 13438 -79269 2508 14438 -18907 -42758 32532 -37551 -37954 39311 -36060 -8223 -45803 23565 2195 34630 1232 -44295 -20866 39352 48823 -16013 15089 -37724 -6761 -40709 -1041 43246 -31307 12324 5044 -17220 16311 10104 -34659 9705 18528 -33163 -6842 -25222 23017 -15995 -30340 40938 18839 -42856 37224 -25871 4973 -11817 -50680 34262 39720 7243 14897 15194 -3692 -3689 -22584 42130 31355 7683 6208 15352 27181 -43935 9779 -32936 -45472 -18473 -44389 68258 26199 44987 43429 3041 -5197 -3635 32784 -42053 54611 -11973 -10889 38247 41099 36057 27558 -1037 30721 -9221 4153 -32413 -6615 -36359 20986 21880 30571 -48025 28196 -13240 -56 -55586 -28212 -27841 -35147 39799 57704 19621 -14436 -30062 -3983 -28702 -27696 22763 -21684 17257 -27676 40673 -5348 -62443 15977 42245 -4186 53172 -43717 -32830 18518 -46960 28927 -16792 4375 -15965 -29214 10091 -13490 45701 15192 27143 -28032 -28378 7663 42473 33601 1569 -5281 38136 -29889 7099 -28174 -3376 -8952 69090 45179 -28874 36116 -13290 -49638 11060 -25749 68213 41953 -12801 -30745 18539 -12691 3429 1916 1806 -26837 -41617 -17551 -3146 -23484 -39837 19582 -8486 21581 -10726 -61595 37966 -5076 -38384 42229 35732 33819 -4151 -37183 -27826 -7470 -23537 37966 29589 38550 -37965 -16073 26110 -28662 -11514 34793 16830 9474 30626 -39147 -16021 -14034 -12581 17581 -3368 -18044 -45380 39149 -24746 8070 21369 -16163 20026 33851 -17370 -41211 -25345 -3348 18950 28536 835 -33258 20593 4806 13180 25149 -48049 25474 -1162 6686 81042 -28152 -8978 24211 -18342 30500 24072 -39099 45648 40333 -32045 -45352 16600 24192 18603 20731 38373 -27662 -29321 12316 50162 46467 37705 43566 -45202 -53659 -25719 -13729 49752 -29391 33971 30986 26509 26463 -3499 -6252 37474 -20231 -30579 -10984 24854 -66570 32414 -23383 29585 -12676 2939 10848 -397 20680 -30367 -34163 51069 -61666 4153 22306 50024 38462 -5106 -21276 -34714 -51009 32221 20939 26846 -12656 -2189 28849 34295 15123 16159 6921 36120 17442 33789 3048 32414 13201 -5240 19980 -45862 46934 64518 30974 -22970 13763 35258 15074 -4472 45633 -14031 29473 29060 -10351 36578 -1062 53918 20845 -17749 45811 -442 65398 29891 35477; 27686 -4251 -24214 -10879 -38160 -7140 -34235 12682 10702 25379 8733 -49678 34991 4874 -49581 -27033 69890 44635 -12929 -1306 -29402 16539 -58306 37421 -46089 -21324 -9790 -44663 31077 62618 81213 -43496 -36584 8333 19688 15462 -42491 -30890 36020 28294 5153 50049 -1937 33072 -20658 16192 -97 402 -20158 42567 -7121 -28547 -35948 -38157 1517 -19579 63430 -19188 56033 9846 28930 -36987 -30342 32393 29723 -21982 10538 40759 -24642 7308 34338 -36013 27434 25601 -48011 -44182 -34824 39460 17065 -19953 -50302 30558 -41928 31385 11446 -14082 35586 -32131 36159 -3369 26330 -40447 26011 -32032 -46899 4637 -3383 30874 19345 23250 3507 -39239 -7821 -27736 32626 46427 -7192 30456 -32022 43262 -46341 4394 -5520 -45079 -27278 10250 -43056 24070 81875 -15051 -34112 -35517 36446 35465 -11329 -17156 22426 -42250 -58988 -53182 37603 32074 -45737 -36822 -2715 -45844 33912 -1373 -38157 -16961 -45630 46108 4450 24904 -27669 -38860 33782 -8549 -1114 33238 35262 44573 110866 -40541 38139 17857 21671 16521 37444 -30177 -20872 10994 -35952 -24499 32685 14679 -38056 31683 -2182 34870 -23095 -33389 -28354 -17163 38959 -23647 24481 47026 -57695 45420 -31613 45102 33473 -42118 -32449 12854 -47152 -30770 -28584 10614 35737 -37853 60203 76657 30107 -12398 -41690 -19623 -1634 62633 12171 -68693 -31842 40638 4362 -1534 20992 34478 -33820 4935 -15676 29312 -10044 25571 3518 40894 33476 28995 -42693 -36755 55572 -38020 -5811 39977 34679 13368 -35100 34012 8995 -25221 -51609 -36952 -26953 -28419 -31162 -18780 -284 10612 31755 12687 26673 -48647 -23327 -22661 29443 -24935 -15647 -10156 31015 -3677 -64968 24960 -30062 7519 36336 56487 8477 -29742 -45470 -7126 -11161 24108 19608 -7660 32909 -11126 11139 -28847 2674 45225 -17076 -46804 -42472 19306 -10123 4531 -42103 2770 26642 11843 31993 -51676 19431 65160 -32100 -14628 36676 25822 -30839 8296 16629 -51083 25891 -41319 35483 -28134 -36174 -33938 47915 -66062 -39851 43562 71 -26850 -11587 -29477 -17397 -45776 -32503 46650 -1774 -26958 -40498 22272 -92947 -30978 32721 22566 -37844 -29385 2885 34914 22081 29128 -23871 -36432 902 3855 56699 32256 26873 -25333 -49390 26947 -17849 34805 -4885 -10131 -42570 547 -12342 -35243 -28557 -18443 -50554 5666 -42034 -8250 -21472 -24168 -27814 -11050 -22417 -33508 22374 9250 430 15127 29471 -33566 33035 -30686 -47175 47618 -159090 -29144 -30943 -2140 -8837 -31845 -42274 -34237 -29151 30702 -11152 13778 -54588 4114 7013 -36059 -41782 -37984 -48806 -19201 -43372; 39274 7245 -35937 20839 47077 21180 3875 -39359 22897 49721 -21703 50740 20597 34844 39894 10983 -24770 20233 17099 29713 33152 -17930 -62689 -6961 -19808 -19092 27656 61595 86176 17236 28845 1010 32344 13232 -46105 8853 -5515 10854 40235 -39183 -28236 48930 7322 29334 22224 7362 -16319 48174 8269 27797 4830 -34700 -29920 -7498 26365 -30364 46703 6410 -21487 -19526 23979 -47015 45779 -31710 29851 -45574 15540 25577 -19953 17898 -46166 -86 -32921 -20937 -1048 50126 -22028 -41304 -19287 45613 36421 30987 -41288 7184 24273 33613 -7878 -21474 -46361 33158 40158 48477 -32167 236 -19445 35399 39064 -43475 -46823 9746 7989 -11223 -16264 38622 -38819 -1029 13776 16623 -41381 33640 1813 25885 -34934 -46184 -24693 72181 43716 21133 1955 3708 46130 -6319 -30465 16498 55512 -37185 -362 5860 -47552 -13447 -34775 38977 -62414 -49817 -30630 -27700 6288 -62849 -19656 -48964 7207 54588 -26396 444 -23201 -30902 73306 -31343 -25394 61607 -26019 10993 15241 27525 -30795 11511 45548 -7950 -27022 -7585 26387 -10081 -577 34602 -25104 -45881 27635 -49885 -31096 42817 12909 50442 -10026 -5690 -69429 32008 12982 10777 396 -22697 -36364 33796 -16762 -14031 20179 32686 38972 -77631 -22641 37797 -42448 30838 -23355 59568 -44924 -44029 9463 19241 -42809 11409 -51894 55354 -31053 -65093 42080 33081 -14207 -21182 3187 -16739 -22833 49349 -30621 53751 27010 -51171 38098 40821 -4600 -34313 27786 -29310 -35938 -25412 9044 45792 -17495 37789 -27967 14239 -29700 27989 22810 101410 -1876 12245 22216 15372 -54923 40697 -25795 35078 -14132 131099 24121 17831 18508 -5898 -17351 -42683 -47023 29100 -35864 -33343 35022 -29374 -13102 29378 32213 -7825 24623 27763 27139 16466 -45357 -17474 50242 40513 28654 -22936 -17926 -28446 10854 -24117 6440 81747 -17001 49512 -22320 -5185 -10467 27552 -1622 59487 -35684 9320 14151 4747 16795 -47238 -24640 32251 25195 -47700 33405 41250 -13902 -20234 -51078 24547 -20141 48150 1859 14313 -34653 19724 -3625 -19038 24702 -32532 -30979 -42415 38803 -42016 43180 -45922 -45501 34378 102706 -25434 -2115 -27835 20282 -34733 -8337 31434 -31913 45211 -22711 34414 21663 32355 -3752 47863 42671 30506 33228 54035 -46407 9991 28145 26510 45934 23964 -28705 5956 28363 -16289 -27113 10454 42385 -39826 -29233 -7654 -34204 -30726 41109 -27037 17901 -6249 -5243 34823 22145 16340 8897 29167 18479 -20857 49280 -3328 38288 49344 -21874 4409 15287 -42870 -26712 42847 34765 45820 23778 28591 -16811 3509 41012; 16777 44996 -5278 -5904 -34568 -6991 -27388 27710 46948 38101 -6512 -16871 41828 28479 -2218 -30223 21358 18474 30055 26727 13326 28508 -54392 207 -45302 49475 -26559 -39041 31463 -2240 41499 -13617 -25581 50942 43305 18546 -41419 -15246 35360 9447 -20467 48581 -24495 5565 -29384 -1450 7609 -56168 8666 75729 8801 -2181 -35620 -35853 -9758 -22985 51891 -42702 56815 -29182 17586 39083 -21877 25306 37561 19352 7297 26869 40795 13709 10010 -49566 32123 34678 -44040 -48515 -42346 32999 19135 -13693 -22011 19435 -27787 35752 37887 8056 -4496 -30519 45024 20444 -22268 3706 28701 -44050 -33396 -33303 -29657 23051 -29047 19085 19478 -35298 2995 -45721 39113 5590 -4594 21889 -19523 25234 -45266 -17921 -2360 -45148 -29003 28765 -54566 32890 37373 -25527 -48026 -53652 45586 43478 -23766 -36384 32125 -20462 14159 6143 17897 34214 29713 -42104 -10353 -29627 65796 -45494 -52036 -66375 -34574 59053 -7196 14158 -28516 -28363 67075 44017 43272 -6255 18937 -23165 18970 -14567 -41897 8489 -30367 -12529 28864 8615 -28145 27349 5292 -30706 -992 26955 -9490 27714 -2066 84206 -19617 34568 -46713 -32258 -21616 -27648 44371 26604 5153 32299 -14952 30446 34698 8757 -39509 1182 -40974 -34540 25755 -293 1793 17634 73475 -7206 60457 -37723 -24984 -16784 41507 67080 -30599 -85822 -24177 -36998 -39217 25353 -16635 50382 -25927 6368 872 9784 -750 -15080 -22111 28420 -11310 25992 -50355 -12655 23220 -37305 39398 45053 41801 -29095 -17917 33295 16986 -29963 19728 -5376 -17316 -39178 -60875 -20806 34599 -33279 32400 26630 47237 11863 -33833 -19452 38136 4933 -21901 23400 -3650 28742 -21776 38535 6313 29265 18356 31340 -20910 20449 26854 14313 24982 8672 -45646 -20066 5221 23028 -15485 -34155 19246 -11018 45000 -11240 -17072 34120 -22036 21706 4534 -50552 -1651 -27612 19093 37904 32607 55204 -8583 -16855 -19525 3854 -46560 84765 49539 -7693 35279 -12826 30154 -22028 45576 -1516 46468 -48619 -34216 37754 27020 39286 5320 -34269 -35482 -22931 -4361 32399 13694 4558 11330 27590 -38413 36265 -1641 27679 -44767 -29894 33480 -16366 -45236 4074 10331 2448 37005 -28158 -4485 29362 12700 37869 -17269 32937 13511 39581 29849 36780 31239 23054 -30357 -3762 -40023 7978 49971 25430 -108159 -15584 15973 -5064 39421 17404 -11146 -4410 40736 30952 55601 24889 7529 -18752 87460 -20127 -1883 34808 150520 7653 -2575 20274 11754 19895 40516 -3010 4922 19160 25486 38732 14190 34575 37057 -11272 40531 -19413 22103 30386 48060; 6283 -35311 3358 4484 25011 -27835 -26562 39177 -36739 29831 -15464 -10279 -18280 -52955 -66314 424 -10336 48017 -35203 -35218 -37786 -41622 -59129 36848 -26667 6238 38073 -63634 -2561 37759 50591 -8466 1534 16738 62500 -28747 -37791 -13006 37617 4319 -11376 -4839 28875 52912 -5259 24715 18170 45058 -7545 -24549 31690 10627 -34919 -40481 31315 -49482 27831 -22096 -5210 -31655 -35136 -37462 -41061 -20441 39186 -25800 -18814 34690 -43630 -33950 29627 8287 -23906 30874 -30712 45641 22014 33304 31201 -10339 -40914 -1818 -26689 32150 31536 -32099 27519 -29368 -39550 -20064 16399 -9256 2979 -13359 -9350 -30963 17540 9427 33863 26189 31855 -30577 25623 49510 16393 37015 -21300 -5026 41058 9674 -19935 -2734 32696 -31298 -3735 -32214 40522 -1413 -8095 288 -37696 33920 35428 13618 -38939 31548 -2962 -44169 -62368 -46281 40419 -5184 -40610 35054 28234 20139 -7842 -28896 30400 3787 -30320 59161 32669 26888 -56424 11326 2259 51986 -36006 44577 16730 -16010 56648 12928 70244 14048 -60267 -6164 16911 -52210 12700 -14893 -10443 6824 -38632 27611 -23959 10616 -23522 60684 -21591 -12215 -68972 -20574 34956 -26053 32653 21498 -32925 -18481 -28307 -24515 36273 -17749 34143 12805 -23024 -35362 19932 17161 18707 -47875 47043 55294 -33488 -45252 15487 -18652 34481 -30399 21762 -42032 -7209 9521 53824 25112 -46326 35122 30751 14629 -43422 33409 35750 41622 -23977 -3630 -28635 -1901 -24856 -10916 12573 -22153 -33660 -10323 43931 -31935 4363 21199 35034 -15067 -62235 38112 27682 16616 -11363 -17444 -25870 -597 39150 17112 2486 -43884 42630 -36121 27728 -31705 28166 -12262 38124 4364 -57399 2011 -23064 43145 25217 33614 -23343 -20003 9364 12228 23766 -20492 -34746 -9397 7577 -28267 -39417 -17549 -9587 35696 13492 -40185 -18688 27687 32110 29078 9244 -31138 45997 -30790 -17837 20864 -10805 50397 20149 -22349 21273 9821 -6810 72150 19777 -32615 16210 3196 19772 33904 -48558 47389 7339 -28509 20273 1389 44712 -7012 33397 12806 -57861 -5049 -49145 7719 26747 -19814 -35685 27807 77572 -25989 29941 -5061 31269 -34019 35842 25158 -46133 34361 -31463 28445 9241 -28747 -81 46568 28721 -40519 -34583 30085 1657 -5882 35599 32223 -28088 39152 -24192 -29696 -33040 26122 24302 51126 32285 -30787 6789 -7179 -42518 34100 -27579 19952 9641 28302 24458 26340 65961 19992 48259 -44788 46291 8293 -36649 25678 11258 33052 38513 -32736 38466 -40163 22520 30799 -3865 39144 -14009 38207 37421 11283 46310 1149 5709 33362 25035; -37718 42930 24547 -15655 -20668 -7248 6828 27471 71105 -36471 18656 17017 -29965 -24033 -9430 -731 10094 20143 12076 28010 -33592 36042 23769 40000 34135 57874 -35371 -41212 -33451 26220 3679 1770 33932 64055 29838 19003 31811 -19921 -2669 46172 -15810 -67828 -22488 -12001 -13928 17796 26001 -60447 -27439 35251 -22926 -20033 19413 -32225 32702 24957 32345 -46446 -19043 -33904 -23342 47209 38624 -2212 26251 26595 6438 6450 47166 -44271 30967 30751 -11960 -35890 -19483 -26997 43629 40846 -77039 292 -8613 -31197 -38886 22448 3872 -16814 43310 23931 9904 19479 -10317 -30083 24811 -25563 478 -53384 9768 -6317 47314 44772 40653 31432 -32316 -28375 10389 -18317 -38868 -33376 -7967 34236 -40527 82516 13020 -8836 -40347 41544 -60497 20064 25119 43792 -9267 -47853 38384 8498 45782 23996 -9317 -4134 43755 21010 40246 -4406 57832 -2070 -18579 -26076 -26293 25691 -36756 64322 -49644 58214 -2403 -28061 -15953 -36514 20478 320 -633 -8042 16036 -11021 -39155 -19847 -1472 30674 -38702 2727 -8062 28720 14355 20229 34731 -25012 38856 19528 -16965 24408 27776 -20010 428 12581 -43034 29876 -11778 -4775 2909 18141 22111 -15711 27961 -1555 37368 48857 -26463 25205 -33476 32623 37675 -33133 -33942 46413 67485 43871 -9971 24782 -45171 10996 8464 38304 -13497 24233 -8371 35007 1499 -12938 -28579 24544 -30630 24862 29601 35937 -40613 -29294 -59688 49670 -40501 55104 49854 -36560 27751 28374 -13596 15933 -99 -8603 -17655 -15575 33438 -25349 57730 -38953 -30665 -30033 -48401 -29918 19483 20883 48707 31568 15272 29192 6030 -55762 31074 14318 -18332 -526 -375 8163 36623 23976 9513 21743 30689 -1873 6738 27882 10521 7460 -7700 38041 4995 -17378 -25832 -10314 -31563 11941 21590 9651 13514 29517 31091 7502 -41777 15209 13791 7713 -22329 -3453 21843 -3069 -5512 40901 40215 -24489 22505 23946 18539 50652 -16281 57260 59397 52744 24102 -38299 8934 2269 38995 -1612 -9629 6671 -7120 36000 27199 -23672 20064 -20714 96625 34204 53577 34713 37560 -34863 -29505 -19391 8309 8656 -17984 40179 21393 -15810 19736 -13460 10454 -805 -3402 -23210 16526 24312 7557 19398 28366 34296 33116 28751 5378 33942 12967 9726 -7296 19082 3367 -11763 29196 23489 -49690 28561 18544 25652 42624 35480 32606 12286 -28924 29141 37038 31746 38383 26473 27968 36776 6447 43799 26240 32568 8252 -1004 20150 9446 31834 42105 24710 2907 23850 8402 22221 59894 28296 28879 55995 25459 34765 44233 34755; -21902 -19854 -13141 -13396 22962 3382 -27708 -22335 -29071 37935 -30171 -23225 17135 -17044 -35435 6371 -28183 32659 -13012 28589 -32981 -29810 16015 -78824 24673 -54472 6414 -43816 2268 -48035 46395 -10185 -11832 12869 6624 31686 44088 -28583 -37635 28054 35162 -32499 -21447 -30547 -17999 -14784 37715 -47316 -32196 2124 32431 4277 10065 -23694 -18522 7378 16574 30747 38310 38118 36321 -8909 14008 -15924 6872 -23428 22779 -18703 4204 24865 5807 -16003 -36106 10682 9263 45121 -25513 27885 -25854 40638 1258 37483 -8671 10238 6270 13735 -1187 24955 32155 3561 -53726 -3715 30050 18656 -11684 -22249 -36207 -39431 11947 33928 -7366 8205 12208 25914 -2319 30026 22444 36736 -18985 6584 -23068 -23601 -43887 34865 -5759 30387 29987 30032 -23278 -71254 -29685 18389 21222 -10390 -17150 36201 29164 25919 65334 25117 43644 -33598 55423 -18574 6815 -42744 29459 51638 30239 14447 -31049 -29146 16305 -32239 49548 -35451 -39012 47027 -38377 -23050 18593 15032 -39187 38645 -44178 -23637 36401 -2947 -6482 -14276 -26079 -22181 -41703 25605 15022 -675 -30128 -41060 13423 -49583 -13367 -32658 -30030 -27836 -1645 -34635 19330 -7852 34120 -13134 -23932 2387 28899 21591 13017 -24571 -27510 29203 -858 10220 -20876 -46982 -45839 -44072 -44647 23349 -12234 5602 23084 -8230 -21683 227 15285 4369 -31683 15426 29582 40397 24069 22781 -36585 -6037 -12995 -26521 40766 41305 -25233 18604 -35352 -30550 9131 12279 -9563 43907 -18170 -43431 11570 -12709 13451 36749 -343 -3736 32305 30506 -45302 -31207 -3387 -16262 31327 -20250 49018 -1878 32079 -486 11962 -17844 40914 13381 43275 8005 1790 20027 -19871 27884 350 -33049 23118 30825 28723 12973 45374 -33312 -6911 26568 -32600 -24401 19065 -36406 13000 -22220 36913 21706 -28425 -8800 -26037 -26661 34650 -46278 -34606 34448 25914 -55537 -17431 -42325 15536 -26725 -31859 -35025 -8970 38696 19912 -7313 -51777 42906 -30418 1929 -100388 25959 52413 -17672 42095 -42610 -42426 -26808 23152 -38447 9296 -33522 -38249 10056 -5050 30300 -33188 -1075 29772 -10761 23572 19516 -3015 -17526 19609 -15205 -10331 -13065 -20073 14046 -56385 1519 -1393 -11797 -16771 -1200 -30829 -28379 -10624 -4512 -14580 -34719 8352 -16747 -28227 -20918 -27342 -1643 27917 3302 -30304 1462 17659 11501 -19089 25629 34373 58492 -37203 16339 215 39329 -29556 11466 -52763 -35976 30124 -62372 -25186 -24543 -29691 -27198 -40979 -41593 -24804 -47503 25169 -32894 -37229 14815 -13342 -27710 -26167 -38991 12421 -4221 11569 -14466 -45269; -20165 -30690 19537 -24654 -24901 -27107 -86940 36774 -25416 12757 -2570 -31516 27283 -16671 -38646 -20330 14550 -7630 53668 24031 -21365 -37586 58828 21091 19538 48269 -29742 -50060 15928 7707 3816 -28140 -40015 25366 31759 35875 30328 -29135 -7472 -9662 -17788 16076 -20748 12435 -3793 18024 -17646 -58495 -25749 -20204 31023 25648 -7631 -13045 35596 30771 -22080 -15166 30670 -16273 -29966 690 -45324 32205 -15044 646 -42361 -7375 8424 -37658 38063 -48475 38065 -38198 -10454 -4318 -43331 23429 -37117 -44973 -34471 31248 -21721 -17506 18222 -24363 36146 28216 12807 -21612 -23781 -26280 5035 -3792 37659 -48458 -30305 48467 40579 16422 -743 39654 38029 10721 8397 74943 -7028 37552 30715 -5394 -47791 46611 35496 40498 19631 -35243 -1733 -26460 20630 47192 -36262 38717 -6451 -39916 -26088 44495 19582 -38402 53728 42029 16942 28252 48779 45482 20703 -36168 19882 4660 44219 -6727 -34240 23643 17508 -19149 10299 -57406 29591 53109 22727 -36409 12137 -28822 -14793 9567 49435 18993 -49219 -28773 23310 -23213 -32181 17745 -17486 -28795 5955 3225 -35491 60340 -6409 5349 -11291 -11744 -36219 12900 7164 -32761 -14692 25632 32151 65966 4910 26215 -25223 18344 -20075 27027 -25324 27581 13326 24551 16878 -24544 58490 69350 35788 28214 -32799 -17463 17279 54960 -15393 -52369 36190 2484 29665 13082 -4805 -32773 44767 22768 24313 37443 -33476 54052 13222 -34526 -31047 -2541 -25194 -53125 39678 32368 35581 14050 2816 -33967 -51931 22332 24984 1723 20224 -6176 38600 6767 -60458 -32229 7827 -83798 5030 14300 -7717 -37541 39226 -40038 -6591 -23125 45974 20019 -36715 48202 55863 5186 18278 5789 9838 32399 4681 -30045 36633 -25226 33221 18575 -24910 16076 47129 25434 -26522 -13894 -9679 26455 9859 36642 -24984 -1707 207 21394 35714 -44723 22458 8533 2577 -2913 34722 45429 21717 -26564 27025 13745 16727 -31624 -6721 -5245 31735 23848 35701 23220 33464 21982 -20473 -34220 39447 39786 595 47993 4973 -8670 8993 -23114 -11757 -19021 40969 28727 401 2785 47973 41669 -14169 31751 39394 19230 30819 338 -10850 -12613 19205 36515 22121 -4079 -15100 28723 31706 18005 27615 39673 8297 25971 27393 13985 27351 13359 -14543 -21193 -4491 26124 29158 34505 7529 17678 3471 35553 14110 1236 30714 43420 30494 -10928 27258 -14816 17031 26058 26458 17006 32232 17532 22870 30630 11724 24298 49750 34858 30790 9755 7581 15428 44051 -20437 38485 37337 34997 11182 32738 32871 31437 15229 63967; -34766 -38635 34921 -16946 9365 -4673 -11266 12059 -36206 36309 1371 -29280 27528 1216 -38597 15324 -36983 19965 58018 -8175 5195 -56325 -38259 -47460 -8655 54735 39035 22341 37667 64421 29334 20008 -35677 -6958 30292 7175 -12531 31137 -29702 38976 -9847 44305 39651 33358 -22903 -17476 39687 63495 -33114 -35120 49025 23748 15119 -104576 -7664 20669 -17855 19684 48005 5356 12339 -55606 -38012 -29529 -3772 -50110 -9734 4308 -65504 20776 -22641 -68760 -23573 -2377 -12733 47581 -41457 41347 2424 43783 -57940 33692 -8669 30195 -17396 39401 4203 24371 24739 -28870 -34445 -20068 20813 42563 31393 -32539 -24399 6587 44111 51361 48428 35948 36478 30776 39013 22687 34734 12379 47363 -26539 2278 36161 37403 58428 28835 -45496 21336 -15289 12923 55389 -924 41713 33046 -33680 20734 29802 -698 -37471 -30221 -11544 11525 54065 -20962 30168 3603 32738 6761 -34971 33534 -23298 34613 53056 -361 38484 -15415 57644 62682 47493 -35535 67591 26019 -6935 46499 30440 19019 -13386 10098 5511 25584 -42639 -31511 -21982 -70821 33330 40219 46035 -26197 48306 25688 19159 16053 -17446 -1288 47241 20886 -35748 39446 19911 32547 -15464 -13005 6581 47222 30009 40261 29764 30393 28591 35189 14391 21868 -48927 25426 39131 10819 24856 34603 18686 53119 -2701 161850 -16904 41696 55747 27562 33159 34453 19893 36434 28859 16126 27526 26751 780 58318 11180 3528 49005 9874 24113 45865 38524 -9003 1716 40332 18166 50083 44658 17349 32762 -34479 43778 -10222 22946 53459 30784 -18643 -9559 -5615 -11347 -29113 -19796 -2514 25289 45592 -10174 -22052 13886 32457 4801 42160 15155 -11253 31500 17831 37122 20781 14899 23571 22613 25699 19084 5795 25303 12235 -4878 48842 33763 -4426 20045 45488 28674 -1134 16185 14874 25110 49950 9172 34351 34510 -14884 35485 21042 6153 16218 16448 40010 14729 21317 1650 48506 28112 46120 30269 28059 -7117 -9942 -12355 23253 35868 18240 14391 55956 6982 -20338 25705 68354 40348 -3184 -13682 7092 51198 13994 42100 18726 31330 30390 -32844 -8215 33057 35322 31513 51643 20982 29406 26360 37401 49536 699 47701 25386 25671 34817 32203 85081 -4450 24376 35824 49314 27763 33476 30896 30424 -2339 49841 -34884 14103 33475 25382 33483 29324 18546 33888 14210 68539 -8330 46666 -32637 35202 -11042 -2622 38591 -32114 -26256 23803 -3487 36642 42954 -20189 65717 44255 51341 -6368 19432 43465 5757 36509 10820 1583 22822 -11962 8578 21503 -17392 28374; -42065 7848 -13418 -4810 -11966 33633 30287 -11603 45885 -30221 27224 -6813 6408 -23055 39445 29035 4021 32492 53203 -23737 -27469 -53358 51493 36656 -10171 -61635 31066 11328 27951 5869 -28830 12925 -35839 35982 12950 -15613 -29628 -26438 13003 48707 -23033 19440 20686 -25129 -15987 -31734 2520 -54773 26763 -19172 -16950 6470 10255 19584 28706 20342 -45586 35400 -454 16454 -11137 28680 -11773 17808 9274 -42136 -26661 25258 32114 -25942 28790 9459 -33737 -4088 -30173 27231 -39238 -30988 41925 46687 47159 11925 3279 10853 -18821 -20788 3738 -9413 27686 13265 -24020 -1261 -16311 -8898 26040 38662 -25695 -26622 -20813 -43585 15521 -39918 17022 21166 48840 -48559 -8507 30448 45146 10130 34533 39627 -38118 -43397 5405 -51213 -50208 -9089 13260 16849 1143 32814 -17319 43904 28546 -29505 13010 -17747 35150 -44921 30410 38058 45273 -10893 26276 43074 -35806 8316 -26119 -40163 -31852 -49986 -19023 28268 43271 -18031 -23179 -17907 -17913 -31061 8136 -18526 -29409 -4913 23856 12883 38095 -24602 -16370 -4096 -24150 25595 -32348 28131 34650 -37366 26485 15953 4694 6804 7134 17428 -22051 30123 16927 14228 -12386 -33162 -35639 -39336 -10410 30981 39503 -4309 28504 23047 -25766 -34512 31986 41187 -35459 34493 -39327 116659 -3448 -12827 -12064 -6455 15382 -19261 -10228 -36562 48173 47584 -28427 -6747 -32021 -54008 32078 -5101 22364 -27468 22825 -34098 23740 31794 -14141 -15951 17183 53054 8271 6626 -26107 44721 13463 -41894 -67896 23756 9451 -27714 56417 23809 41330 -1324 29116 -30017 -24072 -36381 -42693 40107 -6368 -38786 -26589 55479 -31300 30339 -18139 -15973 -1162 42689 1433 -32511 -37710 21183 10515 -17256 -24893 -29690 17049 4858 17992 25150 20149 22703 -8942 -24189 -27547 2560 -4622 36761 31009 -19456 -26421 -18575 8911 17341 32484 -43869 -33431 12942 24581 37643 -17665 -56386 4502 16380 24602 -27106 -7209 -10647 -40281 6796 8617 -62794 34762 10424 -6435 31945 47478 -62005 -30838 21079 45079 38956 -22615 -37417 -30661 -18078 -12719 -32076 -4768 21014 40383 -5078 16536 -36385 26725 19622 -62665 -28631 20933 -2279 -32172 -28607 -3536 14885 -1257 16651 18686 -47386 4863 -40776 982 -9439 -36406 52688 20221 33966 -5721 -15785 -23531 -16942 -19375 28908 34013 -56931 -7056 -16406 -14519 29924 4495 25404 -30860 25829 -26209 -33944 -26913 5659 39663 -31676 -34885 -28138 -291 -14101 6419 -26297 14289 5175 -24599 -44590 35436 -11100 -12232 -26257 -29823 -8247 -38449 16670 -40226 -28995 38060 -18216 -8383 -21547 -21051; 11424 29172 -26114 -7133 41788 33958 -13860 -28460 22157 92333 -23329 30510 22394 52633 -344 19800 28882 -37838 12947 -18304 14030 30287 -63114 40263 -24661 -22534 37062 -1 19155 -22146 -16101 29550 37959 -27612 -56356 -1143 -26586 21282 17659 -46702 -46966 20316 25876 1291 13474 35428 -30852 24618 -2715 47369 -8332 -25711 -40512 -10011 44587 -20335 57096 -26162 -30727 -50177 -16345 9701 44945 2343 12882 -3255 14482 10724 34388 -44763 14702 48797 -9786 -1062 15704 -4955 2645 -21365 -12547 -8108 57059 -11783 7217 7103 34376 -16768 21287 11998 -50406 -2116 34729 36751 -22810 -41693 9423 54152 26346 -10955 -23605 45812 23108 26689 -36349 -21140 -3668 -63761 -31747 -33470 -17930 15753 49297 40709 1312 -4666 -4733 24430 -46576 -12990 -15345 20908 35655 -29233 25153 -16202 21681 26316 -24875 -15399 -50129 -40323 -51858 44328 -63185 32355 -12083 38465 -28109 -64978 -6879 -47763 41333 20950 1476 28836 -32508 55431 45781 -12841 4628 39206 -14234 -11941 42151 4715 41899 30657 -1222 -40085 -28215 15096 40455 26601 29219 15999 -17008 -38891 9064 -45297 -31872 40707 -24245 33475 42867 -27954 -37621 36270 8101 50693 7627 25567 -21642 -4465 -17264 1820 5349 32311 -22560 -9705 -26208 8067 -30072 60905 -65020 70973 -52282 -23023 5963 22459 -43778 -33872 -46012 78816 -41122 -24736 -44285 31611 -29349 1788 -38171 6884 -32631 41418 21264 -14278 -44732 -24793 29877 62366 -27195 8992 26147 -18251 -29492 -37397 32579 19152 37418 40243 716 -23688 -7582 49183 -28836 -103657 36340 13535 35007 -10430 3165 35177 -25268 32212 -14107 74642 28298 13487 -41743 -17270 -46096 -24520 -26937 52665 -25761 -30748 23686 -42633 -31762 28908 25920 19036 -29724 -51 24128 -23135 7521 646 -27990 -16693 13309 27014 -31686 -31436 7480 -21314 20118 24946 -36595 49022 -1096 -30853 -21947 39502 1783 1168 3888 37790 20285 -9820 -30419 26183 -15979 21031 -43111 16026 39947 -30692 11629 -29714 -55082 34750 -18040 22007 45713 47595 5302 27341 -57825 42136 28807 -31625 -30323 -37836 35611 -44669 -36452 -43442 -32500 -39375 -102475 -40755 -16186 -13925 -13977 -42668 -19163 1979 -64566 -2190 -44460 19306 34045 46778 -38286 21465 32037 -15805 21764 42403 -69240 26730 12417 37947 -20283 2150 -28907 -25058 2302 -32919 -10475 -8451 85925 -30421 -22810 -29752 -29469 -9945 39146 -51649 -1578 -24193 -48051 -4998 -39791 -40222 -2877 -26083 11801 -15944 -19518 -17990 15492 17290 -14914 -16757 -18160 -49540 -46790 7480 5732 10437 -37576 -26839 -34257 -32186 -4902; 39130 -5612 -33234 24171 34405 28430 18077 -18059 -21552 20985 12428 -51320 -5437 32533 -47221 31950 5370 -36171 -7696 -26864 42665 -22788 13914 -6152 19234 -3377 113506 52578 21737 44838 -19095 29025 -36226 -32289 -704 -10407 23017 19251 -30764 -20459 31520 45488 33306 21865 -10900 -11587 -11523 82115 -33037 -43435 35041 29211 34802 -5140 -31885 30278 -44788 61645 28310 33348 11913 -47727 -21294 -16517 -36271 -48252 -10098 -38594 -46672 13555 -30034 -39320 -32174 -5462 2066 30277 -24402 23528 1966 3050 -31037 32016 7860 11393 -41839 -6780 -36338 38142 23829 -27930 14094 -4985 21746 18762 80726 12383 11273 -34231 71428 32795 42230 47581 35950 -10022 52347 44437 -11139 32584 31141 -34918 36448 -26049 -42565 22114 8681 -34362 -24285 -30885 -13308 -34273 38672 -8882 76943 -59804 27427 24124 -36955 -42893 -39914 -30341 -41931 4876 -33492 20116 10825 38581 -31398 24355 -21912 14390 43092 9604 4362 31291 24146 43052 8311 -1429 -31433 53419 -15792 33055 81654 35952 -38586 -27242 37125 33948 -6453 -21679 -17182 -29764 -45782 32490 19 -27 -209 21684 4666 -15378 18078 -38915 51131 40663 -30799 -11321 11661 -30524 30842 -45734 -1795 29284 7895 37390 6248 -17435 -10330 39172 29066 18840 -37490 -43814 39611 -61365 -33858 39687 -10558 17398 55880 51974 -149834 7245 44382 -53280 33091 18359 9597 12724 29085 29431 13515 -33015 49264 24541 -4723 28884 33702 -10739 32526 24134 -2461 20702 -35500 33757 11067 52227 30804 40706 -25938 -26475 -21514 51867 -3933 -36312 36948 13236 -30286 73742 33522 -42442 31945 -30788 -11104 36085 6654 -12813 -23712 -842 -5557 -46225 71142 -33904 -12448 8064 -32074 3032 23330 -6213 8046 10982 83494 17200 28598 24984 -42949 -26718 -18481 38999 -21236 -35495 3168 27847 2963 18254 14508 -9612 34472 51089 -27589 30184 25677 26134 -8565 51661 25062 25568 -20524 4849 665 43958 24941 33134 74980 37866 9406 -15446 -63001 15171 40564 47164 -26070 44353 78050 -31574 -2507 18455 8539 29519 1521 32655 22047 40497 10840 -7915 -7513 16828 -1199 13191 -35811 37866 35406 -16769 30647 10559 16729 34906 34357 22309 15609 24755 -27489 -2775 30883 10119 53752 40191 30272 17642 8077 53305 22398 24022 -7290 16204 20301 11035 -21299 28675 24601 27694 -10155 34061 18424 10827 6410 24290 21328 35311 6625 -7435 36078 43686 -20027 42095 22740 13453 30145 -4745 5530 28097 42677 35955 7600 16311 55806 36750 43177 46321 32921 23948 38688 -3101 85989 28740 65579; 32086 -48368 -8089 15414 29554 14984 -903 -9440 -29594 3 -13285 6114 -36369 52562 11572 33819 -46692 -3609 -18556 32805 21444 -39172 -20158 -27596 31166 3621 -7255 -31929 -19584 -44242 -22003 27669 -9189 41573 41880 2096 8577 11714 -31836 -9291 -12296 -66035 -16232 -14032 5405 16211 -34399 -51849 -4525 -14450 28920 5568 33598 5849 7311 -7082 32413 -12016 11253 -38988 -1986 56857 -48225 -19054 24816 14869 -459 -17699 52630 30101 -16819 51992 -29488 -11420 -41794 42137 34018 -33978 -31830 23360 48098 6014 -29109 15213 13697 37004 -26139 21551 -36314 -23111 51391 36916 -36375 5175 1881 34658 31188 -16615 -37247 27945 42418 11754 27742 18671 35874 -42214 11329 -20078 15145 -11486 25512 -35956 16545 36485 -2559 -32703 4883 -6768 -10450 26599 -13020 31841 15940 -57589 -35928 34433 19403 -44012 52620 29769 13266 -22580 43593 40130 27643 -9884 -8551 -6647 33837 39359 -20762 32237 9951 -31470 -8737 -25137 28275 45087 -29984 -21882 8536 8507 -28164 36049 -23943 -14086 -8535 43691 -23014 -43668 16902 -19600 10152 26079 -42369 -29466 13411 -30931 -28935 -39957 13271 5678 16231 -22696 -58417 26961 20348 21141 21007 -34599 8232 -28856 29587 40380 19647 10978 -3625 29691 25354 -17461 -45889 1051 -43065 -54212 -81892 -4221 4885 -21115 50977 -26275 -28389 -56046 -9370 -48262 -57000 11747 10614 -23516 35545 -4428 -43385 37728 -28664 -70589 -3396 -19932 38501 -1165 5071 -19621 -41369 25543 2149 1547 -5909 36673 -39324 -30213 3445 31321 63655 22468 28897 42808 49448 12438 -23303 35334 -15776 -38721 -22427 -34004 8494 42356 9038 -18045 11662 18447 -43022 11438 18739 -11200 37169 34169 -4726 -6879 14552 -42853 38709 -28764 20453 -13775 30692 4556 -45630 -26466 37261 -22365 -24797 -31963 33023 39847 -4347 -20489 -22806 -24615 32419 50135 4805 2208 -32180 -3423 -38053 -22878 30114 16812 -7734 -3127 1767 66530 -19977 -40378 -30536 46045 -32857 -408 -6427 46694 -10467 -45903 42598 -36089 -34776 -7315 31403 -31960 47207 -26776 31116 -45552 -23926 25621 27604 -17247 54239 -1090 -9505 -26834 -8177 55696 11695 -25024 38737 -30864 -31279 31467 -42979 51546 -29265 -7855 -33906 -43964 -16191 -4727 -37492 -34528 -4356 -36348 35963 -33251 25439 -31513 14668 3759 39767 -40008 21745 21417 25833 35607 -31552 27632 39532 34137 -39242 -11167 -35014 -12747 -38587 18064 -53071 -2641 30381 -43604 35551 -29595 10177 -25433 -31142 -1805 -6343 30949 35541 -29050 -28886 -22283 6392 -33871 -32643 -26979 9476 47813 32544 -17923 -35323; 39982 29331 2890 24569 -8745 -35984 18907 33591 -7080 24502 20910 33685 989 -12772 -14902 -15285 38270 38403 -33493 9504 23483 30582 59064 -21066 -20783 -21953 27144 72087 8091 55987 57606 -45462 32818 37991 -17776 -13704 14099 -25718 -23288 -27819 35096 -41677 -16513 -26450 11370 30375 13948 -60017 -30608 44780 -23981 -10049 3736 -37333 -20622 2025 22577 -67652 -28869 29377 1784 50061 34372 37355 -32966 -2119 2637 -30766 7815 46247 2407 59866 3445 -42313 9202 -24764 2000 45739 -15960 -48637 8456 -5944 -34881 17142 -57858 -16679 -46608 3211 -89442 -2527 25534 -43850 541 41018 32228 -23733 31863 17724 41665 72049 60904 39247 -34081 -70030 -24425 -14987 -1264 -43610 -14261 8918 -40103 -88246 36656 47758 14465 43310 -20119 -12509 27981 -16269 32332 -39521 35220 -55334 31070 43366 34854 -21117 62107 -31308 16190 -18038 38844 36955 -17070 -23314 -7033 49204 11360 -14424 5490 32793 1468 -10272 9084 -40647 -57151 -64640 10197 6876 -25446 26628 -45281 -37351 30957 -5198 -11013 21168 14361 6051 27722 22091 36040 -33888 -49889 34192 -26169 16875 -20897 -35264 21966 -20394 -15082 37471 38010 19300 30043 44249 -17868 27074 -31030 -26166 12833 24727 -35939 -31193 10378 1636 25358 -22802 24026 20796 39030 -41654 -40882 39793 -17560 13833 -57204 -54495 31130 55291 11525 -25105 30777 -23190 38850 30585 -47350 6385 -16471 10822 -28482 -29527 -1655 -2987 10293 37246 -6977 -41950 -41926 18564 3380 -36506 -38003 50062 -13254 -25507 -18882 45558 61657 -35947 -35296 -30328 -59122 -8293 20815 22048 41265 1721 -4722 33853 36130 -24298 16 853 -23882 -4412 36026 54976 -39500 22496 -7197 -687 -11931 34147 15476 25808 -13777 -18618 -56389 -37374 29308 -5215 42985 -2756 18670 32753 15691 15340 49684 17 11185 19855 -34866 -20869 -1383 48249 49622 26505 -20906 -41924 10169 858 34421 -3420 -2696 12581 39464 52238 4615 26490 55343 28390 -45559 -30650 32640 -10216 -24934 32733 37888 -53172 -52239 24014 27644 2323 35112 -21743 61963 24057 31356 34577 21762 34494 -37582 -26572 21516 -32986 14358 -14825 -31918 51307 42223 39087 -15384 -21694 -648 14633 14843 36628 24874 37812 -841 -14724 30056 -29202 -27936 -8269 15533 -22546 18436 17721 48041 -23738 42842 19327 -14802 28386 23629 28280 24719 32210 25817 22213 18049 31291 21357 15170 -941 31749 59843 33384 7014 5954 38889 45912 -4590 33242 -1184 1758 12727 62644 28109 32590 27747 44883 12423 -4382 46405 26615 -3496 36308 43622 42963 60585; 46438 -34381 -15233 6920 -3151 -3643 -21522 -5659 -4286 26807 -23180 -5698 37365 31723 34929 -1749 -31573 -29522 -51202 -28468 28197 -21465 60656 -34131 -27341 -46514 22953 -26068 30041 -53051 -48592 21335 -28496 17421 49281 -43150 8305 28203 16876 -17665 36922 6045 70600 -20139 7190 -16905 -44508 16125 36269 -17135 13300 8194 -4227 35685 -37190 -33932 -34773 -22969 54103 16461 9590 1117 -46203 -28102 -37357 -47315 -30614 3399 31970 36131 -8281 41303 -20621 -12102 4067 -7502 -23908 -41632 34371 -15325 54208 34984 32976 -14261 34023 21822 9742 -14290 1444 -15282 46549 14947 -23656 6925 33265 19651 20449 -2834 -61377 -38949 21603 32878 17234 32616 43098 1002 11339 32192 25704 -33110 2341 -15345 -8373 46647 21550 -49934 37577 -20269 -14570 -37227 -3290 2013 16808 7180 -50138 9400 -22323 19483 47640 -25447 5744 14134 48368 39841 32104 25050 -45532 49373 28686 5752 41553 -52891 20684 30224 14107 44133 -33412 37472 -27107 -43179 21327 16359 9598 -12107 -43755 16952 -20957 53179 -18741 -40961 10456 -11746 -22519 -25817 17342 -29012 12026 -40683 -32039 46858 9273 34567 50642 -34595 -30838 29713 -10689 -16088 -13432 -33422 -29486 33055 26174 33688 -6629 -13066 40130 36879 30727 28102 -38481 42440 -42741 9373 -58937 39008 21334 -15969 26472 -2438 -39140 1612 -1610 -17864 -6040 9338 17017 -34016 -24106 -19872 -31464 -56903 35020 43158 -21090 2278 13199 -35588 -8398 29055 44956 15224 -32382 35454 3631 41738 28418 34629 27571 28920 70902 -13355 7965 1311 -20646 23178 -28380 41061 -1702 18304 23997 17941 43233 -19609 -34640 41524 35538 -4431 -22785 8841 -23220 -32361 17813 32753 -6564 -30638 25021 -6953 16937 29294 -300 9140 12255 -23341 -22483 -22617 -178 7589 3377 8573 31425 37492 3318 -17989 32983 17009 -4087 44550 -35400 -1670 14631 6535 -35389 1499 28275 6806 -17979 -21569 13843 66815 -26657 -23690 -39233 42838 28015 14729 12994 5756 66612 67051 17785 40815 36699 38906 22711 35771 34971 31848 33574 4344 -1343 29367 15530 -14128 -44996 -13169 17158 26657 62111 26769 22798 -5686 29910 -29808 -6382 -15951 -37202 -32952 12447 -31999 -29 -9335 5374 108 -1309 27597 8344 36541 43877 36208 5174 44249 37280 -2865 30826 46650 -1588 28014 24035 -10922 123203 33757 26761 -5450 -20175 15177 16668 44874 27034 38286 -12429 38810 24545 24863 23467 23345 -6580 16703 36587 22899 21185 26299 24915 3322 17017 38464 36346 37335 22276 42869 9206 8938 35282 27132 34654; 13994 18009 4720 31264 38630 11301 3694 -379 30956 4549 -22764 40501 -24665 35816 45014 25577 -22036 -44529 -10032 -8079 40218 -18741 59168 -29094 12124 16118 2932 -14165 -14605 -41594 -38881 31425 33921 5721 13770 -35079 44937 14084 -5957 -33005 29802 -60833 -6822 -10882 23597 -18652 -9737 -51268 16209 -36313 17065 28989 15912 33561 -27184 -22953 -38010 24830 -52137 14392 18227 50289 -25350 -21299 -27313 8085 -40421 -53262 38368 44012 -12996 33040 -22803 -32063 12907 29503 36245 -9465 -3573 44038 32594 -20072 23865 -30683 19235 33204 -35985 -8536 -22431 7132 20551 90097 3512 -31327 30343 7810 33804 -3160 -52208 -45282 -24568 5675 1093 -2003 -43667 -30690 21374 -39319 6733 -30864 46469 -29710 16334 12407 27407 -17193 -28431 -23258 -17055 13915 1512 27914 -37786 -21688 -32691 -24409 -35659 18555 39845 870 -26930 -23391 31296 -20668 -25763 16310 -36210 49386 1467 38642 -6653 7284 -24865 -32442 43677 2489 -5770 19274 -12603 -44445 -13729 21928 -51114 35840 -31319 -11621 17302 34136 -11076 -55540 28619 -7604 14931 31843 -20903 31262 22858 -19123 21302 -18677 216 24198 50970 -31253 -26542 33662 -36843 -830 -19444 -43595 -7119 -17124 -36868 -1623 11462 -3739 -33703 14184 7317 -26032 -11398 32291 28605 -52440 -42332 27612 -4943 -9275 -14986 13860 15966 18192 44979 -22962 -51285 11311 27507 -13592 26103 -21160 -43097 6615 -22528 -43701 48568 -22270 39874 -31635 5324 18266 -43568 -30197 -38634 -51864 -29453 32453 -47016 -27898 -19322 -6314 46668 8660 -17847 7453 44390 15400 -37066 47395 -14375 -28004 -21798 4167 -39124 39531 -17665 -228 -30502 -14918 -12202 -25579 -41690 -21396 6063 -11252 -16125 19903 18564 -28984 37844 -39058 -28797 10690 46931 21857 -28711 -32161 43021 -33260 -50428 -26267 -26975 8249 -2311 11050 -36316 -24542 6835 40195 5847 31251 6352 1823 -18245 9261 -16787 16791 4891 25316 -37635 -78858 -26843 -35114 -8227 -30071 -28143 -32792 -20852 -38851 -17513 -9715 -10787 -21723 -42421 -19335 -32061 -34962 -2581 -13150 16336 28304 -12016 9674 20216 -40306 -2767 -30545 -26460 -17931 -33395 -9845 -54208 -1773 34611 15188 -25593 5990 -19977 32407 15338 5225 -15848 -52890 -36997 6784 -37282 -26400 -37082 -38989 -27859 -34256 9027 -7012 -23474 -27125 -25499 -1389 -15799 9749 -29498 12032 -26998 -23299 -10840 -6836 -14833 -5444 -25942 -17094 -31351 -33363 25825 -21236 -41180 13947 -11477 -23448 -16833 -37432 -30269 -23157 -32657 -14352 -33439 6035 -25280 -12774 -56011 -21919 -8117 -46105 -40748 -37248 -30846 -16204 -45645; 47989 -24863 -32814 17080 36273 22956 12740 -32513 -31557 4309 -4674 -39865 -9274 65199 -49791 36977 -1117 -24466 -33667 5782 34713 -38666 66464 -13670 19401 -54540 28205 32335 4703 -15299 -34825 27113 -44424 18192 17368 -3987 26489 24947 -29702 -24551 32976 -5684 19377 -11540 -17822 3936 -26742 40975 -28005 -30620 25243 22816 27885 -21257 -165 13177 -19140 41207 255 41311 24323 -55491 -29305 -34030 -12000 -27874 -33583 -23956 -50236 40869 -26058 -33861 -26429 -34111 -33707 46377 -25899 -5925 -77567 39082 -17022 35911 -36147 14238 -83714 32103 -22953 25426 -568 -13678 12478 -15879 -6981 41069 33384 14467 -9419 -16086 34966 37639 29962 39653 48483 40963 29087 24274 21300 30927 35578 19076 10740 -28086 -15008 42784 19301 -7974 52751 -8148 -50140 -18018 -16355 26867 29448 -17040 -25729 32759 -33520 -37357 -24953 -16539 -42252 -32300 -13356 37523 32543 -8646 -58144 20502 35154 6138 -7871 -44481 30459 -18280 37219 4974 -32113 -26133 -11154 -63345 -15439 22821 -68881 19714 12784 -12907 33897 30201 -35714 -40485 -24944 2754 -23237 16706 -33042 -44874 -10989 -27376 -43740 -31515 5325 -33765 -40554 -2903 -24959 -35897 -20883 -794 319 16771 -23334 -12086 -23566 11556 21844 -1842 21101 20513 8859 6792 -16538 -30125 -48833 9190 -42431 48994 20167 -19787 2848 -46218 -16202 -97832 46157 -28822 -6420 -27399 28765 -25017 31117 321 -26808 12620 -37338 -8821 31831 -23869 18119 -21174 -20628 -41643 -47555 18904 -32974 -2500 -25753 5300 -53483 -32677 -28228 33641 -49575 -13311 44079 41932 4636 7430 18369 -13278 -2563 10919 9720 -9435 27594 -12011 -3804 -16761 19185 -11108 -37934 -19137 -21451 25780 -28004 -28756 17397 -25349 8041 -5371 -49910 -7017 -17231 -28429 -13842 17397 18232 -2851 37224 -26952 9434 15247 -44598 -22001 -29520 -23461 -23620 -14067 -21395 -50853 23648 20915 -32017 -34794 -6269 -62661 14813 -20587 20696 -3756 -373 -20601 -36482 -26756 -44165 16958 -5632 1163 -5704 13055 -50502 -44780 43666 -36662 -44835 -11433 14685 -39232 10285 -23799 -31685 -53769 -27039 -17088 -25875 -26851 15270 -27401 -19986 -16651 -1304 -24731 -35973 8109 -10861 -15632 -17031 -25502 -36929 -7608 -19954 10759 33176 12352 -34202 8480 -20358 -42755 -38569 3599 -42780 -22223 -25885 -22119 -23464 -32783 -45431 -23462 -19917 -19438 -22312 -36632 14488 -20062 -11352 -6681 3220 -26962 20241 -28526 4245 -24701 -30547 -28522 -8376 -25115 -36214 -41296 -23933 3527 -50276 -15799 -16365 -36067 -24293 11549 -12644 -20778 -86207 -17012 -13381 -34885 -61498 -34911 -44635 -34406 2565; -43109 -11059 28729 -24438 42093 822 -25347 -11251 -31537 97193 -19339 6882 42713 -20310 -22948 15896 -35600 43604 52487 29069 -41187 -219 60040 -53601 -11520 43851 39114 -25298 26857 -31761 44975 8914 19614 45829 14069 19804 23859 -15160 -22666 20106 8827 47747 22297 6651 -1370 -27763 30418 -5588 -45595 -12424 15787 14323 -8146 -33917 -30354 -2090 -24448 45355 -1306 38703 19858 -51148 5262 -21739 -38782 -30742 -5366 -19566 -21964 5337 1963 -54756 -31542 -35210 -12775 20108 -28707 49143 -41657 48734 -44993 4677 -21216 7565 10974 27321 12761 30101 -2692 -438 -41076 -4230 25524 29406 5904 -31960 -27909 -40321 48531 49564 -11099 32203 -26565 34880 -31725 37919 24503 561 -24240 -31011 -2926 25755 -13842 34934 20812 6249 50045 -13602 -37233 22515 -32884 -11639 -22215 -39868 -26342 24070 17585 -9238 40091 -18497 39628 33470 59483 -12112 -21741 5182 4049 -1806 2767 -35787 -35393 -31504 -6282 13840 48871 -15449 2177 34746 -26952 -43755 23853 -5444 -18275 51776 -43278 -4798 22066 -23119 14484 -28398 -19299 -22998 -34415 34046 24362 37840 -28486 701 26607 12866 -6464 -36715 -43104 -2992 19332 -34079 29232 -31961 28192 -70353 -30067 21561 -129 32964 29224 1710 11144 28217 1818 25976 -2849 -50168 89325 -18624 -31233 44982 25024 -19983 -21042 52473 43581 -27185 19882 42450 22401 43068 46896 29622 -2025 20064 -20933 -19461 -18438 46859 27371 -7069 -17849 -43662 -36159 -38732 46392 23502 -14688 -27983 -23122 -51388 -37134 47007 32859 42277 -8263 50362 -8651 29546 11289 -8994 -26103 -71203 15677 -42696 -15038 -10476 24785 17926 -36665 -37319 -8797 16936 38930 15237 12374 -37736 -28319 14823 -20305 -4307 19325 -38647 44079 -35621 996 39252 -14774 22686 -24857 -31043 54049 -21763 -18867 5625 35110 33357 -32451 19534 18592 7633 21482 -49132 -4243 32426 3629 4140 -34720 25718 -2844 -6900 11835 29314 19016 -11992 43760 -29938 -18120 28158 25961 28332 -36406 -31288 -1932 -38025 21656 42773 15690 -3434 -10038 5949 8008 -13288 -38931 28639 30154 37412 -24140 42241 29466 -1056 31309 2954 27961 -962 42630 25062 14121 36085 -20303 30456 19853 48921 38798 -30596 -14198 -41867 1388 14120 -73900 22110 35531 -13556 31390 -4669 -4252 -33971 17363 21236 54472 27826 47110 11078 33518 33826 -70032 872 32689 20085 -8869 22912 -30931 -4774 38327 29753 42356 -20103 13769 68644 13758 18194 17062 21700 38445 -12611 48339 3853 9757 21121 -1150 30313 62220 33439 27826 12952 24147 49085 42020 33944 27324; -39302 4399 28687 -8899 -18858 -12997 27383 21995 39567 -100081 30876 37022 -17776 -30340 34222 -13152 -19856 20901 13214 19466 -27831 -12753 -68435 24772 9654 52615 -37431 -17 -29362 65818 44336 -19094 31442 -21808 -29248 30598 -24317 -33507 28796 -544 -41967 -59472 -34576 4108 10000 -29426 28976 -32757 2518 -24700 -17804 -14124 -21931 8024 5688 24619 -14859 15869 -44554 -11820 1518 59410 27445 18195 26595 31617 31083 29946 35807 -31521 61203 35529 -10121 141288 19443 24627 40215 23501 3105 30497 -12803 -23726 158 -4266 -14558 -8706 27153 -12426 -31632 14802 -24609 -35894 -3920 -37984 -19854 -35457 12369 -13234 -11071 -11398 -50000 -39197 -3543 -8957 -40317 -35521 7003 -25515 -5204 -14241 -43980 39032 2744 -43752 7668 -5179 -22489 9747 14519 58554 19209 35492 -46771 48959 42763 -30248 29973 45187 23182 30674 32659 2123 -55505 -14450 -3200 -45705 35032 -47955 -3107 812 -3407 39644 -14377 -33136 -50532 -43378 62476 -62924 4367 60193 -7446 -50355 3096 -19457 -7843 30428 -22752 -44672 29037 23180 18316 18060 27519 2798 -1720 41825 -7096 31917 24065 -7464 -12107 17825 -17771 18915 30122 8735 13164 -7998 3124 -34518 36327 -27037 -14977 -29897 -4678 30671 -37883 -22330 -50137 -29800 13945 43184 31895 63577 17141 -29290 -21684 18739 -37718 -10892 35179 43478 -11812 52915 -27008 -31799 -20445 18763 8497 8014 40673 11379 3254 -70185 17354 -19316 -36138 20305 26854 -13695 -13133 -21325 27242 -48660 30499 -28630 33330 -51035 20206 -34547 10781 -39853 5333 8725 -48005 -34471 2374 -2959 -12011 40459 -44803 36849 -48243 -54747 32847 45818 -28903 18238 36357 45392 30411 -5951 29746 -27664 26213 26855 -24047 30659 -32441 41057 -30968 13563 -36204 -8190 10078 12390 -26740 14069 14818 49286 -5292 -8094 32417 14770 -31452 6717 -41987 7954 6459 -17666 -12331 -33152 7067 44763 -34776 -25306 31550 31232 -39061 -50822 26154 45968 79127 -39422 20705 -24167 42310 -15106 -43720 13500 -14214 -23002 -17672 36378 -27913 -22825 -45879 -27104 32258 9623 10959 -36723 8412 50296 -9078 55919 24910 -37134 -76782 9208 -31587 28741 -48419 29101 20133 -32409 34432 -41645 32016 42803 19886 35186 23313 32518 51028 -27573 -31506 30813 27378 13638 -24656 21017 -37432 -37170 -12693 -18266 -44490 -12695 -17803 -37556 139022 -38409 -35144 -27651 37361 -7218 34672 -21421 34230 -43813 34613 18535 -43961 533 15328 -5458 -32583 30466 -42317 34731 -5354 -9349 -31234 29957 56013 15998 8277 1820 21139 -1160 -65251 -31231 -22850 -16981 32154; -23300 -20968 7127 -45497 32834 19710 -31965 -24932 13025 89356 -23579 -50567 40906 -30979 1212 15148 -11410 38118 29751 26842 -40063 -75107 65154 12670 -18221 -12857 70375 -38813 28140 -68790 26637 -9983 -53241 63125 15195 -6342 27075 -22939 26409 54969 23645 4781 657 -30642 -18992 -18253 42005 -53019 19386 -37035 30503 19857 -24864 -4026 3143 -21844 -61924 39138 33077 51325 5911 27308 -36041 17884 -43880 -7090 -30508 13147 67392 -14730 28647 20850 -8057 -29635 -31459 41975 -24288 1824 1473 29675 46686 41619 -22896 30296 32852 -9000 32843 13184 40766 -16586 -12858 35407 21097 -14889 41899 37371 -32706 -13611 -9492 41043 27929 33795 20845 18431 24800 7349 19518 38950 14982 1020 43297 45295 -9111 36945 33740 -41401 7235 -19915 -38441 31674 -58608 27201 42012 5372 -42642 105280 36074 -24525 42875 30214 24538 28691 30026 51709 36394 17283 28541 53018 34501 10768 -39896 -41562 25633 22552 42266 -7722 6202 5544 13878 -40446 3993 25894 -7879 19503 23257 24716 57407 -4420 10094 -32414 -13250 27346 8326 29966 24684 25658 35149 -9510 43491 49356 -13461 44795 -20600 -18553 36818 14311 26339 -20108 40330 -8871 -1428 34879 155 33316 37833 33155 -3041 24496 -1729 29526 35550 46118 14045 91723 12131 41525 7580 -15858 -6628 58859 51020 -34718 9740 26164 -8311 13417 31816 39996 -2573 21533 -32552 25985 9898 26142 28075 28092 21815 -39797 -20367 25448 21452 11272 40177 7560 22775 -4321 -9882 35886 7837 21231 55772 40319 23254 27897 49997 2009 22830 17951 35939 41231 41858 -5991 33191 50507 -8881 30428 41294 26793 27525 31652 24191 7429 32028 -14627 15599 21875 24555 -5837 4979 8751 -14962 46459 44705 4413 28675 17116 37671 1474 9219 23935 -3305 36755 19303 12579 33127 20570 -26331 29303 29548 26662 10919 35200 14291 33908 -562 29227 42964 32864 15068 4936 34835 6024 2634 35984 32222 25454 50941 -18033 -32780 1336 26450 36950 36837 19793 14444 21571 54522 28389 46308 35261 29341 -1479 31906 27742 21861 78042 -9284 23326 34533 39027 -31726 7930 67370 37909 22174 -12863 34699 23687 10329 75125 26285 31220 28471 39975 15367 -6800 2170 35141 5844 27024 26261 20434 44555 12198 -19867 41536 38827 18318 6829 -4139 72752 -29543 17498 -16132 51664 20531 31103 -16010 -5559 23911 45439 40450 10711 27718 6994 26644 18381 5397 36680 25774 -10847 36531 -15340 16665 45028 -16155 34239 10515 36036 34386 -36079 17801 -19515 634 19060; 27938 26763 -23284 5707 40508 24820 -22491 -18221 42488 26095 -19323 36554 -17387 24446 40316 26304 -8255 17781 -34132 37368 -15664 -5351 -11030 9733 18326 -2477 2118 -44706 -14138 -4251 -20284 1747 17701 33745 26525 -6071 40589 -24418 16861 8541 32530 -35084 -56659 -4691 16334 -47432 -25967 -43403 27702 -34422 25473 4566 10128 33982 -35905 -29254 -41029 2026 22078 658 30337 23654 -57970 21997 -27267 40186 -30516 -30795 20082 29238 31453 15867 10324 -57188 -21486 43394 50627 -37585 -13509 43978 -7285 5851 -18219 7230 31795 5384 25237 13194 -32949 20222 27988 16410 -24117 -30394 25926 19475 22018 -31332 -39187 17864 49551 34009 55184 -23565 30221 -49549 15239 -26859 39027 -16039 37208 -23593 -30316 22717 23105 -8773 -36438 -22203 -26552 -37496 -13950 35711 -1952 9172 -33866 -3576 28144 9364 -72 37414 38882 -32267 -12190 31224 9012 8395 34620 -20180 15639 31168 -39271 -17346 -10883 -23797 -42374 -27133 -31650 17417 26190 -45132 30198 9746 -52831 2039 -14258 18855 -10452 35693 -27683 -14434 28044 22796 48582 20414 -5976 -34754 16414 -32324 -40781 32423 -1144 21147 41249 -35032 20790 19783 32966 -39600 37122 -13413 25923 -24346 27567 9571 26121 -28144 -23859 33468 -291 -11791 -1173 19932 -48439 26647 4377 7223 -5796 -12882 34995 -60162 -24849 35823 -10125 30582 -58644 27187 23589 -2471 21503 -3887 -8483 -62209 -22156 -50761 18296 2702 28423 -41227 22133 48495 45472 6568 21840 21992 -33255 45160 -46367 17587 8742 35674 -38473 40637 22638 31578 54422 22867 23967 10997 -20900 31137 -15706 40680 -13070 -11146 -25863 30247 5912 16325 22485 12938 36464 -16468 6690 5376 -3455 -33662 -4083 -5027 -16040 9214 38371 -33877 -20250 -12632 28733 27930 55165 -18474 11303 34885 11997 1213 79490 -11915 4219 25431 -18076 23714 -22953 -22764 -6781 39210 -4046 -50854 16549 17851 -8344 -23421 -4213 45146 48004 -3773 -34152 43690 22621 16133 28998 39796 46947 12103 32133 -15294 31040 22789 15918 -9615 57268 32549 7071 -26417 -17661 -28585 -7690 36379 37606 40057 27709 8266 17567 26801 25725 18344 11823 5437 21694 1040 10184 8504 17612 -37019 33250 38192 17951 -16647 -21437 32467 25864 35547 -1115 -1410 30223 39884 47973 32352 -13716 -13263 45314 -15227 16737 -20750 39491 12437 2830 -3031 25230 24026 19369 35879 35757 30135 -9338 31753 46652 -4055 -8596 7689 26148 31792 20398 19057 6522 14419 19513 14969 21299 33854 50384 26836 13127 29716 28679 28576 -1318 31271 44217]
ax = [1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, 1, -1, 1, 1, 1, -1, -1, 1, 1, 1, -1, -1, -1, -1, 1, -1, -1, 1, 1, -1, 1, 1, -1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1, -1, 1, 1, 1, 1, -1, 1, 1]
by = [-1, -1, -1, -1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, 1, -1, 1, 1, 1, -1, -1, 1, -1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1, -1, -1, -1, 1, -1, -1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, -1, -1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, 1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, -1, -1, 1, 1, -1, 1, -1, 1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, 1, 1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, -1, 1, 1, 1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, -1, 1, -1, 1, 1, -1, -1, 1, 1, 1, -1, -1, 1, -1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, -1, 1, 1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, 1, -1, 1, -1, 1, 1, -1, 1, 1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, -1, -1, -1, -1, -1, 1, 1, -1, -1, -1, 1, 1, -1, 1, -1, 1, -1, 1, -1, 1, 1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1, 1, -1, 1, -1, -1]
SDP1M = dot(ax, M, by)
println(SDP1M) # 141074623
vA = Rational{BigInt}[620800327013439166201479//1379199672986560833798521 94019847612578568701881897036865874000000000000//106895634217663591839108777069396816935769791293 2783156465122205589588779517330078328730785596000000000000000000000000//35403684169362688849731363415218510784117392320027868764485466355601397 -135829690751122834452276398452395971913382268457936241044000000000000000000000000000000000000//2064830750097624713157416044167802196238826862612740787968009440482424712090047209614523465309 -237978258359856516156981842095084341034194692000000000000000000000000000000000000000000000000//2064830750097624713157416044167802196238826862612740787968009440482424712090047209614523465309; 295949024371436117463111//1704050975628563882536889 1442308479516395741666496351643425354000000000000//1943536816782059013851947967968965194648400812809 13154363120365312834530319683288576113819478132000000000000000000000000//222623121082816045403132055310784600135639581989144939484206189711241001 1204193849666971534243499522727316218930989333495118911418000000000000000000000000000000000000//2584599537469094130622428310073515739159950195303954461612525847327060163551777753245718265209 1151678742898878437712225411206669868724041681200000000000000000000000000000000000000000000000//2584599537469094130622428310073515739159950195303954461612525847327060163551777753245718265209; -20116954048253136503049//100116954048253136503049 9458568835129125791565344069374800000000000//39229735616362003788684169469627286518674441 -49552454692594805665748075575309296325491403762500000000000000000000//71804480579498181971234701245305768350770868400575884912323375555321 -5436135960503423805157261716527119416762398186685750723862500000000000000000000000000000000//44238429530195603836058456726791318891529978322220428095722132959851141249622875663679942649 -28331631591710154274450814369141855969406410537500000000000000000000000000000000000000000000//44238429530195603836058456726791318891529978322220428095722132959851141249622875663679942649; 682664494799804719472631//1317335505200195280527369 105341970284486212017438079627023414000000000000//535496741776934891068149554495834027589953973841 -8053747745643681504228731663328329950454381138000000000000000000000000//10722173801808372817842620194389131615084386205266864311888544209403249 -491942144130151888580234604995838611219969763613586545875000000000000000000000000000000000//9949774309952976837972387261992628265998983852372097850282752442989867898106902148698835081 3533402341084136489605178525471524211845162545000000000000000000000000000000000000000000000//9949774309952976837972387261992628265998983852372097850282752442989867898106902148698835081; -842976856058667608418129//2842976856058667608418129 -81528822496202860049380707109898274000000000000//312806040549384416644386054805454110914943128601 147257871528984290620196020505284741226801823664800000000000000000000000//465335905914382349132285641579731277009410046183433550602335756467492881 -269303757985177291287148131668393944979585527667870654400000000000000000000000000000000000//880252469241882079527925165455579366404254313487120416667649748967661628176198791752560081 -709904053682202832176844661089965236507300022500000000000000000000000000000000000000000000//880252469241882079527925165455579366404254313487120416667649748967661628176198791752560081; -751024441243453192830729//2751024441243453192830729 -656235005550036052101307197221941226000000000000//1026024692136944249722368966994713729502305872801 -432286389858400368666118651595439059074940754009000000000000000000000000//2653610531737922494101587051259302314373452263759922407950349887568569641 1803352342841132557617750801745741147157078956146098264184378000000000000000000000000000000000000//2730632149109158270010982585529472157102276872562814554322417283193725587325480339852936101277369 -632834807249545182931480480437265463234034528852000000000000000000000000000000000000000000000000//2730632149109158270010982585529472157102276872562814554322417283193725587325480339852936101277369; -1289071886670894610942721//3289071886670894610942721 -7812034172981130592348704479906912322000000000000//15069514232181991670522270008452918798698900160929 -16154591943335855026268720533879517329752170711292000000000000000000000000//51394043770617254593342350372113650920940363587059056118700977856714010129 -231369992996876873474620298350060805984060358919873235206776000000000000000000000000000000000000//1362234189185774712034484304616468075795536936476501586822462944793844701395624235785920895206681 70293889439056579046928751687312999528605461851200000000000000000000000000000000000000000000000//104787245321982670156498792662805236599656687421269352832497149599526515491971095060455453477437; 992940496359120705258111//1007059503640879294741889 -161243707801024299454132269973106000000000000//4188910102966273654715978030558103769892548601 644453153871688097185028008167803204104741532640000000000000000000000//4408612029886041728453474530033691883105639637380563599130760109200721 -14007070970600329635519726755617368869543700250254436390080000000000000000000000000000000000//550916636682044007529014845668682589445381544265321481485715117441335964535263821828334774609 36321328129074791100375525925681113209600754816000000000000000000000000000000000000000000000//550916636682044007529014845668682589445381544265321481485715117441335964535263821828334774609; 469406353274292259533511//1530593646725707740466489 68143194649627399071418661448895866000000000000//693703688734617206686556838187833440783843719489 -295777455734104669061681676830641188447493783806000000000000000000000000//1699827659893673499801243352295185726645052010066872316051341176542100001 7149035685606395987646820461600230971599691853590098030132000000000000000000000000000000000000//8353942663364211165719383515272711655157670616549926600295913902437269673743127900002094157533 3054395281109586520721470871860029809721727476000000000000000000000000000000000000000000000000//8353942663364211165719383515272711655157670616549926600295913902437269673743127900002094157533; 18680424160251411366831//61319575839748588633169 -198659703829839337623233431400990413200000000000//331212904046918355280111784196577139408794289929 35996638942858936063430962977798585330705726146400000000000000000000000//116955266210980555201632838550708458011665091632917436545597191528040409 18105821271084835395346003562966570943844338055584793836514400000000000000000000000000000000000//31568014766499663648833727612206736660714374477379361798653822359328635491877358387844795828121 -11105134065752662672413165997508796455617460791200000000000000000000000000000000000000000000000//31568014766499663648833727612206736660714374477379361798653822359328635491877358387844795828121; -63892435760394102921//94410013885394102921 -139170918670022577004695836888784210937500000//377857414669303379633144957763639934901322769 -19510744342274759072810899571570924844115765625000000000000000000//50274619654473340218534206739355493432294520150941094581411971033 33715844568186327959383580958576775694691734277360088036631250000000000000000000000000000000//87873201115388510917816345960885102323392647042275583286643954063398841524034582187483074521 28947710272393052103195316544435308919779565137500000000000000000000000000000000000000000000//87873201115388510917816345960885102323392647042275583286643954063398841524034582187483074521; 607434845660693309853271//1392565154339306690146729 57697588015297719726874893976899846000000000000//109951559792278261210539079254772667134603624921 -1463358589723754299116952806989973075350828229000000000000000000000000//15745798906360578634107424813609924853819845072671926025662745984605881 174150414508580988794587712722093994672523711016726256950500000000000000000000000000000000000//251871885154422870875931387755270102387793037336375922100999001858314479387744375734936733041 -54985607385501748323379778413435339214189491125000000000000000000000000000000000000000000000//251871885154422870875931387755270102387793037336375922100999001858314479387744375734936733041; 160519348088853350714559//339480651911146649285441 -8832706019214055629992421761529000000000000//673072221563458900795401289415751940270099609 -212357064048163290185096529461292850480560187500000000000000000000//4022331417866795407506715405167241335061273984611010086342339808561 1066952466911405054534030387947790134757963327370541598062500000000000000000000000000000000//2164061751156831789355189893186113769235917884455672772293804737385639143293592701479641437 -92707715007060140407322558479850956373233187500000000000000000000000000000000000000000000//127297750068048928785599405481536104072701052026804280723164984552096420193740747145861261; 160919262074739783391//3039080737925260216609 -198135096022418293219940778962165040000000000//1717953806125393593155545373629755619634180761 334731845551528415132863348650302655036895284720000000000000000000000//3098447307572674493944890609649162228388222258009590377879912616248929 -267876947999111569609449360870288123068413744436550975115680000000000000000000000000000000000//6468571193898531813958684529751794072474492373069000325164961912848562542111013064786587778329 6372474830833424333723446072845265146267095816640000000000000000000000000000000000000000000000//6468571193898531813958684529751794072474492373069000325164961912848562542111013064786587778329; -6746010104491771004489//9946010104491771004489 -5897648283770751614638847047670459760000000000//12998989708524197587571392956141363865729510049 -61953073636109716707338674776374484198793012564560000000000000000000000//133178219582220685792794651065361669014231051486852395333603995980895601 -5067578423620363141522460355696969362581422000808988595750240000000000000000000000000000000000//14811807013901896313119995423038165863269450461929195130742511305865869010190842243524003358889 380688519585446253779461694953854559920655888332000000000000000000000000000000000000000000000//14811807013901896313119995423038165863269450461929195130742511305865869010190842243524003358889; -80908551276293902699569//112158551276293902699569 1259412031518686740035850117146891750000000000//12201286360936429295091428150519625010999726921 -3373641911942236465336306760091863250387474726375000000000000000000000//29328980575096708821025647410328816285150997236052880486949934404779321 -6394486357168827760734765177839563353757739219609804704954087250000000000000000000000000000000000//9530877548502108693494375769976434238824748287767620381758357916856544400422453290125762074947489 712737457745468998904031734626974424028047069783500000000000000000000000000000000000000000000000//9530877548502108693494375769976434238824748287767620381758357916856544400422453290125762074947489; 31499968660784657376271//468500031339215342623729 -12413080993481105083412076278296767000000000000//71003738004106919985960036442145941319663702041 -120807664217643229068494924207869934527216573500000000000000000000000//457119535875188523921902433187771563142643704301693669517101164188313 -333437653152385645523007119645570718141159334030209845687400000000000000000000000000000000000//581000094771603923682683276840302561531998783888971465457449222588986234760883900546888594257 -436990746117130263942094588184128267263358687800000000000000000000000000000000000000000000000//581000094771603923682683276840302561531998783888971465457449222588986234760883900546888594257; 211852488883051093671//588147511116948906329 699542487084456607298469803211080000000000//1132193141693286566381337249324906856771529 -3673304341147260804735684665509871680464585600000000000000000000//6710907077523645943632608623385839281077637377471616045069259709 1738488346032386311955812568429997812818940419718127292800000000000000000000000000000000//9421747731256661428659732310247628055989560481972365805386653927463273536442706721666621 -3707466059974261194081354286068929953314988800000000000000000000000000000000000000000000//9421747731256661428659732310247628055989560481972365805386653927463273536442706721666621; -868037541085246526240961//2868037541085246526240961 1928530003069411980935024895931862658000000000000//3712643911580788229512128265635805600537058732449 -3336643518524238717855944825300678572429842843588000000000000000000000000//6031793757303008601358822754014130602536942183790791711992279764224017729 240953579567128587040329960521551761453256069621052966454156000000000000000000000000000000000000//510143432199943288115773194341649317489375364224005583976609295391613977401965526969059991925053 -168791387501366230782457054085733100929526288072000000000000000000000000000000000000000000000000//510143432199943288115773194341649317489375364224005583976609295391613977401965526969059991925053; 43773711370978993849399//81226288629021006150601 35943945666198262645240832739419185500000000000//119782198451943174019712276642328896284594520329 -58280386664468432669456771553913034576558878917000000000000000000000000//313608704252227981657679524529854888538779581621813142571934300148277809 -254102711378158468980534775838642683841841544416263286274434000000000000000000000000000000000000//959443654427733116737195575699479960791741008485985265522230261243410582571055446724423637635001 -688430625245359226463562027604811593328397145004000000000000000000000000000000000000000000000000//959443654427733116737195575699479960791741008485985265522230261243410582571055446724423637635001; -10447347843560283284330481//12447347843560283284330481 -3032205431480792671255324342940644258000000000000//30472368206087866226321919128690853700165358350889 902954320521663601940952426132301437508802235468000000000000000000000000//2119538667097657111258931339206321010417415575945033073737055407777013961 -436627801110440791080914024795354684528830839631619867082000000000000000000000000000000000000//3048603180185709496198583689370761377045211120496267973459722949721610030976017375571604217521 881641929674806379103162769591360186056775736880000000000000000000000000000000000000000000000//3048603180185709496198583689370761377045211120496267973459722949721610030976017375571604217521; 765314710426774653011271//1234685289573225346988729 -13465721633792055571633809327861386000000000000//2486530408966256367971783030452991016855805525289 233648048026629207215490333819283718559245748000000000000000000000000//916373383794553627969509517500764304312005837789028157978259337349321 483751937940471277184885757951768352548306265328634507182625000000000000000000000000000000000//1180901115141474532156414523622590242748167396321421662851198846284325002601513115352048177921 730768430103355143789483065621402797383379040250000000000000000000000000000000000000000000000//1180901115141474532156414523622590242748167396321421662851198846284325002601513115352048177921; -1660893085015840717434561//3660893085015840717434561 541581863101119836556753870872106978000000000000//6714060684193732378597474239089630450458066082641 4229244913771088592167384180206237655136827155164000000000000000000000000//8662795608908093718809694930170601341075475734890686186611060262917938961 474421450420529611287068789641086524849613482153039234795864000000000000000000000000000000000000//692629966629485539377482600651275826680361883762604526507784851402702178869920247658521925850973 -196089697519274732643975498337516946343457313424000000000000000000000000000000000000000000000000//692629966629485539377482600651275826680361883762604526507784851402702178869920247658521925850973; -3442300420547766691343529//5442300420547766691343529 217998145333168674954366602108687914000000000000//398837488386317052643534800201518605017189545489 -1929643347813009078891799322008728030745353560343000000000000000000000000//4313801738948918918800877336995963356542411539962982209498563976597418769 -7980610305666094156693576083832793156216523157678676063038626000000000000000000000000000000000000//33728653003574304014843248470947222071221058533338310654472538833179180881729781322205686214445881 -7162879393460462548157158306170848921999942772564000000000000000000000000000000000000000000000000//33728653003574304014843248470947222071221058533338310654472538833179180881729781322205686214445881; -5077697054711328138020769//7077697054711328138020769 2745569297667177314182193311998439486000000000000//10214226913013268090835430436938571436596780156209 3701936314946099099051293745603979419127967881468000000000000000000000000//14668404520540528764503129603904201733732025038637714901835675850239304249 2979584545454081951991016848683197569075787937792925174696000000000000000000000000000000000000//6139155729423045824775743417503410040442189287736524221080362960853172356978691796717316366041 84912310909719284568033081765815167134012633918000000000000000000000000000000000000000000000000//251705384906344878815805480117639811658129760797197493064294881394980066636126363665409971007681; -27326959649152458871649//152326959649152458871649 -3614313016821485911803039912350128500000000000//22714785607323306129726460637246652532673288849 -180832459283478483730685894239202104807463121794250000000000000000000000//231696626297462470069651129596896824517767863105394676095011910751701361 -1550814481171694028406146246822803407564403961674403720950524500000000000000000000000000000000000//3149359963056486943252192164620573220438290309975828867089248618192461929365676470999033976719569 949438113489341976457989007677103766392982219337000000000000000000000000000000000000000000000000//3149359963056486943252192164620573220438290309975828867089248618192461929365676470999033976719569; -1516270192586425411471161//2016270192586425411471161 301838376558639286570573380796411000000000000//526581653600221701106758150886123606902316841 547502123426532857496221806986659867505577218750000000000000000000//5385838775679627699887986666105913019441899129425847943905096982341 -18121207834270688993920618400165986999303664143017972795187500000000000000000000000000000000//122815383677664195794458341023382762084058065161457413257709107273361870658038140671673014569 33364976174036507697027297359833287348267639675000000000000000000000000000000000000000000000//122815383677664195794458341023382762084058065161457413257709107273361870658038140671673014569; -306913797273995480806721//2306913797273995480806721 2056180272707682328439678507684586018000000000000//2539205076070604383675110416366386675387852129201 1153692537683259784919059133915970851167852723644000000000000000000000000//3059562118481774587078150269038103195793622877403855469614726766890348489 -1233980570288883950519035543322052833299706483862156126322584000000000000000000000000000000000000//8992891145453481143264970623552525536189685178755074433966083948689158449943361821786908124019641 3659027145259872146495093446179945078970553241936000000000000000000000000000000000000000000000000//8992891145453481143264970623552525536189685178755074433966083948689158449943361821786908124019641; 120808302615910239//1099894822384089761 670779279382106944033454800444810937500000//1524927244066926684981637857694484064166601 12314677031186858030584335940761773963136065625000000000000000000//16682264451958687735397691986150305536174027072800354811876423841 6939557753478184669297874774247359921972915811089801555625000000000000000000000000000000//19472090911140933899969023302256489681867240111573556787419180929318858049708840581388681 6815526617934363627652115912267582830965363750000000000000000000000000000000000000000000//19472090911140933899969023302256489681867240111573556787419180929318858049708840581388681; 152873279057472741336679//347126720942527258663321 -11409579861261541175724586297357509000000000000//40478463321480750006546106606932998551246724249 -110708503859196155750490626095434386012505915070800000000000000000000000//210834085295084959535761269560435762916857995455826500528125205397718161 8777064043026561895324614776679985396410989372215393048800000000000000000000000000000000000//13915376630511333026571860941435619663246424717029212254359423996068455604633153830627304009 -3204584691679729709771111975980696457082115238400000000000000000000000000000000000000000000//13915376630511333026571860941435619663246424717029212254359423996068455604633153830627304009; 676936106555449363098879//1323063893444550636901121 -107043883858275865676603029525596702000000000000//230430889535752137718643747173385175112384203889 -33171878364086108440249610082353854707503664000525600000000000000000000000//46355039948434311003028396433147320593591593758207505232016942757666442281 -1252562091710736279995676960242093006272605074206468664714027200000000000000000000000000000000000//13275954321893146289589821807925373344737248211029975071381681806458767453156927734601811960439297 -502859898703703663237630560903946164093343726236800000000000000000000000000000000000000000000000//13275954321893146289589821807925373344737248211029975071381681806458767453156927734601811960439297; -452646225501850529976609//2452646225501850529976609 515326671708155753740684708012909214000000000000//701989614673606951114593157107985015977404129729 -3768503880872209710901585783708544355990025506000000000000000000000000//27703938394749409291964030621482862631645879291212887578724834145716081 -1121153003574748072200030140039293350943808481787550997580500000000000000000000000000000000000//57161946174377720878994705344472747118606530208836823956126780180335408278471304503782206638449 -36519141081943296340965753171487022957431336857000000000000000000000000000000000000000000000000//57161946174377720878994705344472747118606530208836823956126780180335408278471304503782206638449; -2376771239578883613329//7376771239578883613329 -17090115913606295020704954823523700000000000//78518161360528844713929566113310167172907949 2241899309751041666590545482379636581620577700000000000000000000000//36825701567759826747437222237781223224033625394705408903323272176741 8208666129715108338809414106146402275494810842743549194900000000000000000000000000000000000//9483570011113393754748518418412637504231367044190552646276431533847248963911432198164951349 2936870879677931437968481751518183074616994700000000000000000000000000000000000000000000000//9483570011113393754748518418412637504231367044190552646276431533847248963911432198164951349; -5597701304870531927757921//7597701304870531927757921 2682079579619494865162423541082348242000000000000//11228719064083993720028645701411379358160282659481 7455446629176122787486359950753129818348068516000000000000000000000000//19189558262315639942195127347453800869353210584586800874928949195934861 -329844840236858421104419139995274657861554509663317574101419200000000000000000000000000000000000//939018948260779449108065547105480066961902232729030353960051041022065209901795239861845296589881 -333048152886262355842099159192926467680044983774400000000000000000000000000000000000000000000000//939018948260779449108065547105480066961902232729030353960051041022065209901795239861845296589881; 50326376613282196802991//74673623386717803197009 -26798204979242502900533943714564159500000000000//45058927183118352502119218578245001938018630793 -39062834171520371066843046211826458680651697269000000000000000000000000//472131122546210048979719079523533916071130619989319513291844031918930121 -66845048210969019346894154745844187889862236956281013291163000000000000000000000000000000000000//210858887601218290990431918303597658857188787925342915084136175596798727096671075860406498047793 61379517636327063174383674691138600976918029346000000000000000000000000000000000000000000000000//210858887601218290990431918303597658857188787925342915084136175596798727096671075860406498047793; -57404410552543756133361//557404410552543756133361 1462807705537358409640518828635409000000000000//2884094761460874292938073284302130178941370729 -172968321663074990490092102369680595798418999584625000000000000000000000//207915660128126721955515914905038729381451872340418003742162991257154721 -2045109953643694118569461229827717254844043677950566837284750000000000000000000000000000000000//13802625322130902476462621973811057122653150641457722683501477032709971924234721198784011553021 1857277455469035020380519179863707168527469651750000000000000000000000000000000000000000000000//13802625322130902476462621973811057122653150641457722683501477032709971924234721198784011553021; 404026314256742300018991//1595973685743257699981009 -78863629683373471667433328173413827234000000000000//84710967365814535424884578696693622080724430776601 20239567898101446002198155846819412494519954481364000000000000000000000000//92484000906478142378282309234501944137322467248207795200455165595188745609 -12159932055719906648351198074263960158284683401530322863688616000000000000000000000000000000000000//94859915455974264490379174367012593269507124973512726879701654657902680580950098323360704416579681 -6624937608741918003757057224249557885812330516164000000000000000000000000000000000000000000000000//94859915455974264490379174367012593269507124973512726879701654657902680580950098323360704416579681; 87267344516241549288279//412732655483758450711721 -186319436047601570376711373676379000000000000//392158909869519253553733762445148291497846369 -43123858182227768162673211752261267650284649781250000000000000000000//834805609205642429278294534623116082827928384342130692963060047778409 -85726092822507168572319867391107081477050570593328873199187500000000000000000000000000000000//100809813284642215455788277341385612322468947351206705434185715193735456505637176318267210889 -6179288778614097060978014761449070376989540495312500000000000000000000000000000000000000000//100809813284642215455788277341385612322468947351206705434185715193735456505637176318267210889; -4060356969330772285329//11872856969330772285329 16387858375288502779929626914407875000000000//75317327595454422312964072250755815935385449 725120473277652660791656717372398293403402046875000000000000000000//1270285414549594220593467174083901563283283386518652634517483663033 -107044323941104439019859832761768588124059627276355875968750000000000000000000000000000000//2690484564514396886731991974369702493262937880942859904521458022853672566102400501657952993 1918127596228741665792966073650556897835785687500000000000000000000000000000000000000000000//2690484564514396886731991974369702493262937880942859904521458022853672566102400501657952993; -11197012857920795148729//16197012857920795148729 5392501953366978703871997952426700000000000//44367460654526584126445514951047248593609209 -1478529688226784850325846422266218990361326616000000000000000000000//2963144964361810267183634579867148291888618304313159872321553718881 -1409203277547598184364947851725317370428320518309116242046400000000000000000000000000000000//8698743002182317094447619637988101700866548114763519271356812529359336503289808405325077089 4190880132993466692868701374949045239024044694400000000000000000000000000000000000000000000//8698743002182317094447619637988101700866548114763519271356812529359336503289808405325077089; -312338289189186575922761//2312338289189186575922761 -685995201644085739906565898000000000000//1154807863567331281199124301078938618769 -2767032732201718937074506843701078569853660040000000000000000000//3666903737763159219629012955587218466379673490075593043357685637 32426549214437332796682320253719883046979982292277752560000000000000000000000000000000//160374491922681322588908357933933829655674123584775091257970936507768238142133648911037 21860763314133897867561531951091488359910624000000000000000000000000000000000000000000//160374491922681322588908357933933829655674123584775091257970936507768238142133648911037; -73876451865824632215081//573876451865824632215081 -3024796538037353031084991649526592109000000000000//4197928804203829898343314515125802936186756561481 2083270921536798439903098910622766162599482461402000000000000000000000000//5338310834410981725742156915763170858975943398329994005319026488153607641 707248954176646525107983258471850586255390604908400819398164000000000000000000000000000000000000//1402872299780755794271963734689851273311187930465437332188358747191331551428717370513867728135289 337238058950737667316921196931974188548525185068000000000000000000000000000000000000000000000000//1402872299780755794271963734689851273311187930465437332188358747191331551428717370513867728135289; -3431210218352859280361//83431210218352859280361 18703170568064155344851568014071016400000000000//22996597496282287301034380764673296097967666721 666106909804985123032012677695167115110999587600000000000000000000000//1726880285113272614333806398167011728097237414751777894524349604725609 42014594547966791578043350421758293590605189178466186283800000000000000000000000000000000000//106279080432061294712181517494238287283460432650580133124895890227273901355689584529782158657 -322098046284390195405354122463786819524516194800000000000000000000000000000000000000000000000//1806744367345042010107085797402050883818827355059862263123230133863656323046722937006296697169; 859074126125692347032511//1140925873874307652967489 23941253239270830790999889968708574000000000000//54892708575864308215130680549802210471409897521 -58494963649755832492290052699439166416195224800000000000000000000000//225918269125344845490096288832412817332073271788219054727815141722041 -115768316599155257826929689752489765150816831525659974889655450000000000000000000000000000000000//276573085041065925633986195366417180730858367627786051032767499098885185125294714951229288992761 6625567298846515335843551737430905686703632606900000000000000000000000000000000000000000000000//276573085041065925633986195366417180730858367627786051032767499098885185125294714951229288992761; -16946305283461821804009//141946305283461821804009 -205964451976678173181780462464801500000000000//71180600763308221028260922090140321081995440441 17262350666698516106031328067701390806318866230500000000000000000000000//18203526141481578434149675716628108353900327447575912516263624810901681 -50921939218394911703202250613271658269334593015093916001815500000000000000000000000000000000000//209575447629480872001150807761781783256140511386020739066378517081797621959860120260519486901129 34712282124483349490118806645861632253620002627000000000000000000000000000000000000000000000000//209575447629480872001150807761781783256140511386020739066378517081797621959860120260519486901129; 682907915698284229956951//1317092084301715770043049 841412881317676501652264018690355126000000000000//1650167171687584131731372124852760523516191561441 201065263577707214932138327136702909458921349564000000000000000000000000//532163405083108828164539638207500137622827656556869890838511436632856961 -391743893661052523881688960608640486210822151529592545956000000000000000000000000000000000000//3344399139418435550524447036498007621299308518546952947513626392155307147000401877992182594409 1876129319249865180090415787571726116358611038800000000000000000000000000000000000000000000000//3344399139418435550524447036498007621299308518546952947513626392155307147000401877992182594409; 462369908366082489794959//1537630091633917510205041 -27943702757165083555131041537355618000000000000//36987909085715076431310984478701304451131055689 -39185734395191406978081617862677778967102434600000000000000000000000//185680758460298163334097196432707248199189179506309899151398045858009 95980065739574753257507828600483371523781421451411117750608000000000000000000000000000000000//194434078280545780856828663854528267223514402220886422682475371451422778874755641067420668489 43740696824047021125819131618531229275270525856000000000000000000000000000000000000000000000//194434078280545780856828663854528267223514402220886422682475371451422778874755641067420668489; 66933099750519649066551//433066900249480350933449 87674514686743940301844297647163563000000000000//777392978343321867372307342557903963341815831009 503103843421435561177898215520274113349354314946000000000000000000000000//1042212778464815544270098309670153044913395781208048216011127257693392081 -30793393703271997242595322214639268758530387424878070709644000000000000000000000000000000000000//55155028540532172356066976773817099472147739232961689152407910915550044131370777627922819786949 353342323206326001567157637297603623236447352000000000000000000000000000000000000000000000000//546089391490417548079871057166505935367799398346155338142652583322277664667037402256661582049; 750504289596189600806079//1249495710403810399193921 1497857367263314319987307303778978000000000000//2497117963969010930066389001814802372668292223729 122969907097838503648093222037212026860383053732000000000000000000000000//158334127372789367303144315787943754770348957913160924105388164362103809 -140937005635458959441259481115849574415411679807602056276594000000000000000000000000000000000000//1059038850938108057411497662771919588369324547622301881296634774582256600238674891539654695902009 143387984566344686248303885896926135325763106988000000000000000000000000000000000000000000000000//1059038850938108057411497662771919588369324547622301881296634774582256600238674891539654695902009; -183083829601458879290249//2183083829601458879290249 413674915693264274646549560236164246000000000000//3951030274564824725474389940008993827308810147489 -302659359996469090543235661981789773069508000000000000000000000000//19597559940286610531425148034758547222343881832890338837259428394241 -208533799291978155205370265609129867637186067938552514471887500000000000000000000000000000000//220260184062333753317141646789950655631132422785199746628900267683707968796622546349486648329 64370712307794075405909887640294912652411507162500000000000000000000000000000000000000000000//220260184062333753317141646789950655631132422785199746628900267683707968796622546349486648329; -13691567548506627019929//44941567548506627019929 26422846393721646273004658134685466750000000000//62141551579204800438716606145611875028436052009 2601761927562554762870257331930266344190695361500000000000000000000000//4715000681889874536621548779773774817073955563083416815788667738093081 64458163350863155391976881901120334647344183597275668074250000000000000000000000000000000000//626147731699799477408663117180066380383428358533937886010926026980541771067029297745817696077 -5220359725714010195342196234573168487632449750500000000000000000000000000000000000000000000000//8139920512097393206312620523340862944984568660941192518142038350747043023871380870695630049001; 654318960933390330591//4345681039066609669409 1020556760313103221549134738330152700000000000//7659036505666792794279024558537842914777221881 362023094821901145134126622494732712166106755800000000000000000000000//587809313474478211337728040765508181811348436077153778323137513718161 -3158256307349176471715248940738962190916598349903276810436900000000000000000000000000000000000//4193091025432906969029374523144310854706654156356082335564849299875742125607467553741982803161 -477018738576207718826040566094065949016339874760000000000000000000000000000000000000000000000//4193091025432906969029374523144310854706654156356082335564849299875742125607467553741982803161; 169157353223687932830351//330842646776312067169649 -535299248172432000061234051285170297000000000000//1284555930520499185702809006659784873392854647121 69362160202249289077326253203598315996176962000000000000000000000000//164627018634882033954992097093885548915357419525099181605556300048041 -661898857914341517449088135966892234613670391113129512170440000000000000000000000000000000000//1392681852733195651126606387120201508469852213652195051952168319132800864456908657398682615969 -559722864175728690313232413186169311668468534960000000000000000000000000000000000000000000000//1392681852733195651126606387120201508469852213652195051952168319132800864456908657398682615969; -50261344375108501887681//130261344375108501887681 -48933827962131258980229820303438851600000000000//313563951731185470968986230222563305277721081961 261200479052634680774971897038589615370343305800800000000000000000000000//339862934060947471899969797323914917065594851896275984696506696498155969 44972151963470649091584611725112325056036630251149799198400000000000000000000000000000000000//111690882648206112549932775375607741389788279175861928344035520150098653543759790966025464813 30378380786077824346536613614997066264958710200000000000000000000000000000000000000000000000//111690882648206112549932775375607741389788279175861928344035520150098653543759790966025464813; -455341901767670489//30972920026767670489 -2255000398137148563147400447723101562500000//6126859125295806684654751936403620413297569 -4746900548760119943664077856425076119879442371093750000000000000000//17359619126456802088054222248631356820987518533167798202287447685489 111664505561554216532937821966925212634166689604575799007812500000000000000000000000000000//221524180068682048313526735190657359217900115993416511175668897242234890985058350044678041 162100531438653265452560942587717199026816907812500000000000000000000000000000000000000000//221524180068682048313526735190657359217900115993416511175668897242234890985058350044678041; 7438731805710553436799//23811268194289446563201 -49960087005612153882426600559941429750000000000//100214903671266890633744183023789572737817083881 135088439483786728493238989672135679443920500000000000000000000000//1284015803764169129267847805397142694018034134745663541259625038669 -25613317431185463698274853144702245148051568499344164564680000000000000000000000000000000000//599481737964449778890985496539416815310556449561259751854356493243793298276820680524338806281 -479951682047792292372000068395133772954523627280000000000000000000000000000000000000000000000//599481737964449778890985496539416815310556449561259751854356493243793298276820680524338806281; -1116213634721344223430641//1616213634721344223430641 -18454971726054024232592619906852879000000000000//833625182228545889808540002235862947661695521609 2450662093423011482348082987084264932724578673000000000000000000000000//23941764241075840439144323742504103066017670244628172687001181565471181 1997376352864540472843121514149069242396496586587137225718000000000000000000000000000000000000//8618480887548321717086173485779080716111065534631630553199316276542647885943123564644636874489 -5834816159842710052049128816250122656030802829250000000000000000000000000000000000000000000000//8618480887548321717086173485779080716111065534631630553199316276542647885943123564644636874489; -144288650822792401972521//644288650822792401972521 6533604462155202682711411975329139000000000000//44839212831185243850593286293160506775606146921 -27356459315112002531424163510621531254381031191600000000000000000000000//50808090396428908349178650843900938826238158874224991017472491949670369 -2023961146963153843079315831510748327213394203584520812138470800000000000000000000000000000000000//2634120338596692036666252336650566743524466358981870652318301139104657722214020706463750342673201 -579077762497358860557120297612029426507895645280800000000000000000000000000000000000000000000000//2634120338596692036666252336650566743524466358981870652318301139104657722214020706463750342673201; -77425702496247817089//277425702496247817089 -122898200480588821850133668002600140000000000//162661704888835816785050037665752757156577769 4424604271653243805780722519010405245930792130000000000000000000000//12867224155740597637195545777588875539808450220014431598572003672681 767004697834881619244007391850270262823113592630083428505000000000000000000000000000000000//4844690723174178704881459088496624623301257145545535459187505860177342136180966487627727009 -2209275487853687241144047039679786228114303765000000000000000000000000000000000000000000000//4844690723174178704881459088496624623301257145545535459187505860177342136180966487627727009; -4051360803013879900114529//6051360803013879900114529 25983932085338142705480316658773818000000000000//895998268980241031765564485897918243706919286157 -7880574453848539298780870151263379933074072616876000000000000000000000000//33913105045792382807079946080818232820025952279102608346053169007706389201 23376611499998785507438007046093777446344305059507196340962168000000000000000000000000000000000000//34664925760830981269603933433387387409379602840551232127436516453309884169299076240772544461708121 -7119035096888384991597741899075160164389273924176000000000000000000000000000000000000000000000000//34664925760830981269603933433387387409379602840551232127436516453309884169299076240772544461708121; -66972133698399250414841//566972133698399250414841 320309483159310690083563075141616571000000000000//811376499376881983946265726126808422228976026441 60698270313867011919360412833184611310164320742000000000000000000000000//1556136074031861451928621362599643533581728348956002517760841950666962041 287574987778852427125873331750700130362185373396174454958004000000000000000000000000000000000000//462162171420716054832516438758134805708473451769058308793356305189831345641169752928821539486929 -307085639434239781780950021341305454138962006308000000000000000000000000000000000000000000000000//462162171420716054832516438758134805708473451769058308793356305189831345641169752928821539486929; 237185756931953175924799//1762814243068046824075201 -2784518235325175101220965244105358000000000000//223161850941839449280364402898045578709315794329 1323780771263596266911448067432788530765000391000000000000000000000000//1679666226657370131145804424283738732503546822496249163471738158164957 -2461290979475581688152229578807070820001247079981060231423000000000000000000000000000000000000//11867162350939053973361571058149526961497467221249672382713646089439131222614348564074814952281 -6687746813129600913419190234582120707269096045500000000000000000000000000000000000000000000000//11867162350939053973361571058149526961497467221249672382713646089439131222614348564074814952281; 379623205029686185911//4620376794970313814089 406009638338560678703788617951117300000000000//1902801350677362248675936150560814676433361041 -2693788767821898836850471506810989663458190236900000000000000000000000//6572693415915723847128426059887256332107352265115902400475501762341449 -87311325092966198932466261626228957719627591551559269400000000000000000000000000000000000//205631659038039343376969492448380536511926001230685094909506174446071025106626453922607121 2069731393730781849760028605673526857232680675000000000000000000000000000000000000000000000//2673211567494511463900603401828946974655038015998906233823580267798923326386143900993892573; -6885858529069010314361//38135858529069010314361 -3022957904162977498661146225635054750000000000//6124343006375280622529085753993847344282510089 4486126269386466017600976788025720333126859404300000000000000000000000//6975484816239037653767999856705231974988135507063629725144374265629169 -85347010710427979275691308604739941532051575427539001712200000000000000000000000000000000000//166074123229931258812199083572319077399748307304997581001581454255763530024398265755331942793 -35635932344309692169211957877597920905901546150000000000000000000000000000000000000000000000//166074123229931258812199083572319077399748307304997581001581454255763530024398265755331942793; -6555387687859180507711409//8555387687859180507711409 -32185074994717600056833152832047773474000000000000//67199024069937342907025073070814965790053908546761 281766763833057844326119937857912897337375749364000000000000000000000000//1442199955721278476721162400239089173004913557085965786061115920958095529 -24088545678855632707150092525984373810703597207966002855683000000000000000000000000000000000000//92032252758381206940573162372918108882568472709373344324092032979257772525644101901309270478041 -25508006130546880321379280676226520055423631314200000000000000000000000000000000000000000000000//92032252758381206940573162372918108882568472709373344324092032979257772525644101901309270478041]
vB = Rational{BigInt}[-880129360592305893081729//2880129360592305893081729 -3007964020204926673461308276261883774000000000000//8919339784152954191004168183125225215582739644801 -55170403790106307424194662552403185032305373785284000000000000000000000000//79797184626047974817036882854396696971591864919292520432968609462666356721 457316772126137032173398683670223112187591460038575715777272000000000000000000000000000000000000//1678680305392366262012518201499893293934370365237649346783638234462776012558134749387082467811449 -823510547303982465345103866106753990007908212714000000000000000000000000000000000000000000000000//1678680305392366262012518201499893293934370365237649346783638234462776012558134749387082467811449; -2255700875273151007724961//4255700875273151007724961 -175715694794329922943309770770177698000000000000//2335069357190328210784653978694787884981828433569 -749131894118943500200186573519641318813272321186000000000000000000000000//2054474136509259825585615749694090006839723200443119128093277439296421409 -214463799600387851710412824379414717024016019164556732926000000000000000000000000000000000000//923522533528645481332452053550624993848178691771560013456211292508555353972916256115232502161 670115085766458575666059770784828264715156194050000000000000000000000000000000000000000000000//923522533528645481332452053550624993848178691771560013456211292508555353972916256115232502161; 173355842670486928151271//326644157329513071848729 3052027367020731095247936729166253000000000000//6606624363520102263824811877380921147277075169 792799008724156346944128960475487716278838424250000000000000000000000//2187608997641315636897366086076268555696316721589784399908994603060561 -458764922862421198246928165916588528141063127235880033710250000000000000000000000000000000000//1024023120700180560537656390754571327246976116363191821165719517592348368307381002860672912129 425782047080879736181505022227585666107528015875000000000000000000000000000000000000000000000//1024023120700180560537656390754571327246976116363191821165719517592348368307381002860672912129; -112722428814542919178569//2112722428814542919178569 -147052486471706465445816215667982326000000000000//1203623453113250939193395841844371371424858145681 -16813426358932690139282784206752995139168941223662000000000000000000000000//19372110391823570657094617206941754430232826027641673738970749167217118321 1981501238109724699733263189067071853996138598816995668164924000000000000000000000000000000000000//34602977643444265111408696004021772047689061587964566853311967249347153289973198775002895820641609 -16437826730069987001382340275320940341964002158824000000000000000000000000000000000000000000000000//34602977643444265111408696004021772047689061587964566853311967249347153289973198775002895820641609; -440418937693758873729//1690418937693758873729 -1026214690224381779964497191398889650000000000//1908133843727434328167974716101071641092460161 1215045780793204696909796866894660435500392699550000000000000000000000//2300865682899081575990412920653694641398774788723673537083701598759321 26676568530414406658730671662653858386084082578884997276700000000000000000000000000000000000//44279391193404570834924281343413028499823170896867025836429211565930973754648617572409081637 -1435257701629964080040845296004450655657050700000000000000000000000000000000000000000000000//44279391193404570834924281343413028499823170896867025836429211565930973754648617572409081637; -200442521075856985355969//700442521075856985355969 -49189113850786110192050338853530701000000000000//78276071516556032578689118402898108950921313837 -41554389032813213051038717835446014839017111461000000000000000000000000//566242671307777697868121356612193725175543770807976669148915938336435249 1474679245071970036548279886733847906496545129216517257063000000000000000000000000000000000000//2374478843632871810735565821193150969255643351422581703233288464214146813469686727768994003409 -863090817244628798713043949739681035669896230875000000000000000000000000000000000000000000000//2374478843632871810735565821193150969255643351422581703233288464214146813469686727768994003409; 5780876815341859657959//25469123184658140342041 5254840367703562288544676747304784750000000000//45542581181549364931638711883066254220285080881 -943289129596799065536301046189556565691830036015500000000000000000000000//1066523558848242187758610722689358495418779271509586595787825436625188121 -177336256594398887672072101670599629737161245436818151462221000000000000000000000000000000000000//986759768339116766813743924807945474155774454500493508160676698324436536874981559746148845799681 -342698743001075420590949972145616506067183057791000000000000000000000000000000000000000000000000//986759768339116766813743924807945474155774454500493508160676698324436536874981559746148845799681; 767337644153770482182079//1232662355846229517817921 1897676527703628916615731609599922000000000000//3738526633563793013438256078846249859056489721 -2558876559736352123695790694816723554999754403800000000000000000000000//11772801949740010127515120754327403174322833130965256006788023605609841 -62849732535098423344171412058655808755271502992678406202527600000000000000000000000000000000000//119209700606433085593125134804401199803718743944259312990778469436317718015563277796501569189001 20518775566682956912269097886121916901972212199600000000000000000000000000000000000000000000000//119209700606433085593125134804401199803718743944259312990778469436317718015563277796501569189001; -2328912454451546827290321//4328912454451546827290321 -6454518577915721102830590095952126000000000000//28028402593773990152243663805146854909786529993 429129154836637866074858219544003294687130997600000000000000000000000//13484990799194067169961484375530191048921948172772023213808183313996673 -821315874778651650438982087021309599906450432846817327200000000000000000000000000000000000//130677016797773211830702926809894313354904221265314342439097196720568942577810488276346171661 1376430784629775529286714343683462205407832270800000000000000000000000000000000000000000000000//1698801218371051753799138048528626073613754876449086451708263557367396253511536347592500231593; 285845764724051808319//7526654235275948191681 -9326628274398893701742130258608470125000000000//24386669989169716342152574504611567786302573201 204965910582733949530802334381130192572994809750000000000000000000000//265715703760126947245991894743677871444614327528919401626653931237889 5176407580290151576112591245247860636421709870788277652350000000000000000000000000000000000//11051867039747623793601989797325143727841418266018694160132863053323127527519792653177663849 2151593756070927322576458431522245013107465860000000000000000000000000000000000000000000000//11051867039747623793601989797325143727841418266018694160132863053323127527519792653177663849; 25706403419040217465551//54293596580959782534449 1970186706435855379482616759894052400000000000//6116070847626610509271069046405718666540363517 -100379282526071283273969497898730459745816954400000000000000000000000//142016474599365961873424262633357779374708228402216407607110663135773 -17993844740873661349578147778801250725134634956298286412412608000000000000000000000000000000000//47020298857060281056243761691543361108975901152764802190209660601058641813663719230563029265129 -7585292640219034467612099758536375683862064015744000000000000000000000000000000000000000000000//47020298857060281056243761691543361108975901152764802190209660601058641813663719230563029265129; -157799026991647390685889//282799026991647390685889 -189675288652540189579818081451500000000000//573780046865157842075656872049298593565449 -3048694400118163659535068754257503471467839864843750000000000000000//5152868883729075795936386143259305108222175561955570086471257786361 18599932838528220540079188812685788482558084177101324545312500000000000000000000000000000//605267617192135557449040489184522021065159295225224083312761164618207703890632165828710721 289249375642494965145583919956268392207294774218750000000000000000000000000000000000000000//605267617192135557449040489184522021065159295225224083312761164618207703890632165828710721; 18256963583919273276231//61743036416080726723769 -1219221215422735017894645151033068400000000000//10775221736458039591180299873736210330046364677 9696441713954198207693070214900789124773244925600000000000000000000000//11328149405623355928244927505792260433417180697605942986178618069548957 3161973360914666805407068515074461079640309652659395049163200000000000000000000000000000000000//14921021482928339770838668389029998898533388006175427430792045871140406697317857951911663542517 5215700860061488833497235463859428301346493430400000000000000000000000000000000000000000000000//14921021482928339770838668389029998898533388006175427430792045871140406697317857951911663542517; -79521955179925290073569//2079521955179925290073569 -4745550102517519902274018251367679454000000000000//8908067616659446379040394901076535215563820432001 -16236353029762052199033010061449974452302519044000000000000000000000000//36603551614456921175789208490410588520942526452573643564927476006005761 22378752989873415171838333915260692262882336102462713337699750000000000000000000000000000000000//42113041855804932999191966023690958858418941534370649986046138119381291987288947993577791584369 -20441169966290487118691312989820982436598486643500000000000000000000000000000000000000000000000//42113041855804932999191966023690958858418941534370649986046138119381291987288947993577791584369; -581987340972481423449//1070268590972481423449 -690886258995715046740026777172396656250000000//1358372755951412225138601421935158431546019849 -18945214369573523448535165891283547614212406250000000000000000000//96298972423532951803362683772191212475316227329732217906512432729 8877473502573844743282565492136399637191126531644766436562500000000000000000000000000000//34232751381753356742931135383958232257114862454821042328431831934222265888994556899627369 19951113535547788963112472809458825213265925937500000000000000000000000000000000000000000//34232751381753356742931135383958232257114862454821042328431831934222265888994556899627369; -1153386149934087025929//81153386149934087025929 -290600144631040735110744405054307601200000000000//452936270965567330181384015472546723539606884481 6407350233595543159839111042778432821268633048800000000000000000000000//27880190986700190815422810495711331710445899431593216242295761297244401 383464262195207121286343923873554692569104875795301297898560000000000000000000000000000000000//548221041219784517858627537419670815042770876209357647432805446661120918699150712654524208533 -117687129688653754755098176765007263183937417280000000000000000000000000000000000000000000000//548221041219784517858627537419670815042770876209357647432805446661120918699150712654524208533; -10362256327913471470929//41612256327913471470929 410132171803747083676418086664655750000000000//2905508331655352477748679696409383755075387721 -1175628685093180028793228370310265050616050154100000000000000000000000//7037985868252971497279042930857442498061035220222689898706580536435249 -3575468030228111583316157408642148444733863284981221397400000000000000000000000000000000000//7992681725972019836820053436923599047861398124196056709332442377184457909347538296652310509 6639441833836381712100961701423926644000311600000000000000000000000000000000000000000000000//7992681725972019836820053436923599047861398124196056709332442377184457909347538296652310509; -141040029780044993191041//641040029780044993191041 7011292528266398262573658500064001000000000000//12845087471187068183031572879838266509284608321 20140096646046406600044237037951018844302011750000000000000000000000//35536731445649770028141345603479431351043501565008355360109369242033 -13306621512051736025881584253353555030239401003934245419900000000000000000000000000000000000//23516319536873623722527308030505709973210098576835403446599462899217467564317962411544787369 138118488733898326142353818597180328488646458300000000000000000000000000000000000000000000000//1246364935454302057293947325616802628580135224572276382669771533658525780908852007811873730557; 200277786923719437041431//299722213076280562958569 548364515062975040167618745072637000000000000//5257366939778010277713147359123542608943026169 224581183328068172959258687656984807674489970600000000000000000000000//352291687714788745352445461847272786672868531838514087344636042701089 -550261925103751821125127234618259730298280794434403092700000000000000000000000000000000000//45527333949065910642645862984665617522196812753651477798621269373514679635068196562469451841 16794537720114650919201282322873337178171726450000000000000000000000000000000000000000000000//45527333949065910642645862984665617522196812753651477798621269373514679635068196562469451841; -2351053031891987146444721//4351053031891987146444721 27720447187384002523923947518597278000000000000//54077240162766938895321553448226685467026028521 1594092350378106058151164588845724442499504404400000000000000000000000//24649683325455110130608862440766954450331092414461006712330740827165321 -105448119860222383663515176083098549908541378123133458376616400000000000000000000000000000000000//171098786503398034514313983259805750916231974529128818389309423750190876146673293352964348842449 -42347081812496087949180162305917025747589763357200000000000000000000000000000000000000000000000//171098786503398034514313983259805750916231974529128818389309423750190876146673293352964348842449; 920431574620030701879//4079568425379969298121 -5814860970954597136637343791792700000000000//17759423197028609775142303619697471037116053 -19600839479111061042071839824909179251835346290300000000000000000000000//27507020392062886319204740659448200899451682980949044560621363532367489 2657022054983597621257103807184176756870950044377394069587400000000000000000000000000000000000//9156867114126276322441031797910663438424947036029051687265584909256366143240714536348646114529 -4577772886440952710051889541640076272835548054600000000000000000000000000000000000000000000000//9156867114126276322441031797910663438424947036029051687265584909256366143240714536348646114529; -774521093534881453591041//2774521093534881453591041 380189548568184199052075576039854158000000000000//5153112901631360190523556360267799195513345979609 -845354405788095520316395123995353505265148328852000000000000000000000000//1295210923417280854755935289462502520113077555146898959675863761864873689 -2365651945435728778762095222107583636285172361492070353075371200000000000000000000000000000000000//5967712955987882787118671023811820725604747812853681839383624477287894403184003982274112205197769 3446333849170418082924816564162195295151101607638400000000000000000000000000000000000000000000000//5967712955987882787118671023811820725604747812853681839383624477287894403184003982274112205197769; -2799095349879283861416129//3299095349879283861416129 66422771527705641812783946957639000000000000//844827180588471242184856104265385594953520153 287422941505124776012820908661761038768446792300000000000000000000000//1140523380062703831041315696355099471807323052545362695916677631024073 -527921613489424532989382099623343526742921167881443164738600000000000000000000000000000000000//3431824218212249843687978324983684536991029828615897682632163801927453165437025303647197902753 -114092709274051400783948506854441292300813767600000000000000000000000000000000000000000000000//263986478324019218745229101921821887460848448355069052510166446302111781956694254126707530981; -38371329876864909588681//163371329876864909588681 -6893097172335343508506869277636669500000000000//333834131346136853069769590246912088543691131601 122987697642160970986618724983781017943684941089000000000000000000000000//541112581246329959379672688544422790451003948967556807919353468053117289 -11899771010471511124524252061996963322811926425336748816346000000000000000000000000000000000000//55883298864611994997867897874587526168621178750800924659754665403735412744828476606102642350441 51443188691144293927102815447317704404003984983200000000000000000000000000000000000000000000000//55883298864611994997867897874587526168621178750800924659754665403735412744828476606102642350441; -807426087187202371791729//2807426087187202371791729 23783522313960419794671723496015074000000000000//62899348413845803847778004200357976250114170249 -41296027400601687027393299946671810234827324246500000000000000000000000//78379731372771421832171750161750205083000101428239168903987667002750649 -72091596798264239030218186968634076725643426428720109520718500000000000000000000000000000000000//141479270040374586714949140378144162788318888867543953601224790341611306017991228129800449888609 -68885819722813034320846380567562842054223502823500000000000000000000000000000000000000000000000//141479270040374586714949140378144162788318888867543953601224790341611306017991228129800449888609; 934582530301851439722711//1065417469698148560277289 1435608775955078299011042972094614000000000000//5333519845203600044468787589315725575501593969 4290555182630268701226604700326391529392945250000000000000000000000//22030053343364130497271300661221152889072963712911465830272640843453 -1320235566493173187182919023322120085923585843353666881300000000000000000000000000000000000//5240911673425080267208473457188629621649585310007791380264451003771024174475009137913019521 1247759373297220522156092424718227948532310390000000000000000000000000000000000000000000000//5240911673425080267208473457188629621649585310007791380264451003771024174475009137913019521; 6908803332369279825079//24341196667630720174921 -1129369924255955425401977619231435750000000000//2114008209225150553544318387819341850947219373 329175325470728648058854774913195747349208397750000000000000000000000//643604317484598853981007345622650686086265665545404044573588121336837 300265285961734457828560779522780904583426505859994007998250000000000000000000000000000000000//492328450882975314578535711975311201952879046174909428034102153635607902070009963702307891737 -10846283526953516535470098676707662671028190500000000000000000000000000000000000000000000000//492328450882975314578535711975311201952879046174909428034102153635607902070009963702307891737; 2897424941251761372159//4915075058748238627841 -1009328097746055602073830427047401125000000000//11079674036533750413351813379961347301797855561 -9856858130003860354551136784790862254699944704250000000000000000000000//13985465724885113046422917930947606798404885795005825132362638193100573 17295661991046633616530264959927484532078729917914927301001500000000000000000000000000000000000//318582042870906949866493728495474006970635871742665564917047900259014173858006803302401189306321 -121108688880575981433838397156066297427805677111000000000000000000000000000000000000000000000000//318582042870906949866493728495474006970635871742665564917047900259014173858006803302401189306321; 677862338525454608597679//1322137661474545391402321 -3075109571812760788179414621906622000000000000//10192366189409434607221696266866790468524018729 74517324315374917162991026081227119684927034600000000000000000000000//111142117143535505136403767233711301390086091890787875246237576821921 47767977122081489021771495409625312337143783051603628991960000000000000000000000000000000000//114547003446898376971270424658999293571597757446702851372619586101187671578658375934010425361 17250102382446501712172686884668557466255501520000000000000000000000000000000000000000000000//114547003446898376971270424658999293571597757446702851372619586101187671578658375934010425361; 57070259530384896618519//67929740469615103381481 710790480256875599633135707751914500000000000//4123864172549405731210980112222658539236866161 -323235467157725143205284014128721102619614593800000000000000000000000//711023173409304095643258978442613152617880663338257719904520165790561 -109481246047289663785467913538935196074972331497663485162840000000000000000000000000000000000//512280506452067061426492159048583443528263421814000708261508376984215448810077922670788808001 -56402785868196661425669477306543143276230035984000000000000000000000000000000000000000000000//512280506452067061426492159048583443528263421814000708261508376984215448810077922670788808001; 16447489877554677417351//1983552510122445322582649 62793334705742796497406858415581414000000000000//95888707277259905635677922129632565703359051249 32494511042264302446417093776106514956292295378400000000000000000000000//148778639445245215685956629607799273232669392453194710778439939996518289 -15774443825299929000359733090923948940481167063664962373193572800000000000000000000000000000000000//21816118708553370867046357605168008776460637462403582365385226767789894306081834922250373755453961 -521282752399275707170839373176502546190415620179840000000000000000000000000000000000000000000000//21816118708553370867046357605168008776460637462403582365385226767789894306081834922250373755453961; 5937926014210714542991//25312073985789285457009 -21834081350786676788941393013924841750000000000//35116894791581946833555994910384439419840521649 -184676604866033339530601844208266021398225327250000000000000000000000//1597789878059350529382342228680562388894337434171058668663890781081237 5723099849490409790742170342363701178373829817738820477750000000000000000000000000000000000//8864886172806632461119598696355508217526359167179571094927136919686904620353613915614850801 -3174586363484834446606788208849580580568454010000000000000000000000000000000000000000000000//8864886172806632461119598696355508217526359167179571094927136919686904620353613915614850801; -883516159113284475343281//2883516159113284475343281 -277514098400839990420277385210445458000000000000//1733294468296824422410867593230450127206375924161 -524502747487694988723791580668364949765868300622000000000000000000000000//613133862648698130355801720281673697227480642337706078490861460754782009 -13391229961197364663387472560084312965560984622161457384918500000000000000000000000000000000000//83778033683668689257064819445862298317231297576780152105265610285815158356229210748972887179761 29399556519412089014768789330130222833945317486200000000000000000000000000000000000000000000000//83778033683668689257064819445862298317231297576780152105265610285815158356229210748972887179761; -3063243684134950980709521//5063243684134950980709521 6659314375240391817616094561642542000000000000//16952644163589142590506728299667383797602335569 396187242933110966493788606962454995191452681400000000000000000000000//784169624008499767258820835267414169754577664854121474923455900410841 -2487147192385551490914155824842598559011005679247413184027280000000000000000000000000000000000//5642291971716040962071563873867511840583348537192761753413191549958428008691579786900650154889 -978991283348955669135349497917447842759434746640000000000000000000000000000000000000000000000//5642291971716040962071563873867511840583348537192761753413191549958428008691579786900650154889; -835286058879877529529//1635286058879877529529 415874101707756700279957946533899720000000000//2786832286547993049544805242786188971085713161 2329034550611542000095059754678115592549800107120000000000000000000000//2822800152576359914059030486297680947843825325854305283483972513693841 -13425793353256832764344465384486880237302744291172305938374560000000000000000000000000000000000//76337653773684049082565886663837857491256298598267978190527276695309471165371253834616854527361 -5471759130363076816271346286174829466587938713920000000000000000000000000000000000000000000000//76337653773684049082565886663837857491256298598267978190527276695309471165371253834616854527361; -1261722356506431637689//126261722356506431637689 92879302931423785427393381285424193500000000000//159639504049495568579293956691491513348589206721 -8694854744629336222977521758091166146802997041000000000000000000000000//30646220397397503881051907520094788368882041263419603149701171351066001 -3053800990963251677161114536568000564448228149397719890975500000000000000000000000000000000000//4369386259724326162152892383118607810666396447323841341543829520048081263489122824594174835049 -17269397431539608750095929575455193494148672493000000000000000000000000000000000000000000000000//56802021376416240107987600980541901538663153815209937440069783760625056425358596719724272855637; -5427028344543295610369//8627028344543295610369 925906149331574048345658163579137360000000000//3122402847780509232714134108270136351712120721 -1488646888249080847865134151411645942086389733680000000000000000000000//8316503862599665681463271229423025901025536306307039925137144530059569 -4444558837459152994008415659494964153680463432005550493506720000000000000000000000000000000000//10544923488901744751397434644427830371618908596726869772224376183124712926069061901592857741529 -5839268059582790953146815953551186302340922363680000000000000000000000000000000000000000000000//10544923488901744751397434644427830371618908596726869772224376183124712926069061901592857741529; 157715750031688771812111//342284249968311228187889 -28080144082510742921155734398820207000000000000//59021718558318093147183971609418035028600376681 -106291817797545931143399226389108363836421591428400000000000000000000000//259912215513890757499937898208532674473156766675474370095436560891590161 134402671092446173558776372701735649514254761494671467871200000000000000000000000000000000000//293546320344344830038631195001171559797948078272539088213190152794913622802911556994945207409 -126075763317724146250022707699905271372356645150000000000000000000000000000000000000000000000//293546320344344830038631195001171559797948078272539088213190152794913622802911556994945207409; -585530096888836620164841//2585530096888836620164841 -845658120619733169631579871663706118000000000000//2160979839654322492665912115861381217480124439289 1114024526136369364042660460909165093093905537974000000000000000000000000//3072982698736137818772196069756878945104364845411136474405598384876087721 18597936364771181063456730179824430836416400775681659067796000000000000000000000000000000000000//127080782643547650822772783592685661387328690060637192735914281093335266892063093809101605961889 101881558904736684651196881807036331572101904216000000000000000000000000000000000000000000000000//127080782643547650822772783592685661387328690060637192735914281093335266892063093809101605961889; 79718649018120304231479//1920281350981879695768521 245866214771469717916172537924602998000000000000//714062321587372582137465018542747161257521574289 622649136616818109103313041174346683658719826000000000000000000000000//730801161654332910465217387380628253041315613305930436767036187061521 -6992740555791685298332672513880011704903100041931769691375000000000000000000000000000000000//19068286527164479803936329481057162976863702403842503307084373868930883075686251993402513709 2650184455907105994989729546448008262495154250000000000000000000000000000000000000000000000//19068286527164479803936329481057162976863702403842503307084373868930883075686251993402513709; -2613413669869559833316649//4613413669869559833316649 -29674763666249950270285554596886000000000000//23103078159334534447747453978880906253935290801 -7539581299540721373964721620428641553788655295800000000000000000000000//20700701068691698340417366506898961714430948014863959915908435083996921 -87522409565276607464308031285617658952845808004333350197800000000000000000000000000000000000//765295711086027812363878319510910954904750910394638306937446460186983609314788199160097623729 -2528996909068136146397581885942528963473280650000000000000000000000000000000000000000000000//3462876520751257069519811400501859524455886472373928990667178552882278775180037100271934949; 930208762783812654060279//1069791237216187345939721 -6811878062460500474678228360881398000000000000//35188085429306357790268695969514762194311205361 3574516869421550441823167531601228690344311923600000000000000000000000//9727097245798749102379199893175645106008969319577305316109685331931129 2544735931668218604308941327630881817060500830100447086737200000000000000000000000000000000000//9931545927311721815322618352098719102692484868164750244192772673183279641808299007139728249689 753700401808296223276188778292318145084438293600000000000000000000000000000000000000000000000//9931545927311721815322618352098719102692484868164750244192772673183279641808299007139728249689; 769096528956709661229519//1230903471043290338770481 -3240565495049350006207114158758908338000000000000//6612298868113671361808149242298757371794109800721 69799227581996305522718217136565601727515694844000000000000000000000000//414144112426302409187522996585493909015977714310467456607789175060105129 22222388185321016243263567840101917068140350424882162206400000000000000000000000000000000000//39902014221852809877290626129321902986522500164194137526434513742524840868697474202989026633 -119138089050413704677573371425832751286912503168000000000000000000000000000000000000000000000//678334241771497767913940644198472350770882502791300337949386733622922294767857061450813452761; 998392094614627028459751//1001607905385372971540249 -128273089885963856260558864372266000000000000//21634197015623522352233828929184570574124111081 -9582573650322308313612485213020564539920666804400000000000000000000000//130826063711767173145951421038770256534216296899444228251142717866137401 148679191280436398803021738683274794679727820974669118923600000000000000000000000000000000000//5789525159967968230693585653113403059653966167974333568524155345920364750571426787554638820609 -108506714386326539742567307955634321433106616480000000000000000000000000000000000000000000000//5789525159967968230693585653113403059653966167974333568524155345920364750571426787554638820609; -237528193530374942040209//737528193530374942040209 -1670372472970574836451483911918964847000000000000//3239436212499783656089680637045823029651822064441 -13846322678974555099486147218843280572083392299498000000000000000000000000//19058962394442157903165588477846188772796183966358032925434543644645952729 11442011799041401429273226391931067914706872382927346808446000000000000000000000000000000000000//51704136097188567558976708393822126359827212531663745358955414759281526411414573284866354938021 11972856395441219481941210397288067915224861174000000000000000000000000000000000000000000000000//51704136097188567558976708393822126359827212531663745358955414759281526411414573284866354938021; 107460663867299541617799//392539336132700458382201 91474871809914551174461564858922859000000000000//689970545640744147949285276234989729563839114009 -1257203684471500560420981118203472455439997846000000000000000000000000//6710131175303352395301333479149152487830323510554594473025791838533769 -10773489019345842078337232600063990542383362888462137040933250000000000000000000000000000000000//24954912247892725178040827749111943005110404007002250068678592269960929067596222251388499873921 20668872445825000869833819062002624291797757919500000000000000000000000000000000000000000000000//24954912247892725178040827749111943005110404007002250068678592269960929067596222251388499873921; 18390357480861926311071//61609642519138073688929 90880314976695697167692118331678800000000000//170337367259527432567836668240077239068804669 796521350317096158750686579101674973326866524200000000000000000000000//1463363780248940702494339618925739520194634066157112970908373024829321 -132335144821398044653270693836370356359922700146007651195618200000000000000000000000000000000000//233302580853600019229271695742487298999252199640941179609473516102156426441390479311354131899649 729692427777700452265505182981418899789700433200000000000000000000000000000000000000000000000//8044916581158621352733506749740941344801799987618661365843914348350221601427257907288073513781; 909210903595451483492991//1090789096404548516507009 -287671185702288336354305940138327666000000000000//1066097822861673508031015238675886239030781995001 -1440151469545315883348028123653301645134216329338000000000000000000000000//5119521046304879294620902783449973187624821470369384612211343217490914081 1747734039921005482993587553030692194224254314305189203253116000000000000000000000000000000000000//5774884292667596235724612874121437627716290552190583428867602637845205711970198063738086434013489 -1434238942005693243988067985352242829691924241464000000000000000000000000000000000000000000000000//5774884292667596235724612874121437627716290552190583428867602637845205711970198063738086434013489; -172070446885230251269001//672070446885230251269001 -2675172060120615642666495262428633051000000000000//4111554337426564616870715672920007331592201882449 223130141478057509733111067389425736053533767534000000000000000000000000//1743670846113393365765777795351285845192625565152857846171814823523863569 9102666695952259635874952684790729088226068355654320179294000000000000000000000000000000000000//21931935595379693602993837099498808866398828693843488850142596559828127401137462294070650367289 12454397419378134692192902851233844497470497706800000000000000000000000000000000000000000000000//21931935595379693602993837099498808866398828693843488850142596559828127401137462294070650367289; 414609435420558127430919//1585390564579441872569081 10214222663312562121180594814160138000000000000//116248734000041148767936788370293275496337610121 -28744495435693917718327554643907258338058392797600000000000000000000000//43581411823090755107296817518904862648134948899059527172841670898364033 -5421987001262721035821293990519000150351236880254154534683200000000000000000000000000000000000//13202318479838683137331587272295912110841737187063731582152958298965442401124339847278415365913 7470789852839681998786021704215554056041085386400000000000000000000000000000000000000000000000//13202318479838683137331587272295912110841737187063731582152958298965442401124339847278415365913; -149231497243314179595921//649231497243314179595921 -451503589966570379499699351391456209000000000000//1762388650319387899058958574472144730009550614649 63910330838299701478110698975248727344173242886000000000000000000000000//72921694208748587791692354144525288975627857169263257855814018067228449 22862388119888887161211344155030985784979249260992126664461600000000000000000000000000000000000//77955908296326059819212051595092303301026831383510268836957177860170459057155480516504164609761 -12904943743126424395224377532915299518420586110400000000000000000000000000000000000000000000000//77955908296326059819212051595092303301026831383510268836957177860170459057155480516504164609761; -205197181040425659694161//330197181040425659694161 -78115317514784824144324457064046195500000000000//760099527960750702343168886345067489244054026721 547922954714128200091620165794543338660303332551000000000000000000000000//814743218163056618645126097954748341365966811228478924936255362190542889 128584850339678531520154631552324873724033005385732312511686000000000000000000000000000000000000//1298564423660129547763449573082197204480492734332966043140993462109029889811135381592786105462969 -11900442555566083021280917139662217815166168628000000000000000000000000000000000000000000000000//31672303016100720677157306660541395231231530105682098613194962490464143653930131258360636718609; -9471243053661398657769//509471243053661398657769 115085763750837188859523590364259787000000000000//903836830340096793870422861480294837733107689681 -3368757396712438549069396198575530048261030324482000000000000000000000000//5204673222284325431187281718915002029922191636097369318448775631329735369 -22329297514373530825658932377587081956318181610755457911484000000000000000000000000000000000000//79764524470932108891046064017319197469237492001169814023240361786765874869823357347348885057773 -722988221997440310275092814762766328717622356986000000000000000000000000000000000000000000000000//1036938818122117415583598832225149567100087396015207582302124703227956373307703645515535505751049; -862263710221341439415529//2862263710221341439415529 -1518990531052057041932969388179226000000000000//2165446687295115252448834250124150956789899849 -2889678616991571573342606801782741050147398979320000000000000000000000//8804753805363081555797452434061188925900741962091790626499474913271769 13480781681038638631581544606622953282191225275394057004080000000000000000000000000000000000//29950497939910109493984995629488500476638802575467743127386370770305554263965050122514110237 9791856788899736869525242417053191658503769824000000000000000000000000000000000000000000000//29950497939910109493984995629488500476638802575467743127386370770305554263965050122514110237; 17490523731335973127831//62509476268664026872169 -109260684892036769262513276345685200000000000//3163049251357659520387235232465971321538210481 7249889595237510876444376119936678685478493600000000000000000000000//36970629253801924474673204128632176028597880343642567309873171835113 -48840077825823815915594693645810536256444350544858220575040000000000000000000000000000000000//224285976732700585087583639054762671420618087906621789561559969817665321745171436159158500681 204904871964386388157995483250746241752172050624000000000000000000000000000000000000000000000//224285976732700585087583639054762671420618087906621789561559969817665321745171436159158500681; 626240359030398435039//2573759640969601564961 38632425246641962090043348499110160000000000//99292713137034712657999318750067584528600813 -2461697000381071605991357348285143403387848723360000000000000000000000//4607564226925217963414554608824337180571319293637587566668478965105561 -1282285266944430671343207457610535206895794535611489193993120000000000000000000000000000000000//2515126640741270552157227779879865420327299581679924825169521218802285275323147121962116320733 -16152371926168105293762352861982123104497112487360000000000000000000000000000000000000000000000//32696646329636517178043961138438250464254894561839022727203775844429708579200912585507512169529; 698351262892091602763031//1301648737107908397236969 -10971257080900020126583777363552986000000000000//175706873109468259086254093604910796470450774441 -68661513622161132022873252003047045387163710669000000000000000000000000//169439975155470798089874166838522710287710381345847413038649077676564201 -897610537053517152515268893956185651232701447782421750261000000000000000000000000000000000000//4605741227446872619282427492985526023914073831677162879496827533976131880193898100740945407889 3276443395633231883506292644214533147301979716600000000000000000000000000000000000000000000000//4605741227446872619282427492985526023914073831677162879496827533976131880193898100740945407889; -24014260071051224753321//44014260071051224753321 -877259134319420010450776588803834200000000000//2422238590453834480209628431143069460179227769 4934056205533780762781000133808289647973518650000000000000000000000//12395018609925608938896531819405434335326632311711749883545100746601 5339150996972283224305360012191422288593137629367079628681250000000000000000000000000000000//16478950403744819783951389336953935169592642078716000394937674054753435407932341371254521961 -9141284212354712912787329896187251862769006637500000000000000000000000000000000000000000000//16478950403744819783951389336953935169592642078716000394937674054753435407932341371254521961; 74325806806392887538351//1925674193193607112461649 -4201897430285211556517804431652946000000000000//158258966277336207101499831161899186440082453489 39501213842135185259377516774561059737626677741600000000000000000000000//39584851273048061012946797933018054003816411804788746772840033845476609 1765889068688300220194716704511068384220293362376720044186400000000000000000000000000000000000//39942933999788544709493388222255620802090625294696317348282438667760036499413897440047744648001 -338974536553054603506448535908291225333668401600000000000000000000000000000000000000000000000//39942933999788544709493388222255620802090625294696317348282438667760036499413897440047744648001; -230656854929503720437129//355656854929503720437129 -308804526248994307148391090373018500000000000//1543792409397188444469381064221130077981952801 60330472859936865095375127028983599081664882840000000000000000000000//3005438805943304647210603604742702063642987481154942109079262698333529 85260694437424160138808667202673339997845939821777722320000000000000000000000000000000000//759066176685142825957572239638386029428114471932495558353222281382912976132544955455450333 -9362096666762652463905814142834768822631873520000000000000000000000000000000000000000000000//12904125003647428041278728073852562500277946022852424492004778783509520594253264242742655661; -3320387900187058173921//11132887900187058173921 -251047161265252685492969443991006125000000000//610920456025012389290376151219816083684481889 -354189179323589585955991907819889493370515351781250000000000000000000//1632972031351614640646402096159985671979069621529884324642808611943081 22040597235058424075211145203426635568646163865664446626062500000000000000000000000000000000//61833203544079873422041774793555037862205422158260446865488702397091749070308534616819687597 -1724357726894456910600660258679120166994832495875000000000000000000000000000000000000000000000//2287828531130955316615545667361536400901600619855636534023081988692394715601415780822328441089; -11648122890653268617365209//13648122890653268617365209 342787639838808692613043526213935146000000000000//26638504584518446905956147719050895569041133940681 -2838055111978110783693112860652512887415746716396000000000000000000000000//18766575476269114561385281584197856484995691289957564307821598026727809809 -51859455661857645299597624993658923064168712819311216966523428000000000000000000000000000000000000//141549838255592424830358812929378699228294201736323832582413160732956068246857921641259659517729329 47864886243097841789494229291570711400265935247416000000000000000000000000000000000000000000000000//141549838255592424830358812929378699228294201736323832582413160732956068246857921641259659517729329; 386132960873504787998679//1613867039126495212001321 -175720185375637542869448360075015158000000000000//987910047273297405962079372513380857399209376769 -276367185894555678027813463645198904805629958000000000000000000000000//313281733425172278627312727438807097544159864147505191442197428901373 -2161232897867591599285908999054332379238182669298659627661350000000000000000000000000000000000//14073831463672724456048084147852821527016172168917507091920969498584028746176334616658483480489 4653190865716168493449631580743961832494841406700000000000000000000000000000000000000000000000//14073831463672724456048084147852821527016172168917507091920969498584028746176334616658483480489; -523971265613105621230481//1023971265613105621230481 14591985995879286476648148803935101000000000000//53634716807993918369914100553934863818910328709 429746918364499395531699416364619486414490082000000000000000000000000//7249703375826768249980150775553688395165334647031701521557910300191321 -362121711653458871589215619632523755504717120593978655400000000000000000000000000000000000//595763956144092938485952617840017519991843070087253974570747919499246391852059150944936497 9322812677692995325420699927272694342953428775000000000000000000000000000000000000000000000//17277154728178695216092625917360508079763449032530365262551689665478145363709715377403158413; 708759111789597406097391//1291240888210402593902609 -898292830045154321929363556505928494000000000000//3657136703177800109346737476735757972459616209809 -13624656907790378771416090799059937582113591332000000000000000000000000//309623372380879631580229407123854109891738689522363453733897818797807601 6607211925050492974024335028078627445462541611063520404798400000000000000000000000000000000000//146529618949496131773334048050718747580848782406881395933326262036386000824565926383470306030801 116710540335631659710435327787882475544184953358400000000000000000000000000000000000000000000000//146529618949496131773334048050718747580848782406881395933326262036386000824565926383470306030801; -596093823231148322489961//1096093823231148322489961 327815790637558813115026965997738629000000000000//1801555178461391737339907061845574622046884452001 -5957383121118668320766797284094894792133720480862000000000000000000000000//10875063837982422742519762006281930907986795923887831733834937486178353569 -11617562413505463371593538338274439283699309875320401663878852000000000000000000000000000000000000//20431591306022732744777415665522075030145592677552703411958686663570104288476617384722717845107969 4463796438440431790982358575905557165176883770626000000000000000000000000000000000000000000000000//20431591306022732744777415665522075030145592677552703411958686663570104288476617384722717845107969; 698818602036980933186599//1301181397963019066813401 -365164882544040833945865284291210922000000000000//1083485911731659148016096984363161015462256449161 -419211937667065785165673337600073233183037159558000000000000000000000000//677552179077847451057346236477486540218990099968676416402974540385495049 1268644598453764486355291060907365873385430046370754866921000000000000000000000000000000000000//23324719592929362726550859539840810010868445910035988023236642838232601756657942410021026314053 139681652941545859340606066219348892903231496383000000000000000000000000000000000000000000000000//303221354708081715445161174017930530141289796830467844302076356897023822836553251330273342082689; 110817854799702872371431//389182145200297127628569 -488773696873491928162875946588293000000000000//1270002544344211092303822548676004378816234009 397220320338217960458506330878897125622864562500000000000000000000//1213138241179252370102614479561041116845866814285780757023180115501 804599343008039014271192074414887261830376103158767362275000000000000000000000000000000000//4932404474472318993254202537284508280478103615598626739062340974279375383138469276709824521 3936605507383954540922962527198969455369902110000000000000000000000000000000000000000000000//4932404474472318993254202537284508280478103615598626739062340974279375383138469276709824521; -24874808784991466773529//29874808784991466773529 -908967849141299834043877262884526700000000000//5375613834504221440602225141538949041625456609 3040396046952111490579406611817618368720310850000000000000000000000//11436844727939760508345765544879420039098648355024961622471829262649 -4065874457825242388292701160921804117676056089702873988972000000000000000000000000000000000//31800405847004768070567839817344375393565444321427957115253432002883742558783952452220251849 1069372096519582492725731623821845318879461512000000000000000000000000000000000000000000000//2446185065154212928505218447488028876428111101648304393481033230991057119906457880940019373; -2308122909564339628089//82308122909564339628089 -3019847699543348000286540783323029200000000000//13309551137934797589799302203413293966682968409 -1805424789747834326241582158666702424646959431400000000000000000000000//3518234665899712151543238929277391594659069889004595092846731784442521 200756196524807985568833785025366041059944659352233050602900000000000000000000000000000000000//1516448114402322026371452696745809769715056886674049105324157324290610400686863378585326766881 -1238365076772019738560204436986596253881594135900000000000000000000000000000000000000000000000//1516448114402322026371452696745809769715056886674049105324157324290610400686863378585326766881; -2056746505846656350962529//4056746505846656350962529 163197935532449697131802315385845426000000000000//1839037416102382782917645098585050464395803664649 1089862780582816716724142158969440030666608599434000000000000000000000000//2406904006466294180764706780263538123220384191064647727792456828220805681 -3481276428345484088876834749306351080230027009746733215812000000000000000000000000000000000000//9206140612559228296064340734243671288970595170536315716345911821834938793879585014840502103177 5727467156353103667142883150625111326256325941000000000000000000000000000000000000000000000000//9206140612559228296064340734243671288970595170536315716345911821834938793879585014840502103177; -137207888455102845930561//157207888455102845930561 -180815573998498540729444007321899337800000000000//684853009939742227397664718832079435430477809809 -200782412893672992529708212261415497081254755129200000000000000000000000//510463419038088394266241064594796623222260435364612965656291787721929369 -29132165444502129589860450565948753411635430047718676368691700000000000000000000000000000000000//311467356244449475539943573029064657873407887911984682124533975205732680071655723411153601791321 22218276571109179596722406030044673986641173706950000000000000000000000000000000000000000000000//311467356244449475539943573029064657873407887911984682124533975205732680071655723411153601791321; -682519879350162236480121//2682519879350162236480121 1339296868286462356749578999044567242000000000000//3980167535367673907549637041383852708599114240169 -276141628850682074638341943161073373671769276316000000000000000000000000//916902835651190548206952905492061218973108318726689406524739984790014277 -2227533136087379906758373291350150197439205713027557256000000000000000000000000000000000000//3041963286330281326608406364485117659607646016867773143323421895623985469892031514065799257 1343701201718810008994568839705577230114558460937500000000000000000000000000000000000000000//3041963286330281326608406364485117659607646016867773143323421895623985469892031514065799257; 688850297116275025419751//1311149702883724974580249 -3508027913661374281307889822699026166000000000000//6745178796897144362524389229798831753957165647769 -4886973027394351206489984202428504255627436247412000000000000000000000000//20747303441746801353294975456859593593369413879140931610630680476913449361 501659106625636912135821566500490812435078320402452093732472000000000000000000000000000000000000//1798241805342137693266190724963039895642778145707383483708165980111004921058562156471143171884121 1017535812617571679505062303210057266809722513044000000000000000000000000000000000000000000000000//1798241805342137693266190724963039895642778145707383483708165980111004921058562156471143171884121; 378313633124379321192711//1621686366875620678807289 -4127153786975029563373253613332163014000000000000//7487631459162661781121282729672967869341816090369 -146610632056434445028370007538953260962418356905092000000000000000000000000//197986897210256862364878135776276789019397536620748828317801713740274237601 13041502729587514299446363370270627042622745142473384351400072000000000000000000000000000000000000//56322878971112462749819893305136629483292357519309332937044798153420558795512836038745777119267041 11235838367184119566609370124220794820984062861432000000000000000000000000000000000000000000000000//56322878971112462749819893305136629483292357519309332937044798153420558795512836038745777119267041; 8676238620004179257559//491323761379995820742441 -48441319331037526615203328170371859000000000000//109864344164747902549263841960087292112002181961 81544558023408127952034910148850375269261720470500000000000000000000000//128858381041857954148408430400497342057509327121618063791264280797410329 113269987735025851557478690006014850535940580560397595957000000000000000000000000000000000000//234319144471142167940987146636440257267255120268842058552176061916750357921172495921699578889 -96934852030387396774754266672983727723616133360000000000000000000000000000000000000000000000//234319144471142167940987146636440257267255120268842058552176061916750357921172495921699578889; -2704374976028443767669969//4704374976028443767669969 -1985752138924214281139623972257054000000000000//25948705710861355142904338540073108822252454201 -474749779480544428699805289815568312391646950195800000000000000000000000//634653645497002786860723637499158800611750519004057073646788339835168129 -32637152927208890965276646576916304773938203556058715153723299600000000000000000000000000000000000//101227938852538046511394581353701034563035800485695947345963281839006040537170492627353293460390873 -21321868889179891142476439844871309956917276049423200000000000000000000000000000000000000000000000//1720874960493146790693707883012917587571608608256831104881375791263102689131898374665005988826644841; 710648963392192072435551//1289351036607807927564449 821691668850384136404258242970067374000000000000//1593925881310356393629224935158569133617051365241 2788527646905042172227521488000113655316916000000000000000000000000//199772315070527864240683705473213100950632971572244490998727473669841 -103117302456564687419780147108418474030727331323882272499136000000000000000000000000000000000//173185945458106964513713481405700545317734238272690349672082894807771591083247998317158951921 -47664349409175624513656285176049942380177488921600000000000000000000000000000000000000000000//173185945458106964513713481405700545317734238272690349672082894807771591083247998317158951921; 414821080530980717123431//1585178919469019282876569 -10612321151559624393857144622999066000000000000//16068056276257986124729881763959193055214880129 14098154194980581003109652583121688470731040000000000000000000000//130847489567968916803610658674556652112084056354810652552845453237 56731230593921067767762226997046001286274719846974678802500000000000000000000000000000000//131056675504539519784939719998846857594186024985744497095153244111975945998351925567313561 1928140733043949705780185969952424060025078750000000000000000000000000000000000000000000//3542072310933500534728100540509374529572595269884986407977114705729079621577079069386853; -1628226088209957833721//126628226088209957833721 -266264505603438007325518338834302650500000000000//519542972111791984806104317747011500068249938361 31330792342525948770995022369094073609742948531000000000000000000000000//223280606060484627419432291721815640730002847748010380902555220745678161 141024496244711592967165776496167882508422958260296608837449000000000000000000000000000000000000//280071927992348035891461046999112501458687608145558914827902139588786936958574244839619041009681 -190767661888005418266982699131360286251671425582000000000000000000000000000000000000000000000000//280071927992348035891461046999112501458687608145558914827902139588786936958574244839619041009681; -774080326948741929150809//899080326948741929150809 -562145676126086275499184748231563175500000000000//1243475936914647055385786735721742030718241960853 44230439645519195634828127793985841771898531943000000000000000000000000//1830941435696007619167844360517511480527441928136472181111458212027050881 311335967421396496067270238401648887894568152125651887438959500000000000000000000000000000000000//2319318644923124793479511733583678043173814931071623349749282725108142699956882250162157465373921 438570223021268424127831562214824560722183952911000000000000000000000000000000000000000000000000//2319318644923124793479511733583678043173814931071623349749282725108142699956882250162157465373921; 468651998979420425966199//1531348001020579574033801 -9698341043658438019704657247043178000000000000//40814089516757179917464074424233620652152230689 561947990472477420520391263722143494440742834800000000000000000000000//665877594872111584933053455112209368077834059452748950027642299002321 226462108878076501614747957576321341592457403255337152996100000000000000000000000000000000000//721417040362669504307828803171319670827621822181467861443904334464214195549964439740033351921 -142709537027352772138783928740808221267270382200000000000000000000000000000000000000000000000//721417040362669504307828803171319670827621822181467861443904334464214195549964439740033351921; 96907641405885596635239//403092358594114403364761 -2209884964531206076173027780250568661000000000000//3082841038154324380750241297549125154820593873641 -95642411016656631963117279004631911489138637554000000000000000000000000//264704429717117713687445766613651536415883521385547876938099883881688517 427834628496880495330744090964912268724812195500585817779838000000000000000000000000000000000000//936585135523401007667243503965878120083072660448521855139752388743750697606369322927271892447809 279618438548707834832521565496757112148081815106000000000000000000000000000000000000000000000000//936585135523401007667243503965878120083072660448521855139752388743750697606369322927271892447809; 693221700767980627191//19306778299232019372809 12618362950754160498527734438498128600000000000//25987051895677391622252884370864821396480260921 18524972112372250131783391442696495560566227000400000000000000000000000//30765470602006611839012708532890996585244323648937804525712252516971089 -20981161126862077851373430007315730928512106585958590848442400000000000000000000000000000000000//37004391511003986876129570207991386400462885236773952456756577907235925308818738769789691398001 -10393769771308373075689166913372886631981920399600000000000000000000000000000000000000000000000//37004391511003986876129570207991386400462885236773952456756577907235925308818738769789691398001; -2152593203884536067510761//4152593203884536067510761 -4626655520056875238093106180220602000000000000//13520849092165140003859978417885308912143047769 9265628012177881886599977346516597635561480554625000000000000000000000//15218883771729218640701359041552458541650246228802719403813211184903881 2551360034333394920861290792100809926926600844542174731685250000000000000000000000000000000000//25267710867667752551937111471595890921945694809227198790598631397528203624209703057121688312481 12205498646756189426194762483912665072058000279500000000000000000000000000000000000000000000000//25267710867667752551937111471595890921945694809227198790598631397528203624209703057121688312481; 15501614002251112445199//64498385997748887554801 -88726374904543602820235852840963612400000000000//220402383205674647329844288305298674402668671569 -141171359105625887740361994457114121617948159557600000000000000000000000//600631696206570937516346923752792715424715759704819288640435233421643889 4845164740134327452779180114470098269207242790383159348763200000000000000000000000000000000000//13079125303844344757052752236679757411204003726682593470356472443063672777067318806611498306409 -10026674078758571319207327431997953955102470238800000000000000000000000000000000000000000000000//13079125303844344757052752236679757411204003726682593470356472443063672777067318806611498306409; -558197180923624295187329//2558197180923624295187329 -638113235574567356624911924283458446000000000000//5770263087891423150711550702337876653225931905529 275750528096060383172903544056337632036821386636000000000000000000000000//394463674202040243457465050065771912555303017134150781528404198977030657 -24445903745275780290379019740043586352266553706727821470344000000000000000000000000000000000000//170499419625143890241618060955150440684806932571334939469641403937352810843942308795940517376441 111924648166863269839914718845546204804091645166400000000000000000000000000000000000000000000000//170499419625143890241618060955150440684806932571334939469641403937352810843942308795940517376441; -15926448917399598032169//2015926448917399598032169 1065504493092086869328876577799190506000000000000//2966315151487881497532797793393173879914997434289 -134913424965859310902590369322710538243554530628000000000000000000000000//515356018745805803414714685277591304166533487091836873193732661181612169 -313007751216238239898371099804790349014995011889807887458854000000000000000000000000000000000000//607112003412153998962150185264683790734402607973966318667127506016468827096592660120918335043449 -444714764212599097060920727160794554913044776214000000000000000000000000000000000000000000000000//607112003412153998962150185264683790734402607973966318667127506016468827096592660120918335043449; 751686923350934887637791//1248313076649065112362209 5845647514154381662484673433454022000000000000//40690098248944577270556031809252374747052646733 7873042173631004356824331109299569942387561342000000000000000000000000//10320061123460992951095675727037881742473746887766355205428007310606317 -187033711823791277428395243468297048712599615105695167274358000000000000000000000000000000000000//1271433179464207340126902039739350628183619222511253974970015129523603933482340130247464679823281 -145661808554579780896432551629643473424633444636000000000000000000000000000000000000000000000000//1271433179464207340126902039739350628183619222511253974970015129523603933482340130247464679823281; -2624532145389542186169//10437032145389542186169 -4089397676144072098254346491543105375000000000//9443681870198411781989126670995185597328237209 -863904738491050182721505099257309249655960089875000000000000000000000//2450923791183946537940246396587760220050798337325255036112024742666293 -59225573693195612225328942926558730479606660243226892944750000000000000000000000000000000000//4976762180833154195683588473694807384467655936822693929249952239313682896035475342978111254037 3934055653792595199612522093985664610670757478500000000000000000000000000000000000000000000000//4976762180833154195683588473694807384467655936822693929249952239313682896035475342978111254037; -2734567182690006187277769//4734567182690006187277769 -533060506535900939955597662065528026000000000000//1031755565168515079848380307561768471146999440281 -18698435973959949681444291592718825799423480745192800000000000000000000000//31647717990882900199274351502568698801888295741399267903062632107452881681 44012237311625295853735269529541966252229771252231226991579200000000000000000000000000000000000//265955387507887841197032737578020186452121778716701293406342321967523212089577579228388823542033 -5526896039721566206782957406211607972741480520924800000000000000000000000000000000000000000000000//36435888088580634243993485048188765543940683684188077196668898109550680056272128354289268825258521; -2204987113805669886680009//4204987113805669886680009 -19842322447090100709314259047390637606000000000000//31713092133963677437623392942031973272034093296409 925860051000442227040020112818190713056227976148000000000000000000000000//2361028457534502190697709704145673266565482454579181874563663503516310089 1432761079840583398574102617921757711536913381647475529894000000000000000000000000000000000000//4176149780660562046928583800342718504752353000517327854126021654463776945057013534229574516249 1040457874022069727349027166977427853130724270880000000000000000000000000000000000000000000000//4176149780660562046928583800342718504752353000517327854126021654463776945057013534229574516249; 31440471657899522896959//48559528342100477103041 1518100887906067653444864264570240400000000000//4077937137114235106928554656456908700314663329 88770580251493771817717330293374056218731131400000000000000000000000//192742522509984477585625109683733432496498752869295026787284087323961 -1662829158935761694023256359705795938654488079080355631467120000000000000000000000000000000000//3852080031600244492362001955808687518875258429809664505870831648171210408326465841558762012009 -805683603780500784320836816668545400912505320480000000000000000000000000000000000000000000000//3852080031600244492362001955808687518875258429809664505870831648171210408326465841558762012009; 10817719660309765054159//20432280339690234945841 -23341714647320295992698626629780250000000000//1662096815409531554026468160807301679688199241 -163032875943648329092439033157862447232667417900000000000000000000000//399965830980643588233048754119767188632858558141906567890454391949609 -130917759760534077955574386976151644293358422142305401450000000000000000000000000000000000//1635724934868084543126272690777586718399366111386615247612913618073241566537697049474159513 -1209702183087349611032984851010614695473457150000000000000000000000000000000000000000000000//1635724934868084543126272690777586718399366111386615247612913618073241566537697049474159513; -1816786112152709521402449//3816786112152709521402449 216479165476024729463511915613440366000000000000//1662238999480612824921085906220390364414907624081 5430105092287475271576818063050647956938722000000000000000000000000//14534690018657053973214966429451006395449353082856437596793097572249 -10197584844238080241580496704716318077457488393988423927230000000000000000000000000000000000//42052928884348232655901880426500154224089399199974761438188448641627954023178261103667636961 -31415726825450658537095755493046884936384814380000000000000000000000000000000000000000000000//42052928884348232655901880426500154224089399199974761438188448641627954023178261103667636961; -660231248639885432081721//1160231248639885432081721 -10238895037695969192834050389122429491000000000000//14771965528520518106237230569937474044541217692049 -10355467763799626250719722731032739295931164148574000000000000000000000000//52949418399035928558541342532186584377377233118767717661964948994487206009 1302049616581185151366785216400106028068302499697515444993652000000000000000000000000000000000000//3337844620973536610204539537035748811004529419746299200220108001636765122934481930886780467741761 -243787802716761666367593187315150953598031560638000000000000000000000000000000000000000000000000//3337844620973536610204539537035748811004529419746299200220108001636765122934481930886780467741761; -909583212391621768139889//2909583212391621768139889 -735383476102944380459771657667919506000000000000//2228977688659616555907592083621813713198256564001 -3980714155557990422892481380720795958240286028774000000000000000000000000//4589464196641026947716439562544348040164880087301711985995521479939804637 -2024038714763920675715479279559441636343775134601701311922172000000000000000000000000000000000000//31208657395328643533556821605188126777746932925027392504601730113180398339502778340457427121105241 -5995463092092006659221307707507047622775402556342000000000000000000000000000000000000000000000000//31208657395328643533556821605188126777746932925027392504601730113180398339502778340457427121105241; 424428671751970211885031//1575571328248029788114969 806980803200861478014553402314028714000000000000//2313185718317100824410322074473448776946069156009 -143155807893705402458627535736469346829651252148000000000000000000000000//448631161551172225494986909594850581974234218293689221455217752632932361 -4528664774310040322734552797855244822995158973173008708654278000000000000000000000000000000000000//6295003946570927908146021778099050123962682721146371019293367851282748241873482185593459466361641 2717540640549733275384877487946327051151414110516000000000000000000000000000000000000000000000000//6295003946570927908146021778099050123962682721146371019293367851282748241873482185593459466361641; 765841506327267961694079//1234158493672732038305921 2007409693758626843448092960390082000000000000//7081969128386987177613243257425586487741741601 -4993340062622539036533299868833666078517969049750000000000000000000000//20993326318651097991621102089142426408519316353834648122944102259316649 -40296683467351559189297838254107825956830111308181260691158500000000000000000000000000000000000//100270665631827873028689225099958288708548014904322770462657787364843325160250047018815305149769 -56411157941202907526716366331246450490605156637000000000000000000000000000000000000000000000000//100270665631827873028689225099958288708548014904322770462657787364843325160250047018815305149769; 8531393976762088442151//491468606023237911557849 205821150479130711500637442270883000000000000//408483589563288641371878967871186814985215281 10361914973061047856517140311788158982075788150000000000000000000000//50845216652846491693096959017326415013499923724759840750677263984933 -2994907008945757331823307631174359504630113580406549286330300000000000000000000000000000000000//4890666526637644974346298142344412357693397859228553549293693423724452728951047624625214205481 -2806433928281418084710843741043662438903547811800000000000000000000000000000000000000000000000//4890666526637644974346298142344412357693397859228553549293693423724452728951047624625214205481; -2526695522108694330401//10339195522108694330401 5371681061793614832827794544953294875000000000//15138744986525662663770176521819222289118546841 412238837195027940419814607286944944870685775250000000000000000000000//754288159979232520891165133648462191824388565723330529218199903694321 -15412005141341842755554958611172707645218289591135737638900000000000000000000000000000000000//34466863921843698825662045244873623650229436842859148112457501460107083064928829856091594429 -19367042631931053522733220645291424798071319900000000000000000000000000000000000000000000000//34466863921843698825662045244873623650229436842859148112457501460107083064928829856091594429; -43069641104959741188249//168069641104959741188249 70455057438984100162055755594577018500000000000//263250294442809147382623991358434284991647333641 1514307025942695085164438841753054057285803021000000000000000000000000//19429663313839670070608373063678734655545392607536928173459351154750041 -29757538855852060532936937572274696921870015941174151561495600000000000000000000000000000000000//71010808737302476675216089375890068074299473691702285588836898587465134156835720235907180142969 -58600879729897515746442723456398041996367161250400000000000000000000000000000000000000000000000//71010808737302476675216089375890068074299473691702285588836898587465134156835720235907180142969; 60155077002359731471071//1939844922997640268528929 -636075786976862200097490754552169966000000000000//4516071690298656236083942767847286340715932908441 1246034082301106895142989836138757878160378108000000000000000000000000//1454787115966508888542386797135726569872589285400875073140768092716933 324857299682421908322506816653178654207277809584903800910500000000000000000000000000000000000//2254062475486866282001030534361004749832023246565234442439211559893637008570741113220741483517 -1068784325496152212939114710326124517861413447000000000000000000000000000000000000000000000000//2254062475486866282001030534361004749832023246565234442439211559893637008570741113220741483517; 6928131015826228370071//13071868984173771629929 -16602959133375192162047377025116133400000000000//45722798323250638579485009883988938490954436641 21512542558238800543992732061609707545070497235600000000000000000000000//63372890573819307857700525520788568279890093164693164737095209072968481 7379256059245860616451576189703830092860256572619887822136800000000000000000000000000000000000//20945592933223377888830144941989331819231046444845695480210684434106490176472108691359021550089 -12354113265681081952787921515158070655207038773600000000000000000000000000000000000000000000000//20945592933223377888830144941989331819231046444845695480210684434106490176472108691359021550089; 76916774613145788572199//1923083225386854211427801 635011347653808196303111838728330698000000000000//3210646570393212370802393921729693514243099859801 273936868549347430523232885260429416854567212000000000000000000000000//324666766023016243196648619018368938995227311437864413595892361267753 -20023090183407766839931346942127384647932976049239999415360000000000000000000000000000000000//80841698562318913217441297168694725639319208154931217588677319892825593738343821469852417377 -34867530510268968742271608238700030366735238560000000000000000000000000000000000000000000000//80841698562318913217441297168694725639319208154931217588677319892825593738343821469852417377; 231955538323318855235079//268044461676681144764921 1278407400930706026573702011875821000000000000//18892593993732977604598233902189389842685921681 7972212046070540975608519568815956008449100400000000000000000000000//44401342064065720276472061443934225544074503801098991026914673407209 -57535534470413172094451229076025779397546821289599047264000000000000000000000000000000000//471163122010792139312003207075204175016037815946000298211116721699347214613259526340028169 -210404734428837650241430432569606307116312052000000000000000000000000000000000000000000000//471163122010792139312003207075204175016037815946000298211116721699347214613259526340028169; -19675712207293205004249//2019675712207293205004249 -24308174091857820257461212123769674000000000000//87424193686772994545003326168220999470716950041 172126886624855108777713724355011769426371770500000000000000000000000//174669185154426446559422897237910309657679698131885856422308844222745161 254245773570570976595464571776857811058301624974085308303000000000000000000000000000000000000//1414814626387609564459268507868582371183085598013622502413479935014272065351133828941095636557 -17354459991336788427817105191261515805763965289500000000000000000000000000000000000000000000000//18392590143038924337970490602291570825380112774177092531375239155185536849564739776234243275241; 788077718273191391410519//1211922281726808608589481 -332343319535712177547975752608584218000000000000//2861309669152624993256916167518918188318731622569 1980981187541750451633554298616653420794458731348000000000000000000000000//3084022958470127833905429095868633771274010709855433024878721858796495569 7903669723322693421021231962250059156038666137194567143944000000000000000000000000000000000000//76040280708291258969155117332159792235114484623393768801447347258438648503628834693450008437641 -28477743412651901967900566798846545837752613242000000000000000000000000000000000000000000000000//76040280708291258969155117332159792235114484623393768801447347258438648503628834693450008437641; -614796314195520246044241//2614796314195520246044241 11451770253751169806076210873686242000000000000//5217810557803367611368377618464457278331856712441 4195656121281391134278988553548053110099387001676000000000000000000000000//6118939806684766928767601137236016226982607976611322169304867870738757201 -3597173918614400533810076513682536114577130086174584037752000000000000000000000000000000000000//53026014732539820513891025637819142873577766886309181355968764594441603085363600284609464001881 -1253476878071106444853551040517214465820770729000000000000000000000000000000000000000000000000//1828483266639304155651414677166177340468198858148592460550647054980744933978055182227912551789; 19584176360470885490319//1980415823639529114509681 -1111586478429755737840909230995108658000000000000//5072472481141968109434816660956761591875549253489 -119466380997403810088036757146625058568479784452000000000000000000000000//756507916233537426786591611521952381778213976137415409208369543112379929 -8325547749114837365239843469431098535392786008908653738000000000000000000000000000000000000//30354967208241571178578411728403833291851130035721906743031735380459680609388236282186207913 19525845560366922157247156734616000644320680492400000000000000000000000000000000000000000000000//21157412144144375111469152974697471804420237634898168999893119560180397384743600688683786915361; -768843815662390327961//2721968815662390327961 -436845408664751750132097965121543187500000000//540450626244289500461717168928983087065347329 27469958697656218277896625940389871534820724109375000000000000000000//217050303149985767033766848700614397801204748714626367964649602115961 6788302731768772543563824273691121432313954522817106349671875000000000000000000000000000000//13577789238149960923965083530825872472369913080743832931144999491097915974144297124883391001 10989102668618851826859449945371583525689242187500000000000000000000000000000000000000000//366967276706755700647704960292591147901889542722806295436351337597240972274170192564415973; 445875335409646401154399//1554124664590353598845601 -384793762344379705064157262554258000000000000//3437079672194570064208161168836206326726738329 2722011157497972808218753793717298069153381816625000000000000000000000//4013091129148016402691543809437764925277356864663045780539140664978841 -25058493936081547710413061326029011976498266322975915932750000000000000000000000000000000000//162969647760546335618946783556095792297540784863894286655460915376196392337090979047719580801 105797994552882701900184215079532536779643099937500000000000000000000000000000000000000000000//162969647760546335618946783556095792297540784863894286655460915376196392337090979047719580801; 44749926002798907870199//80250073997201092129801 8258285749249024003009258373386570500000000000//30176361641570362405246645854963857845985862209 59781730849163809812003711527020889345569500000000000000000000000//11530009566340095600653580339725817234006006111818409619684272893533 -6429628750917260970431625234863453991878149036916528093850000000000000000000000000000000000//11202390987558046151577337471277791195581045622767110400796001294345428870439758806551569529 5977362223944565109685055893204302094826234770000000000000000000000000000000000000000000000//11202390987558046151577337471277791195581045622767110400796001294345428870439758806551569529; -8864914680526471353809//2008864914680526471353809 49813356580377711800253883552940274000000000000//954618615728539088061725529163316266025632799489 -13773447877968395211302292033905194589288578254000000000000000000000000//90161862045234588151748537676713467641523769071682240083113217727337241 -1942712402103758172089662527567387755728352945220640367695200000000000000000000000000000000000//9181499941988400901680809595432262256534527600442012212819081806155018657205633626605147400849 -8850273700742756726058959661961184433248502893760000000000000000000000000000000000000000000000//9181499941988400901680809595432262256534527600442012212819081806155018657205633626605147400849; -706442198137903819348809//2706442198137903819348809 -375208729970539789643941831981896026000000000000//5801567716621535310496729668118344921849248753561 128983896787699371743380584000407363589537516000000000000000000000000//608683787907521820445424621614816403632819217200576789283714122603801 -130082397720589075424013262119457286802139388992927311552000000000000000000000000000000000//4307516800899704202274552029670973881913108282217003669941155295741621294187845367222664057 -295292026521831805299070974941816377843913543616000000000000000000000000000000000000000000000//314448726465678406766042298165981093379656904601841267905704336589138354475712711807254476161; -47497938801337319288721//2047497938801337319288721 -1532389018833673315496339771567233938000000000000//5627797389780980327004228210904675776987070642609 -5941373780554724406607449353546359157490579971748000000000000000000000000//8990375429195946184705455656015238715454936106010967961307064124952617761 -6181743748751836066155040737160227349031839724199987766172164000000000000000000000000000000000000//26824589392119874576928368639647894665861311350006130669593722274559637476908082998180164942507921 17701745371686774142088609702947603905456069999288000000000000000000000000000000000000000000000000//26824589392119874576928368639647894665861311350006130669593722274559637476908082998180164942507921; 760431830272485882990399//1239568169727514117009601 -705074128157454387493952532191937662000000000000//3371949619704999495581559380034826884507397262369 -76858685866226967609161321891468578979575942788000000000000000000000000//1786900619693487463919623007884280729867546426617515646551619525943814961 113633902241945539883070943474157431083093357050452474347804000000000000000000000000000000000000//743995107508631592782739660731370265459072286654319130656074334755696115670380700089502630438769 -554143943016711723146240820288329267421136804452000000000000000000000000000000000000000000000000//743995107508631592782739660731370265459072286654319130656074334755696115670380700089502630438769; 392131755191835962826471//1607868244808164037173529 -594679755835850094188435898082379786000000000000//1417129522965642189974995070611540691701960795289 -136336090433726305475404559875289734631489118258000000000000000000000000//373954749689972526927951530115421551287879722550108393598261271569818557 -167788343972840456269046385184903203310525070988222936888684000000000000000000000000000000000000//9933964376123664037583207785243207817710040734442175223715688858570185720353081501093304769734009 7892488019543665517333929965904037069758470437976000000000000000000000000000000000000000000000000//9933964376123664037583207785243207817710040734442175223715688858570185720353081501093304769734009; 707107544427546802629991//1292892455572453197370009 353959916929263628018658426985876954000000000000//2162987423954202920041119647176621843588807769569 -6602381296692561992411058477541482768051028404000000000000000000000000//11369197365069810194486871516991523773311732688107180268016690503069213 -2271066335509828518454749392373570703470390283589562874274400000000000000000000000000000000000//4201638580995741149748280481811580622446203731366346649432476640609228680294531915080346805241 888298428782904857903449530629706145055268591450000000000000000000000000000000000000000000000//4201638580995741149748280481811580622446203731366346649432476640609228680294531915080346805241; 7324098576584483959239//12675901423415516040761 516889214670691174394904377060293800000000000//5704648109463608256141714321178090076368161889 117995045643955566445196683003769212420612716600000000000000000000000//310902864496830445080890569185698323482949750807205030655606541801361 -282513189744545137330210332894902306624079494403120000000000000000000000000000000000//782721320424859828179683169243517659025157183815531439640691958248466047698529795009 484798856732364968957593638814998647844988000000000000000000000000000000000000000000//782721320424859828179683169243517659025157183815531439640691958248466047698529795009; 362537250257021303174271//1637462749742978696825729 -1616676607392773712108451343762408834000000000000//4932744763509228946492586457159256547651939963009 -17854774081664533876114616811070378749119414865156000000000000000000000000//20020267694920366611073458556106942305540740141587497864521563062769439617 -39626656298630257735774699443196506773409412375781637993981624000000000000000000000000000000000000//861191678756305812091982167662231492110491404561022255909184176420146424359087490496434369329349649 -10874258008059985997134541197493955132329857370736000000000000000000000000000000000000000000000000//50658334044488577181881303980131264241793612033001309171128480965890966138769852382143198195844097; 23038730072718876277551//1976961269927281123722449 -5267227357469521627580603370598686000000000000//20712594977225759391626321932986653823599974201 12993973635531090089060748938518772934527552750000000000000000000000//27017643020960594460148662074820112465408355815389903540026108914561 1899236738768585089561726222957449056619768732338797282359375000000000000000000000000000000//11245077790207604327265711415129790398189850986351676432056035951839651499502743537491774249 -9241256000312755049770728002188057757611254796875000000000000000000000000000000000000000000//11245077790207604327265711415129790398189850986351676432056035951839651499502743537491774249; 109934231332334115299031//390065768667665884700969 236588961038999477739957726433911000000000000//691073292323588231098322269162566223210115893 475118740630029366037025102926552220236567847250000000000000000000000//852061489929063960140920803334633146653091165075461771705653787522933 -1832033383838000919127696668653174678524342105899853741029500000000000000000000000000000000000//4314833280031109300413534022810266882282153007724234306923712094334486414360922188831091568493 -185442275616698257906256650570257535632276363000000000000000000000000000000000000000000000000//331910252310085330801041078677712837098627154440325715917208622641114339566224783756237812961; -6928218098393146120209//506928218098393146120209 -35940146046473921805169597831851000000000000//62702805173355385524555565705762573698012253 -43554468993418159381916448105073883480812500000000000000000000//1966697446654045861577313071786558082898133140979835893691851333 461885854503964110845079073437802622821790171452130789550781250000000000000000000000000//3369441652166734327798171674279555544750037990954061486015735148995297765845815060903877 2720693251088083291075845941442234603093641601562500000000000000000000000000000000000000//3369441652166734327798171674279555544750037990954061486015735148995297765845815060903877; 687819243203063091044679//1312180756796936908955321 -12488599503937687951969492608664582000000000000//178687333763865429735424576806880907225270900801 -370616978571071635545772610668710883366587268803000000000000000000000000//464160432423735912435878415109568443940887882639606569128117274360556253 -28816473667736413068677597275639434091142027870882068699516638000000000000000000000000000000000000//100376169136227345265518508013787147909638692418512751619999812085124110327900579776427483063531173 -1962970179230337932822749184659993165376045852778000000000000000000000000000000000000000000000000//100376169136227345265518508013787147909638692418512751619999812085124110327900579776427483063531173; 410199722926643110536639//1589800277073356889463361 27735344867391595851667224167010978000000000000//98476635634090282906324901099138849798987837041 143520446918048860444729812450305021339138106400000000000000000000000//2741076174172512318383549866759789900969943947501643093623171991356193 -63050629452398943979135296248422952614959421355735006157600000000000000000000000000000000000//153991951753471924393003326095248597862002617169348697166379516189395841372123195807197750073 -127331799601854135548241901684352100466718927400000000000000000000000000000000000000000000000//153991951753471924393003326095248597862002617169348697166379516189395841372123195807197750073; -2155975625255154333106049//4155975625255154333106049 2013906681681814992793406389589035026000000000000//5956275459743891619624690628062444162661220350409 92206531737373916969124927248021127456854302452000000000000000000000000//359073479633080195326321248950902676265171207708233318115918220148353961 -34103219954072236832610388088011046614025158774220791535752545600000000000000000000000000000000000//46677037550985308974417349015287554489202190608084484125529754253356607601556400667116827943727929 6052325001841998632060589749913999909581979882153600000000000000000000000000000000000000000000000//46677037550985308974417349015287554489202190608084484125529754253356607601556400667116827943727929; -60494282160421900116081//2060494282160421900116081 -297517884588448381250686710918796718000000000000//462485733992145889112279822927091078868911124481 -1456260033344323132474353865599081385691653204831200000000000000000000000//2828455933698504911362862220278056832717363742774890496524475622188601801 2495906958570486261399396761529150663709324037336103035044800000000000000000000000000000000000//16011396044541349563683743147953364480163348184270961188386418641897440057973124032065016200853 8709965083253882434717424678415150336570801974400000000000000000000000000000000000000000000000//16011396044541349563683743147953364480163348184270961188386418641897440057973124032065016200853; -11400016404735868618512609//13400016404735868618512609 1906660700713758319527197383861267954000000000000//23172280563250941159680690481539951688527856939881 2831904323247817723465553915618137148135722502316000000000000000000000000//40889102085791830494542798511864950667417653847044635828350329569967053361 -57000426511297596671411016521918552983277298208300081548614328000000000000000000000000000000000000//114068921791438642935704109405303081386962087032539253622823690805902218010685059036803202641042529 -13952703379536771721601021472347571520429814053526400000000000000000000000000000000000000000000000//114068921791438642935704109405303081386962087032539253622823690805902218010685059036803202641042529; -2430351941674033030335641//4430351941674033030335641 1735977255239332291738074508189814742000000000000//6784438215090758467500036056989469418933928233641 -289596697831073982922537457468541673166263104564000000000000000000000000//906574657516620129888918674475741910689225396238642471081159269059243689 -2199791747933636836380630176550623545219664739409211071723348800000000000000000000000000000000000//3130538023952735873988213377221582314040919456017852740303430881129185384927795235839141770676369 -608541472197146423950414612477042224762274210029600000000000000000000000000000000000000000000000//3130538023952735873988213377221582314040919456017852740303430881129185384927795235839141770676369; -1981323468115968034939881//3981323468115968034939881 1127468999129232015774451044084087162000000000000//6662784097083626604926688495486213529953312004921 1226191838326773522080754371562966956615654095956000000000000000000000000//1890014873700387710117686004091129108958301120028238980199511021828358521 -21375124860319975362263592788192808704287091943572648974501716000000000000000000000000000000000000//42624781199060976582597552369154901794330102226268696774072378627547272157628452343752515982011481 9656539795883584687886308560215268360464626848472000000000000000000000000000000000000000000000000//42624781199060976582597552369154901794330102226268696774072378627547272157628452343752515982011481; 728936102722956194783431//1271063897277043805216569 -100235726254430965226600737623003546000000000000//281238654489824244772906600950865016876772815249 111669559738195526653790391513225206740127793000000000000000000000000//200157288685869413272660681170018636290816799737714486577485853178201 1342299691688820678675191413493952487743624134643438863550000000000000000000000000000000000//11022099050938046419075122802599102248547613157089554044296228936947994542752365942655631629 5146207683526680006585985655052169758512979900000000000000000000000000000000000000000000000//11022099050938046419075122802599102248547613157089554044296228936947994542752365942655631629; -417043971546304797881249//497043971546304797881249 -5845548388938131186426833097423746800000000000//72874869692542316216433387331031075335674307081 77840767417550616567053491927512836478407632200000000000000000000000//169460234771428142656715087716872335709178252203717086547875793636301 -206674593431425435712987606973803032817115706383629865300000000000000000000000000000000000//737960609545442489650448917092455835149615930570912293259024377537900576425920887807822369 -8438100138624622877685743744683410838650514350000000000000000000000000000000000000000000//737960609545442489650448917092455835149615930570912293259024377537900576425920887807822369; 449577175573748219871//30800422824426251780129 358916869840371131832185877229058250000000000//2105078715184934490030486366584050616975760409 1954970172143532738827687306745937035295403700000000000000000000000//4752013165256532937278585345278629684286272736245426169861806302089 -13653354734445689025471320602569102743480388540946130136000000000000000000000000000000000//52376031456128537841616937707825854196928904605736099918494707031362769754257150466188689 -44857684455886666657372348145922413328481367000000000000000000000000000000000000000000000//52376031456128537841616937707825854196928904605736099918494707031362769754257150466188689; 18570547403441324627071//61429452596558675372929 35381267064868249763921869052400000000000//18030368063832507459358844195159001174699337 55208803690411200134022149135609127917100840000000000000000000000//83822712833727772440739350547452989191191347576351310710197461317 -988784136888694283661568696175906597830566147187674312336000000000000000000000000000000000//30437635070169416658462329526909149385948500315009639554690150334544823160794652780160487609 -20950020527686895623919959590043742165185252704000000000000000000000000000000000000000000000//30437635070169416658462329526909149385948500315009639554690150334544823160794652780160487609; 99143621449012977208671//400856378550987022791329 -3957173191662392417174636813828442537000000000000//4885771855527184578806432440769496741164255422201 1082792832777580572557730210560561364675269326000000000000000000000000//9708614744372276761875041819281815468801622757818445061543431172535213 26240739271990951498636782576077374111634398493851936798500000000000000000000000000000000000//50505653608146239375321372888570783575074852092171328589908933599511377521514720310222193961 1067162322303508319353192768347514961106469380000000000000000000000000000000000000000000000//50505653608146239375321372888570783575074852092171328589908933599511377521514720310222193961; -615927219391065151641849//2615927219391065151641849 388420962249270775767347013068501046000000000000//908306610887852254910209163479105805292943792489 -53778578376990435468777970641760006812881282886000000000000000000000000//515772975170649423304627062055978677575922085190617836599749659695628569 -34456258716445943307144989197767632630001351995576898685044054000000000000000000000000000000000000//39766549841272033130845482015098412464563112586216281869129884807288026417094730604996894353111849 313936607322075572549686774445613907332618886606880000000000000000000000000000000000000000000000//39766549841272033130845482015098412464563112586216281869129884807288026417094730604996894353111849; -12875189735219061122918121//14875189735219061122918121 -1955986499130675400031500265072786198000000000000//11343115224144836938605294183792460070416192326161 -437743656358166157532896330470509727484910775706000000000000000000000000//2676059975901870385194724731710822380978071332257715157424167150789273493 -37184452010568158819097031619068335332135119598581129179249252000000000000000000000000000000000000//153927889205397190366201999993181848349681032079620958797933566751430924278317647497325400990069889 -56761173875579580873492550752626987691705406755336000000000000000000000000000000000000000000000000//153927889205397190366201999993181848349681032079620958797933566751430924278317647497325400990069889; 101199971055713537846151//398800028944286462153849 -56378728350232717040952250644904613000000000000//855886688305817245784394168829261471922080785641 10745481605541366993935451579463805763991725402000000000000000000000000//57335967125341926718638033555382779019914870947164040027556616566937321 -168343711702414154392623537007320777645253305506385441098400000000000000000000000000000000000//6923239242119017338693325175318294482616019172303214726715902999023450899408941105659656496153 -111379055251056771328994888079484395840770265681600000000000000000000000000000000000000000000000//117695067116023294757786527980411006204472325929154650354170350983398665289951998796214160434601; -6649815317159104994081//11649815317159104994081 -22345834424324915137026491729595900000000000//23326845704145978576854788542003395114334989369 -76810864283527464385449258207638982788530973573400000000000000000000000//140201975083888553692191235106985443924874204947651410876086796830934921 -112143931347047704654272694529342402522079767577682377641703600000000000000000000000000000000000//253469188564944072925470313420124422358801443754093230924802475272144985020539798649584890477449 -107022162512401567213644959282574634609196489857200000000000000000000000000000000000000000000000//253469188564944072925470313420124422358801443754093230924802475272144985020539798649584890477449; 168925449555991793068671//331074550444008206931329 -855550388047966467870446922242492057000000000000//1656933844203597418775735093945343208933701987161 -3182116444120950121444983943502146698854321166000000000000000000000000//5034473351453154419022010125371674041405372141560266961069743931514877 14798871043231304812399802425006839274970632324698753201123360000000000000000000000000000000000//76325442086258118810123164730507021013196567906581168810045291445576430145978373794590010842721 -14471274003879392573252506870744806583965613859520000000000000000000000000000000000000000000000//76325442086258118810123164730507021013196567906581168810045291445576430145978373794590010842721; 57768240074723612956959//67231759925276387043041 -611876900833728121508673935400019500000000000//135659591463152935257362361941930424042750573769 -2087901681808639970639171699986534359857511000000000000000000000000//9176889634526828810036546015288070049508783387219843760060642313493 -69286527749601882568810129828892741081328648279591700928531250000000000000000000000000000000//210873630379438714724949044907064241399256234929580444294829859755272414217650936018585239161 67335749129194056329114878908974795672719144343750000000000000000000000000000000000000000000//210873630379438714724949044907064241399256234929580444294829859755272414217650936018585239161; 41808901367962008303639//83191098632037991696361 791250454714080072367234836219385500000000000//5740060408449796124541611329311914968542168649 54510270562757291945559798546657735630247409800000000000000000000000//156903259915594297204211971144654746483669360816209556518598836920693 -95080734712406656797136349334917925964493247350803645501800000000000000000000000000000000000//435771968389154928853814870891643475746513790428465974553629909484844008933984444821840167277 -326138134989786246099895148293562752726960429200000000000000000000000000000000000000000000000//435771968389154928853814870891643475746513790428465974553629909484844008933984444821840167277; 705499272768632873104431//1294500727231367126895569 -6357897196264529977012478408029930974000000000000//10172028739196148180294601002318391517441658241369 171758841851633474152477670524669433474133572972000000000000000000000000//506415546956080628515684521711594627266606310865429666981836393433761241 207672955503411977723939949982089529909148266871065536309470400000000000000000000000000000000000//545261649346075252841099775129020220407944643116834743300852311005975615913990523774477227682601 124592258121817664351723224113477320831109888163200000000000000000000000000000000000000000000000//545261649346075252841099775129020220407944643116834743300852311005975615913990523774477227682601; -11981332041511823013844689//13981332041511823013844689 -33602060506405154542227422922558510494000000000000//93159247046179275598445651997987874493055068230649 531854731000678283676320452290593880669709388124000000000000000000000000//2138368097553343850901781255734978014304301586646308922334745674991467133 -4473144400157103002002753874527531983364339713974439645132000000000000000000000000000000000000//3491328473345053858837030958881701098942659433450341878732435076206932617232553446315383075148641 -947617966577584990581666591486676964657827654242000000000000000000000000000000000000000000000000//3491328473345053858837030958881701098942659433450341878732435076206932617232553446315383075148641; 27181894665940390941951//52818105334059609058049 -411294366260839524103354255111089033200000000000//585329529573743004178441831119641228766662272169 -1307629869933524317336550783144899195381388690400000000000000000000000//5184373054119893661450446515926271915003613780767541438286900874308469 33623058917199726819503488716869984252959039732576678983600000000000000000000000000000000000//82270081239719818177121653349947588757841886230625523365210784531864698325482934070404188909 -8534093662266967810893569878199024901969956100000000000000000000000000000000000000000000000//82270081239719818177121653349947588757841886230625523365210784531864698325482934070404188909; 37270198664438294423919//42729801335561705576081 -1729260837025415881076015209534316400000000000//8876847490982163808100109395992099350363865369 2154574401196967453826018896329396639095697935400000000000000000000000//12951098819489074240701849776299542298037602621471569295283821488691201 -161275504772285016761023610458457290961597160014552361865200000000000000000000000000000000000//1910743663087587949165280414283838597203316762137612942771106314867126401899109569854197628713 13252984136735953528421119659885276856739831791200000000000000000000000000000000000000000000000//32482642272488995135809767042825256152456384956339420027108807352741148832284862687521359688121; -7804646375777751033249//15617146375777751033249 -12657958684363494359255977707836749125000000000//45847995611030760356753922425921207092385292601 375677301885301064587294298318603367293014427250000000000000000000000//459370571774997967422225214131193071768587146279542153563535990001841 -2724205428268024612133540440064276798044535093272752900050000000000000000000000000000000000//95137582211781228333412410764792471429064815143194316631867978601331199270602681010970091529 6308627383189206331796138246942587005977088075000000000000000000000000000000000000000000000//95137582211781228333412410764792471429064815143194316631867978601331199270602681010970091529; -472906301734732122870041//972906301734732122870041 -49336986859946593681087319949000000000000//5037735293718946572194103419039422712941121 -86998733980554032964663207015117325305240201600000000000000000000//289659855171440273327822361283000729242063456940136925101493641557 -74640725957146551874288382117951121544614482158491742464134400000000000000000000000000000000//121659890645782566900446261381900387815616599760963206969957848824617939026615087424847464681 5100306779409267523952055599032161143613781209600000000000000000000000000000000000000000000//9358453126598658992342020106300029831970507673920246689996757601893687617431929801911343437; 915226861652799317586559//1084773138347200682413441 -1236715449282317116512860585963282478000000000000//4473371783542917138775081429767620414305921305769 -68521368790688074764088537866696603275363954096052000000000000000000000000//151149234574077885270504890778195806145670968185369678800494681056850184969 -17036826666067686982491549514640218899051263580135671795769972000000000000000000000000000000000000//291593682214078991820596343742807906494423898341669936565811051251279493596598528083460218519702441 15447238825374416726083551337784186722121538924084000000000000000000000000000000000000000000000000//291593682214078991820596343742807906494423898341669936565811051251279493596598528083460218519702441; -9245398253196730420169//40495398253196730420169 -3150428801443038589194616559079840750000000000//84226688109278192284346888887441421473333892969 19727972507289759850929886551959653698536228998500000000000000000000000//21835232982324855108621842548074362427111356673188863502420560017655561 -878911287645956595349335590905314769454072622812270536500000000000000000000000000000000000//3301924673944810815745401625891396752365629509401454692041402295835820584824254383351710413 804241393659086087735280354271040561025945187500000000000000000000000000000000000000000000//3301924673944810815745401625891396752365629509401454692041402295835820584824254383351710413; -2706295898018679143292921//4706295898018679143292921 -21723230583107544540449424679495302000000000000//50083868426805399507264763979970319026108854689 -93301033270761889302426946198641302676883899060600000000000000000000000//234667570735387642294011599029478616323427810049374533568923430004016201 376030583548881221123409540322484873167737027387315504788400000000000000000000000000000000000//28671937069947415653165148697273137569453803099548457905063301628405007883353853968697731603321 -16294035156850278433889603272426052402944106877800000000000000000000000000000000000000000000000//28671937069947415653165148697273137569453803099548457905063301628405007883353853968697731603321; 57638230403274871932631//67361769596725128067369 -23903785228385276618049886510511641500000000000//51575220559247457782755680118939429048783791529 -1576184745554728009655217315585782194123477205400000000000000000000000//32630804181792881656028423966543128800610292059614698788133762186498129 95964732206824008977512124483198075808263096751733554539400000000000000000000000000000000000//593594462210418862089820833018581337492022451289584029802421406477109213672738173785258816481 93067312735075181330505977232247501376121427950000000000000000000000000000000000000000000000//593594462210418862089820833018581337492022451289584029802421406477109213672738173785258816481; -569984060287341854976369//1069984060287341854976369 -3194229542500349245946468770555612617000000000000//5914305558712199925741208828291471702843940279329 915204204999997529116559555148513560436225450654000000000000000000000000//1552525044401691515855374344732994125222702419435584111903893884428088129 378542728655877147895520650076609303995887960779700855140354000000000000000000000000000000000000//1741158856249623507222399880607405124041273152140360195966396778438166660873555541360188423151521 -300396068302981503334067162420386105954728299844000000000000000000000000000000000000000000000000//1741158856249623507222399880607405124041273152140360195966396778438166660873555541360188423151521; 28313920733135457580719//1971686079266864542419281 58227444331167715253643361023840898000000000000//927609590628844849152635423646700414410373149641 291350433662625151428164605774875521671528456602000000000000000000000000//1563262823511874202950609278905852375707107957690273277531105193516716921 -113596960812121579203713606535973221224905623697957636331916000000000000000000000000000000000000//192128652792701755192790529371969270247949747793442767572541742151898135992816588269824100690881 150246135775820310533415698277554889129767089368000000000000000000000000000000000000000000000000//192128652792701755192790529371969270247949747793442767572541742151898135992816588269824100690881; -1694109987158858963265921//3694109987158858963265921 -2170511911637792526377757437227218000000000000//7060136170275716414570056705588165150178571049 3699135797772415277667060420389696807274752136300000000000000000000000//9683638583167032965990123123433890418991429092379139871670090263987209 -5810451764565264235377180359665753087394631645306287663386600000000000000000000000000000000000//27207429633964044131634654008300210979645096147182210535561924735134864065029823739757335521649 19308507560358245814116649806912270595506274262800000000000000000000000000000000000000000000000//27207429633964044131634654008300210979645096147182210535561924735134864065029823739757335521649; -1068283239695402324481//1868283239695402324481 -9358993892617583149727420022025793560000000000//15144499683396801426137361896180140864625540249 -2802274333442869996712301412931464273887132720000000000000000000000//823815041519118871754701174259033704935125020987642935113616858322813 649907246249365498483682848823214539731659756139120907729760000000000000000000000000000000000//2605651709936619108252291698939798780633772435669845328086601286326071029120110775390134679049 -1246698867746727260811647446131057705971613880560000000000000000000000000000000000000000000000//2605651709936619108252291698939798780633772435669845328086601286326071029120110775390134679049; -56949090953942832681//184949090953942832681 -31055343030695557239761585055913424000000000//125115830282064899935787385908537939316628601 -36995962979613644969206010901310907727515986896000000000000000000000//55919707888262329279286304293722797949282990359396002527765795788769 -30854671733713651254885681121434294955006418231298284292024000000000000000000000000000000000//160270577736640024298813904529664622028795000131754642463497020287933837250091252436799684089 -97332195780677969951602228701030127123854408528000000000000000000000000000000000000000000000//160270577736640024298813904529664622028795000131754642463497020287933837250091252436799684089; 106659611636442641961711//393340388363557358038289 3674676053914888124997243046659423000000000000//8474173817064732093280055068251338683637228809 -5979694899014252958734798922520337008506447250000000000000000000000//46837089552002163589245613540771641265303337091602768385954005935817 -2412957483069213331903473173076379962351585749358966151910550900000000000000000000000000000000000//2839517010521351942414681959232334418895269522985562542794786730848355646613520145050480116361497 -166599613713113405339071256662103637307331093735700000000000000000000000000000000000000000000000//48271789178862983021049593306949685121219581890754563227511374424422045992429842465858161978145449; -208545173794589681969//31458545173794589681969 -862409137472570879641583045659395750000000000//16591700674870463555920395752156395710541964521 -2136646185606488532815304663874899812009855712750000000000000000000000//2658076175033720971728076303316785550170429082077342798369353779949689 -154394639450273400596986024683441986817233484360798943087687500000000000000000000000000000000//281328416751762921095303192138249477802156194649434356833409733132195944855055366437319603401 62857246346015008728567172190282138058244527726562500000000000000000000000000000000000000000//281328416751762921095303192138249477802156194649434356833409733132195944855055366437319603401; -2169697387568633143502921//4169697387568633143502921 -8187423195770811134203976429933068182000000000000//17927060412567815195076598973918916998454403638401 -616760235736428302607161069750660560742148099672996000000000000000000000000//890608285551026967262911439356172004860306735991282016138371986647393212201 -58585345204458293904454200661710510162628774572409426172728872000000000000000000000000000000000000//400386190691475122852202749252727687608134163900550409212874238470883924075357758653328585485811009 56149949649071356975198531525540330641502162374012000000000000000000000000000000000000000000000000//400386190691475122852202749252727687608134163900550409212874238470883924075357758653328585485811009; -531588312071460113636529//1031588312071460113636529 -18023983382986345190578877221098057000000000000//103558463983396178338001603303765331863912282689 9138459311809580203053868734673737697541030002800000000000000000000000//196226713982294927741324952048666325873223675332772888418066401771181569 -420255763473929665817432976662332672925519448000250382608005600000000000000000000000000000000000//894041226756075086409914063259695439539685806517779801807608290722524145654872812718224853627609 620077216669102229721895063198792634606286808635200000000000000000000000000000000000000000000000//894041226756075086409914063259695439539685806517779801807608290722524145654872812718224853627609; -595517738925250192202361//1095517738925250192202361 -760564327187371696944027073596204261000000000000//3097172770047413128120292334641548359410739431209 -165979525847958502596366429761642908922997066602000000000000000000000000//297890055450262109724877732589404686168336617111085368508345738185174897 -49806346933551765105387772252907774488712495496370379539782000000000000000000000000000000000000//117377453369079316225755680219086101971004589836405490307945729000453629972418456735300949595037 46016560166411171992866937479453821605708927634400000000000000000000000000000000000000000000000//117377453369079316225755680219086101971004589836405490307945729000453629972418456735300949595037; -170787945879326827861761//670787945879326827861761 -237577944572735356951673433485067951000000000000//329522792065360258426596940620755185932125084881 144708141443378276698132441610178584906143323384500000000000000000000000//434514715126432919647457065650755872186091232126046383104235664151419321 15363279023217651645067727774899228140979595604364169520543000000000000000000000000000000000000//39005109932890106169980100749683657357832503832472542306195624931581364070347810257408384255477 -886598301243926465527376102326542489090814938000000000000000000000000000000000000000000000000//2294418231346476833528241220569626903401911990145443665070330878328315533549871191612257897381; 1777705247675312822991//6034794752324687177009 -802709364777359754634724443899937875000000000//12909570437500689629282157194430786317384812009 2936433375132312747461919990429193780638227703250000000000000000000000//3375481493102309294369621068928556942992782614079602678908985373289689 -7771520627474649350099795760374391744609220717047474034079250000000000000000000000000000000000//26646560456987437217368423751092134348950595743956168144512814366537212301010607392157444894161 6923969395195969114463101384384155556764380059500000000000000000000000000000000000000000000000//26646560456987437217368423751092134348950595743956168144512814366537212301010607392157444894161; 728335369177010827783471//1271664630822989172216529 153402669753183121768835835479355954000000000000//448695616241420556147047608773210709603373266721 1451248741058521986034430198875486855432639038000000000000000000000000//7026025743616304910696523360076062753958782370638161299835741391335409 -908130110166804880759096781432326810442953195071999500669677200000000000000000000000000000000000//1282686242254724604481429798442548965200353084597338701593396506029689719048137518895478875887529 135538923962640222174289333248445791419635032381600000000000000000000000000000000000000000000000//1282686242254724604481429798442548965200353084597338701593396506029689719048137518895478875887529; -4862608586702059659081//9862608586702059659081 -146434739588459063580012663671746433100000000000//188039147163520574079905318517328871878307425729 322024067777035569511308849036235232872377620600000000000000000000000//93189414368038843590229886371571387090459969670174694942640775719516281 29057451121643559258549559261093159490472578987761329188467800000000000000000000000000000000000//111467446657876783993197268722705806307455972315415010178098104622882347477870919989786163418849 32017521755373995977691118393690401380500393682800000000000000000000000000000000000000000000000//111467446657876783993197268722705806307455972315415010178098104622882347477870919989786163418849; 694128305078219655075039//1305871694921780344924961 1940337925486681224138840727957358000000000000//7911369740718926149786075708273791987260234201 -47044641340844634957473839933385239097437404750000000000000000000000//119833952566677154702205011187414458765425060356604360185977128760481 -287744793906113109596626938501225298322140761010572362309156250000000000000000000000000000000//424077368081044375700121914704970871558332814958287681258418347704932557608295796772288165813 -87733194399484291211351235101171085824852393812500000000000000000000000000000000000000000000//424077368081044375700121914704970871558332814958287681258418347704932557608295796772288165813; 182950431081560188973871//317049568918439811026129 5158140502051727831383331414436273000000000000//33315483795128261600730970226542207268593598329 22911967829356176691220726744488047211510783621500000000000000000000000//38059072093475912309846851333464086670360956033538561804083035558346489 -498162670485598547873343851275284337492319727813913818770267000000000000000000000000000000000000//1016489704614798098958637134036193757517882665930964400672023452246483987141155382793585812152361 204454092691958565533300043969841745457545679462000000000000000000000000000000000000000000000000//1016489704614798098958637134036193757517882665930964400672023452246483987141155382793585812152361; 1003241897193952141159//123996758102806047858841 -124205239612217717462077722347349289500000000000//186207684237941517581257657577836752401901762209 27438226563634992487436554997129069271256423963500000000000000000000000//56273568654087796105918758937791972877429599017110643763128520129932569 4230946962258523696866018056496035679251310695972885250241500000000000000000000000000000000000//20625361534709326122875988097812477409863344912592166291004172229355480471856886254417111329521 10819798671155486117597193799553043682439046355500000000000000000000000000000000000000000000000//20625361534709326122875988097812477409863344912592166291004172229355480471856886254417111329521; 5733490716801385455799//25516509283198614544201 -168891522876655199508140081821397250000000000//683653834464977118185299113693346060774307489 -216072890567579504065189908408224241755941999650000000000000000000000//314689219967655975350507097134366819358364085432206722169399323976969 -170254513390746890544213474139800664603699828777918759394925000000000000000000000000000000000//893020720923328630366801050727614010648461527759868666868180673595584480280084223109522656289 -550988996826497103993098016814890032373874861650000000000000000000000000000000000000000000000//893020720923328630366801050727614010648461527759868666868180673595584480280084223109522656289; -8504403830509200125409//16316903830509200125409 -737641287233407889983865952825927125000000000//1190660194910799883360566294104563032689457449 23260167762207370528978276919632768223944883325000000000000000000000//109205344278897463850263617799870677816916155590859796977377781962369 11481659575373944368538105149745440030150629713296768337500000000000000000000000000000000//449721190656131615762115900132925293712552452040882770837460502053494847190676583417565221 245714577494230745191956732074290930044548081250000000000000000000000000000000000000000000//449721190656131615762115900132925293712552452040882770837460502053494847190676583417565221; -1642424728271122101369//81642424728271122101369 -688590082978156525330915856500255390800000000000//852014312856610699631224418521851769239602607601 -7361710599158033598526562283789948000952903646112800000000000000000000000//14211668646822177562140201176489780199145545172184738920621322589100907809 39671061951511004527113507041551804766485220486272882280356800000000000000000000000000000000000//142273866556768542810600398559983953978418633913250639191466815294772750728903850558606240660681 -2641560990237271618850971538085484971017208146880000000000000000000000000000000000000000000000//142273866556768542810600398559983953978418633913250639191466815294772750728903850558606240660681; 6882006729077604115959//13117993270922395884041 55379174117030241238557022180765800000000000//6493946785970028938560556243440443223040188609 -39568641608937726559463520467956847371724395400000000000000000000000//67261339595302493074909128925356410630436443179300183118874830485369 -3406698158271810303074100838597078408770727412660865711984000000000000000000000000000000000//8123418488526393653875211943606305119789095363811993795528897219423059953819373989746507037 -3657817195610684777703150712172481353396103312000000000000000000000000000000000000000000000//8123418488526393653875211943606305119789095363811993795528897219423059953819373989746507037; -32863569323319796093169//157863569323319796093169 49233805214471406963884623436922028500000000000//265390516589724965219105539820347667242157345009 6039670759078813104940798390338923005627898577000000000000000000000000//14942123715992604285297095874506489364395166655002764118866903051001769 -216713816872343618895279262898856811922904865560896950942800000000000000000000000000000000000//296588333836708910472236601113618595109416911401784285459676295632923391796928402274428554409 140671447895733642678482648037090034028214763104000000000000000000000000000000000000000000000//296588333836708910472236601113618595109416911401784285459676295632923391796928402274428554409; -102437485115659029354249//182437485115659029354249 -1440340245777511555379823573267583726800000000000//2105507248654932092349360268194045189180443959681 -44213888462829962609084659380930347349111455930400000000000000000000000//110448696416337048210184259218821905371954089578764357567011023395563433 123194102632001535832094466382703166899136265310151501591600000000000000000000000000000000000//3148992386557255077347937581095184214623524501805774342157296793075188617068997617363758874601 738346156942392023522918659953476623682744807525000000000000000000000000000000000000000000000//3148992386557255077347937581095184214623524501805774342157296793075188617068997617363758874601; -36785934207043452042161//161785934207043452042161 82746256004860393348171377259802404500000000000//238599984735774565996012064687041124474507873729 123211687310867610189163835007183544663628287737000000000000000000000000//341796902843706011186054170084735260400652276998638293526116918735506649 -182061669453789190882200510441632799841676745223547023732746000000000000000000000000000000000000//228584888029102979295871018352848252275039389624624193138519138620044767442589797504770292669561 -57698977585808789995319560113070668182661143290500000000000000000000000000000000000000000000000//228584888029102979295871018352848252275039389624624193138519138620044767442589797504770292669561; 648037577077309064257791//1351962422922690935742209 -1062656014335071375927311809487374000000000000//109367812703000048297401159006373890548065223289 -5244890480431727257547991382538334766911858818400000000000000000000000//14725960699967940666274988706924281896919252962801328800472044020356609 -63385964661229121696517175964418227952793691996584208205058240000000000000000000000000000000000//108481327565317862811648310413021786967757105611011024617124162864120892889505014134868734391129 59603843887472111258851491242683247518502499918720000000000000000000000000000000000000000000000//108481327565317862811648310413021786967757105611011024617124162864120892889505014134868734391129; -43925248786544203134641//168925248786544203134641 2806257611906752752295202159816944500000000000//10607791370693275515398202984261456840046790681 -681324147599051844290143274563237600128237355800000000000000000000000//6037563163650770828796392845580030915644762923993292334943821852309689 -3441951361970073617923126797103476877619836285290484791000600000000000000000000000000000000000//4488749553323603986432262939933323965773707558597252120122179499216485761226082128569706898601 -2296254012620627845227339789054706049278420430100000000000000000000000000000000000000000000000//4488749553323603986432262939933323965773707558597252120122179499216485761226082128569706898601; 1560298662336967056399//123439701337663032943601 53162260728211421492681463727255500000000000//3804324158594774798593525799529651173010955561 -269360523464257735024494258728845760742244787375000000000000000000000//744948874415473077397417711778506264060287027104647923428952662717281 -4045020779257234798660771184188390833200572419768300566957437500000000000000000000000000000000//5829351947255105581882711799283742701453635900920273988382383874653302691141658410402133805529 3628263869702764430663592390114297302495943596625000000000000000000000000000000000000000000000//5829351947255105581882711799283742701453635900920273988382383874653302691141658410402133805529; -736068375052469810160249//2736068375052469810160249 217976970822120519248815140653541194000000000000//5245816116284005493312696452762216499619374647529 -23811401821039435781753254160377590088645176385452000000000000000000000000//35237521189514047707749856369133040298878213542736758671881881743483236401 -538569225275632517427012257717061728068339043959255144211805192000000000000000000000000000000000000//803809409382337179437547063805160476957278014050433582555043206091693428795206052992630772630307449 -114656823810410929856313672160142725956127576287144000000000000000000000000000000000000000000000000//803809409382337179437547063805160476957278014050433582555043206091693428795206052992630772630307449; 737512685624021467886991//1262487314375978532113009 -1142780935858078090691200341809268894000000000000//3932985001852269719714398872365616134549432334409 102659565156466043021773860611243486266181173788000000000000000000000000//135776010401423994862410887905802107065484167458975294395560408643533109 -49941355976629916458930480165228129119916199943857852038648000000000000000000000000000000000000//8848159533799833351507541704601007611461033226910241980659744768329537823246882548383635981501889 451326013432487606469711677072864016233824121328000000000000000000000000000000000000000000000000//8848159533799833351507541704601007611461033226910241980659744768329537823246882548383635981501889; -8928982794669760194009//40178982794669760194009 11892092869831846126386482943287450750000000000//68160875055009030968533033391716788399972784841 57781089835693328360697591426316668923197049725500000000000000000000000//76086483471566319827826974833940015050081002954726504988038208670467921 -91495759402420999567377516895207824557849638133885488677921000000000000000000000000000000000000//162207337198561256976181279595647366187090664133597961707125751280817275826736526986423177804969 -25797478709147789560274698354741010810692142074800000000000000000000000000000000000000000000000//162207337198561256976181279595647366187090664133597961707125751280817275826736526986423177804969; -557103474634391733193329//1057103474634391733193329 275544727466510070010113197508667047000000000000//1789983070479372882169120965669859198618440539569 6639268393716171814307678606943919247928333394000000000000000000000000//27856068497813019065385000122496645127329985060197577644091689791529889 -138068124362074329217334722312389798394607596104267414812605200000000000000000000000000000000000//228060797805584461575068411149214934371540919769890471392168498148749297887753991604858231948329 -119649967379379645015519337283655818399028651458400000000000000000000000000000000000000000000000//228060797805584461575068411149214934371540919769890471392168498148749297887753991604858231948329; 399325917359141486581671//1600674082640858513418329 -9651571420009530209100941953732313034000000000000//13168050762745681118154368002642173637265418489241 13720579664073460356886727977054335714115171884000000000000000000000000//44160790288668421063947773891846096330565112907954221341863957346828041 1258762781049009951619066226262492262091133544910213085956400000000000000000000000000000000000//3237129419178481423214638081495214929277150470967876244084554701764683649007017459750212873761 -1265400055174265166827396159523330581938738863800000000000000000000000000000000000000000000000//3237129419178481423214638081495214929277150470967876244084554701764683649007017459750212873761; 674146855244679706309431//1325853144755320293690569 -83053408079557396983012613414691094000000000000//262183796317789992367147801035322710177473849089 9452361728523857846574466261108055267897421000000000000000000000000//27585457676561519303453179213560312367989445416035602160827296402893 -483407484561994371301714295068997269737589780028854317312500000000000000000000000000000000//2461044915196226662116298344112827745112848878663440071373393954032536248783673291266763569 1714136065467025688497129510957894066464411956250000000000000000000000000000000000000000000//2461044915196226662116298344112827745112848878663440071373393954032536248783673291266763569; 694941646285960906234191//1305058353714039093765809 -580574374551998795898599202071841806000000000000//1338437917458629833733561270657146922833317770609 -2713909538464275024536706007982497478143072221534000000000000000000000000//6410749872917043440671681120028993975866693816475115897462831969195729001 660599321651582158979877444885738982651149601416541411711596000000000000000000000000000000000000//11703403569766678643678966376073269530946830574532675218937422581678382382942235148653829832761601 -6883037131393477802095397771854810135997938236408000000000000000000000000000000000000000000000000//11703403569766678643678966376073269530946830574532675218937422581678382382942235148653829832761601; -183104784058664517625329//683104784058664517625329 11854251385876114670323060121223000000000000//3403219392000258320266667185611560515386840721 -834347835154542180740299492810031439996361812900000000000000000000000//2567655413429013314596003212406512908545737257147233003964148130277369 -5895490533689131112137711611148698123980930513962110101258700000000000000000000000000000000000//11635696727052601611929243927111137932074088929598672580829945992443312008762037226374746696281 -8752576540779689984704862503465716085942956818200000000000000000000000000000000000000000000000//11635696727052601611929243927111137932074088929598672580829945992443312008762037226374746696281; -2108740801620126736216169//4108740801620126736216169 -241734492814705234166287323392377446000000000000//8499141565225892267121684907897856324790324952649 6180173865915609057837188449885365061389415535892000000000000000000000000//9793418952800724203980636118456408641760319248290455846845506523731079761 -21983708985010033712030929149671796701158511572550582064164472000000000000000000000000000000000000//57424927030943334112769192917654701946017748216828705292495130350733751346613525152308777152543929 -25096669936731156993542996454621726705871913453232000000000000000000000000000000000000000000000000//57424927030943334112769192917654701946017748216828705292495130350733751346613525152308777152543929; 719062080125805486036919//1280937919874194513963081 -157278184031488653152437346270563158000000000000//292522196856155072916051441839315268504681916961 427063723206982699457809400415272848916237152800000000000000000000000//783789612175484739621210597097979037830020301840753543623719724558921 219951377910266120073046171685826484552053494719522869183120000000000000000000000000000000000//868227512307094812270345863395495478076729780879243137067612441561001228476299741647215514529 -161818996694067106805830882410528506771462443680000000000000000000000000000000000000000000000//868227512307094812270345863395495478076729780879243137067612441561001228476299741647215514529; 9280590848851282844479//490719409151148717155521 8902421831611511750398605954878601000000000000//30353538400355385946007207097182782493588291561 846361906792719423148195577770722700319975156400000000000000000000000//14291301602461924034745466643392529025091500415775557250340367056338329 -337161793791893620719769731993114340970473881340292529463201200000000000000000000000000000000000//382001788939164840352158136959128481931319935307235201257180284182884591990605331108867941871969 138314314912678388100136192588139486814356880549600000000000000000000000000000000000000000000000//382001788939164840352158136959128481931319935307235201257180284182884591990605331108867941871969; -8614094475923043644361//13614094475923043644361 -576683975029885200087428356383701100000000000//1170154594774758915250174512874333849807310041 -649352699276460987574635369525687516770403962475000000000000000000000//3427452293070525015887302493715505786752438756909530536090671710630321 -223882977589001529726196697512772593742219549412446196150000000000000000000000000000000000//910174134445180062486618999552043062422924273473322637635938807279746100953496837366192453 464430244189590050296730519546895572234684815625000000000000000000000000000000000000000000//910174134445180062486618999552043062422924273473322637635938807279746100953496837366192453; 232281624507189106412871//267718375492810893587129 367679271175317921239993878503627000000000000//4614872280486102268074827389092239633940871129 -83385397142539689717499822894126695748083551400000000000000000000000//9399649047949168323245935163395552819083006102128369306622288127363889 -468855841354968869538730450403650563206660477849191493865200000000000000000000000000000000000//994571560731860465544260815345433034812427029391453364457501455603789028285672429740830940529 -1761082650808785136913828437128550348484233711200000000000000000000000000000000000000000000000//12929430289514186052075390599490629452561551382088893737947518922849257367713741586630802226877; 83931300962576204769591//1916068699037423795230409 -2219462104863949176256009405334929974000000000000//6053731904705129812025809415592112654030266275761 871429840470172529626313287984055982857741947676000000000000000000000000//2089175341474178138010358824566735529096150587139670824145167369230714161 -365756027550309091561683079303310923076551164498369265930236000000000000000000000000000000000000//1485008486825508413907064352110076015809688868700538069718071944426828133619249580561755492774521 1177768381077572225600188089107572932488585139156000000000000000000000000000000000000000000000000//1485008486825508413907064352110076015809688868700538069718071944426828133619249580561755492774521; -1102849803319353712401//501102849803319353712401 10963751525120043523964416266700511000000000000//51674078147529291890673472054654513946257201289 -21431130785612966009924269318110481468406520961500000000000000000000000//47767526355158854468338638173494623300452432319417215419512879408852809 -755328128117894575142133682700703649393185515023116751564273500000000000000000000000000000000000//873863031811981434711435156201580322252736917560068832036657565806472166966862351206505290919241 70870967803107789374851680555835251437861559034200000000000000000000000000000000000000000000000//873863031811981434711435156201580322252736917560068832036657565806472166966862351206505290919241; -2383299833261289204977081//4383299833261289204977081 -973673749648160803051520967981057078000000000000//9926750352497493274914339135473633262502136584649 151315055992909168420238753937478971226309775628000000000000000000000000//4781836355651012054160175051746419919996812239850032375392684246823026601 -1447329392402331764596453138345384883421357713354007817728684000000000000000000000000000000000000//4128590746279158760624166808094765793886377553315518864344389970121579627749065983021530468992721 -3119338963843540156704063053964339198009086526756000000000000000000000000000000000000000000000000//4128590746279158760624166808094765793886377553315518864344389970121579627749065983021530468992721; 170359759233014263297119//329640240766985736702881 -29059430131128903925926783867060323000000000000//46622315660669962883395843551194594681066661293 -2658854779416509761925526397285208002950411897000000000000000000000000//46329885224030103129672256672807010467114234587817298663258940554583541 20456344030756881593717373979851231763956690287225984405394000000000000000000000000000000000000//72460785169204192609547611108999358582263097127597043196960891404873544030955131433787972875049 -37048972607360484116181046151405883773989075005600000000000000000000000000000000000000000000000//72460785169204192609547611108999358582263097127597043196960891404873544030955131433787972875049; 25063166195695277051439//54936833804304722948561 -26540576798381351616935375061173139600000000000//57293709793161707143172769949414839033898311481 -2611734974901127198228536227948001448603442161863600000000000000000000000//3552043408011704067653477073414351219289509461289769012480359908590652369 -5052631635069705800184594971527584936342474678741722558020389600000000000000000000000000000000000//33498525903560229695581404968290714553615587944774523045241179240240947885343098133211529335931481 3948637234273270447969004627127789993006621276305600000000000000000000000000000000000000000000000//33498525903560229695581404968290714553615587944774523045241179240240947885343098133211529335931481; -554529584778101838516009//2554529584778101838516009 -80483021612797100135365890765107286000000000000//401765259913232276280189813220134374761776322321 6573374516669881737378397958240999326643109000000000000000000000000//7322286892458731505114449922908993280342893000677743237941300169901 -21089391286151976101330581591690482519469512482247320017875000000000000000000000000000000000//126758593015728584264559525927025246756912462574034993045736219727799791927329802054184223573 -35664852750952347039617071092202314274784626375000000000000000000000000000000000000000000000//126758593015728584264559525927025246756912462574034993045736219727799791927329802054184223573; 934774051100082830906919//1065225948899917169093081 -239739391247081315098327669739793498000000000000//2630418433821993107476847626525266194602516482241 1143423781739671344652695328382799634682877511164000000000000000000000000//2831997142122727843035418131953182228170363460736126561994288971988033761 -170374754887268160001374028380393392744549195262599644662408000000000000000000000000000000000000//717920582449913289130606738226931123342079603002557733812996093774497929093352907049707694408769 -34348898242316806266824240144328795621414436890400000000000000000000000000000000000000000000000//717920582449913289130606738226931123342079603002557733812996093774497929093352907049707694408769; 456484743844797187323559//1543515256155202812676441 477500777321614946865998930611723338000000000000//2587169638358951228462547150035321509160120954201 1435434253597810361004989145903655270633760835276000000000000000000000000//3642830593885763382133281845532527762601329908466339621686877938061141281 -8217367427199387205882474045930577624792430473174203463904648000000000000000000000000000000000000//11484219090918118419110152417230340106516198302183641270254144884302602316149795935891251615208129 5277869558646822489969007513810583523246245364984000000000000000000000000000000000000000000000000//11484219090918118419110152417230340106516198302183641270254144884302602316149795935891251615208129; -58212115854313546650689//2058212115854313546650689 -4997888350613714759452893626970529806000000000000//9116312737587809126390781154402125318164847941401 -775419959548889111138439714302458570379351807916000000000000000000000000//956879507927075000772166665221977278473937661648068801061823229473887721 -1684678640576774660986774357239414627986370945319953063345001920000000000000000000000000000000000//10139133021402378534294493460830482427747878227714039222261133649121971669131729849576549605377009 1214212438547554334010594411059242831928060253118080000000000000000000000000000000000000000000000//10139133021402378534294493460830482427747878227714039222261133649121971669131729849576549605377009; -148569070597267744494689//273569070597267744494689 -14134869668398707687809395991933011500000000000//51029714323814571962753178427811463964437250441 27867240027006171209861713376449845850053638262750000000000000000000000//66903723570386944180063042818397400469339657560761179111896471954510929 -1666834560423856316925256131593685533935694051550366197674500000000000000000000000000000000000//12764375693527462376148327382910319354053225267910994486105388622119531465413404201720266746877 -109793895680703269637658785947024231688273190299000000000000000000000000000000000000000000000000//165936884015857010889928255977834151602691928482842928319370052087553909050374254622363467709401; 1512347420839894792551//29737652579160105207449 -216024304941609033081069488308643250000000000//15085130496409332216990913657028432512028978689 711860886654351542206394013582037302019739750000000000000000000000//1020269676891562871626398617900193453442451928123016578793202609297 -63585008640874130673475694892397596696006038941143259740515625000000000000000000000000000000//123691299123529668155395289020270636349658922261842188800596777898786657356980408634645766001 61366071066241669232287655888684041563175531218750000000000000000000000000000000000000000000//123691299123529668155395289020270636349658922261842188800596777898786657356980408634645766001; 229442664917756797533871//270557335082243202466129 -37368353751601397333258253635611167000000000000//205793401340561799416551741073054865151183688041 -212717370383405398222804137745482534963101865789000000000000000000000000//838853271710497744608070616307599240102421078390434055818815812067675769 -37925854328628297809827220073601585245558191599423904419386000000000000000000000000000000000000//193378231606489061157595041656308924271820846538734324373890565506274704784884054461586753589441 -73659988510147911059360517103009817609415079521000000000000000000000000000000000000000000000000//193378231606489061157595041656308924271820846538734324373890565506274704784884054461586753589441; -9851502105901051095081//41101502105901051095081 -34430494577497314309525772444914317250000000000//56015022847816529477991378366254955728418487921 40886526364460266336634377503384313947521384042250000000000000000000000//57622734266719299067064699598244024597514482734914863215325519194759041 166066782171945374711695767173285736471435182065329560239500000000000000000000000000000000000//1129795633375865193538024312891755616845003345156554990577130655646956856111093860065607527009 225002469886074060394640488747727303769015062125000000000000000000000000000000000000000000000//1129795633375865193538024312891755616845003345156554990577130655646956856111093860065607527009; -189829079776637682187281//689829079776637682187281 -171026700213877157719234302771816999000000000000//522809418220058102972789654269664421535000737409 -235204098482236251624022921881212293485979828527000000000000000000000000//1305793304030986613697106714246295128523162940978607172933008406619108881 -429079306959905558766211968388108751892358312995453655572638000000000000000000000000000000000000//3095930344797855567133117201821009467642512784716603336007486987696557779610546284621633954152729 -2708907877812627296082250250229713653096399247892000000000000000000000000000000000000000000000000//3095930344797855567133117201821009467642512784716603336007486987696557779610546284621633954152729; 441138618564392195649271//1558861381435607804350729 813590148680298913986399357369857466000000000000//2269458571978351473593725334961926637574649432041 1143202377116576548620728315923211955983751176556000000000000000000000000//3253851411513503732442660330089853269687543116636012513891718239007930369 -35037781898408152597624808156201462973308122143983040985224000000000000000000000000000000000000//45350831137223648552834434532096782033935669430947414351162230552841999840004251915832697699089 -495654041646507321953782122046735876054528121814000000000000000000000000000000000000000000000000//1859384076626169590666211815815968063391362446668843988397651452666521993440174328549140605662649; -609552543248248092795161//2609552543248248092795161 -276017095617829968687386997107536758000000000000//610064038328892992620091839395293163177593458649 458320338198732897933294880903848298800206632083000000000000000000000000//687606429802072343118825084034404346021616711078573736792195803182241281 23540182512657021310280572440689377448874459207899582047278000000000000000000000000000000000000//300568700265360617109779174572548311703830500179374656663465395530282061047096189206758557626601 -161950743677440842039375107461927926909992424102000000000000000000000000000000000000000000000000//300568700265360617109779174572548311703830500179374656663465395530282061047096189206758557626601; 433346679736347326618071//1566653320263652673381929 41223004868361693775797246394599354000000000000//152934969885935363171920832553622485583436368121 -11349278682096821019233047482773599256875691979000000000000000000000000//88771473159232804199795470955491867213257352606057089778023274716543481 -699914278916797187595681586328761499817468413421276284772141000000000000000000000000000000000000//943729732177351825997080635496460358266010626870015091143776629115146153582501836909687747567569 -503325995552542636659878751164734835387633880174000000000000000000000000000000000000000000000000//943729732177351825997080635496460358266010626870015091143776629115146153582501836909687747567569; 92291356182310518797431//407708643817689481202569 110991539463326974972066331459493000000000000//3071274379079480385005376086995128255628434641 -14680620452213201253961881112233031868647113535125000000000000000000000//21224783557529818966569698682491365993551468068895149107182090694069249 -3901398855878961256187120460590313023626805235025842607304250000000000000000000000000000000000//5802718476002063999049457679008170667039339337403301151128678109082619908510674587543781038369 -756567405604302881064637759143597561889621888425000000000000000000000000000000000000000000000//5802718476002063999049457679008170667039339337403301151128678109082619908510674587543781038369; 28569555990194099312391//51430444009805900687609 -22250129150462596156055369488997041200000000000//129619357437951501772209832095855946682323201609 -2896831613061915293949510614159198194557770141600000000000000000000000//262799199593739666131101836221735976632630244745693435161221368404234769 -128283676089426124702207401576837094026283559163082215498868800000000000000000000000000000000000//289087051121747132963632198231308972154609597907560127513426613109151142773168466165109644102641 197113093539693085166150893795078063652057332593600000000000000000000000000000000000000000000000//289087051121747132963632198231308972154609597907560127513426613109151142773168466165109644102641; 10050486450468689769039//21199513549531310230961 -90210975331549273081225787291807547750000000000//113056790316955534677545315470789934352703150921 -11067505097283890352549627194955065325298646454750000000000000000000000//255846891074172415732852892841057749953422429421586458303276391913870641 374197971618099730347104710130999983803601399973928693973500000000000000000000000000000000000//1447909602671010364063795698964121609898314828924790340895553277248274520905756568593711393837 382778257196148891093161074082525629272319348250000000000000000000000000000000000000000000000//1447909602671010364063795698964121609898314828924790340895553277248274520905756568593711393837; 924618007094970508545079//1075381992905029491454921 -3259873659129435123656867114018030742000000000000//8534864639550136654033608916539692273475848940481 1968693823684694717226827546566170954236790204000000000000000000000000//10860568318615901032949226175850521895051403058254354512545147412177009 438388120804642231960056824435540100231494204277336219915750000000000000000000000000000000000//20190159962728677487963011879992158240528332759610444687276259334808401629961807405750733958761 -5764714354217203817742982103373707403792916534500000000000000000000000000000000000000000000000//20190159962728677487963011879992158240528332759610444687276259334808401629961807405750733958761; -181929707503528504429289//681929707503528504429289 -92520558127506412536374160056472237000000000000//181241231946872976206192895204376642532713687529 59173670126583098512253261905063349171194965841500000000000000000000000//290094752123807318698020140636332782273961493440233557166882157710917209 3392490392733252475010788588688541664242522737320688637477000000000000000000000000000000000000//31976209772394971035871195031328035862334157098750612491813340862312236967252730105472059781081 -25083865120183430890706319686034361629119735245500000000000000000000000000000000000000000000000//31976209772394971035871195031328035862334157098750612491813340862312236967252730105472059781081; 296995277030058955111//953004722969941044889 67855763482194313356259381400500650000000000//405090271861959799889225924215373307675621329 335600478822311178228032969589784542411143583150000000000000000000000//451371854691215977370582993466082192606618104049159613743933903920601 -2279270100812146942292193224178367472151612802798804870649100000000000000000000000000000000000//4242304981082553759237860859638727508812781784836069079091151138995121653490555486351593450041 -774727772572445486869383206731462376240202257100000000000000000000000000000000000000000000000//4242304981082553759237860859638727508812781784836069079091151138995121653490555486351593450041; -220573764452114278645881//720573764452114278645881 -335919658926228716748036296226852981000000000000//442929755405436606406234187848841314127723203321 -964334687994362996354546496254009168823156975410500000000000000000000000//2561706528609164725193853417790026664093658432529167217920556461155547881 168022596372480948841354986393083464151567762707804839291000000000000000000000000000000000000//863545103533475647214392379790489804265796505142191617552169554286883897471187015427411295969 -13783262642080149531413456113885696279113164544600000000000000000000000000000000000000000000000//35405349244872501535790087571410081974897656710829856319638951725762239796318667632523863134729; 173847659261219013952519//326152340738780986047481 -250189395774740646660624404947232019000000000000//948002260942669536355523264942809437962042890129 -4299579424458476182744430731212516835108028125086000000000000000000000000//7244494461410640490261208426091320248960831417303495584001702846936755289 -23287987863961520314438210178700679755294945088148036255536908000000000000000000000000000000000000//57438798341601490353615587858449734296085531498645841197413716424019464577721995583207611362390609 20679116545310710053487497265547846653140121909176000000000000000000000000000000000000000000000000//57438798341601490353615587858449734296085531498645841197413716424019464577721995583207611362390609; -70976564173134668887289//2070976564173134668887289 -1070177562095822331681828414403367514000000000000//5212759744850074578227892033287413420280900268881 -12591869329158531269267289668239702815510492086436000000000000000000000000//15480199764365822884798258141812021941220978768232902004206462082290608881 -2721646562597381326082958424693405781616401424542328501040164000000000000000000000000000000000000//6249126730830004573561436476847621354616743186132999719804456027999461757006342181547902017895969 -2028297839623754866580966146661202337733880922699200000000000000000000000000000000000000000000000//6249126730830004573561436476847621354616743186132999719804456027999461757006342181547902017895969; -22573381883585952856569//2022573381883585952856569 -40122964898564054111371176627359221926000000000000//44170610789061262429523331339740549276093254501969 -1394906434970725411540381828594033164829214404000000000000000000000000//43638487044904771744007488314041758937998746793030805183338111657581113 497333729102108444179298059801847803006685174296324826529138000000000000000000000000000000000000//1796042726856131291304403416621313084091953684140848218730916499098032025587902169705116147075321 559527478045512170044617527118527694861592495722000000000000000000000000000000000000000000000000//1796042726856131291304403416621313084091953684140848218730916499098032025587902169705116147075321; 17317632821016373478031//482682367178983626521969 -5764689125692145008860380073193000000000000//15195792919014221888039612670228681086539841 3340789273928911447070924779523267216873008256250000000000000000000//3984485930018110810026704920486728757765959798694407373944432788809 -318616344563901687818365434542866120477389425729957473481250000000000000000000000000000000//2810012266778470556251908025692156834559509987013747925420490023284368225546971876898439129 1047439537546451493451636742344578139865939831250000000000000000000000000000000000000000000//2810012266778470556251908025692156834559509987013747925420490023284368225546971876898439129; 101476179730042178671359//398523820269957821328641 5416912339783233308970739334044401000000000000//193660362458930991865015203089493257930026289521 -551427915682544078956951888570904432944784681000000000000000000000000//1538763819566867450247117599344017162018060590989148729337970353421441 -783299606549976703804111211154452030411024570090797319003100000000000000000000000000000000000//1641892967501442933681540374543392559122468951092686831131254294018935022289957975478640668849 -1248663697692304845861972726614873949128685920700000000000000000000000000000000000000000000000//1641892967501442933681540374543392559122468951092686831131254294018935022289957975478640668849; -2123682142496481950918361//4123682142496481950918361 6528684613846412980444986668668438000000000000//74857282941457565968498100202831469803963522089 -22227560183571323506760626061093483525620331194800000000000000000000000//175780494488385045741694550507213329081516830215437142159065875491441929 -9554410477431684128622229039594228276131267278237415705309600000000000000000000000000000000000//11672891288207023846943259922910551953883857128980435488237275743483508569662405901209930394049 2369888878426513839596786040268020564146072612850000000000000000000000000000000000000000000000//11672891288207023846943259922910551953883857128980435488237275743483508569662405901209930394049; 457411948543627899427239//1542588051456372100572761 -708928962036677241488106521786785878000000000000//3827489969921518822729905235865729353382656283209 52801217475485953718959793129071782684197548000000000000000000000000//60447916077355639983748603978494265551354529634258149192811018246689 -3514507523565819019446651807655332957791118805958675480343750000000000000000000000000000000//19673924832111834101360800387304305249854122999530153507898303004284462108485365304597369157 -5663057392822842244470954564058864595023591687500000000000000000000000000000000000000000000//19673924832111834101360800387304305249854122999530153507898303004284462108485365304597369157; 716560858638780064794639//1283439141361219935205361 -5780758748228776000428621488474946000000000000//9327135985064248618055624781014061812859995513 37886898796112597628570891076286197038226250149500000000000000000000000//248425706261827836497261785589646786009782143141413481822316375402939489 49530154636003735863188220604838292116252743909844271041000000000000000000000000000000000000//1075609421838713063323027465911338936189127634270701318100013949503196591685542369088027568497 5622966934962605424644342945201574911687768400000000000000000000000000000000000000000000000//10649598236026862013099281840706326100882451824462389288118949995081154373124181872158688797; -6122517125123003125721//131122517125123003125721 -94436286542540312518745696266253509500000000000//160100660908427977401831227031644638713231052841 -83158630654931663982419405440706489471655976765500000000000000000000000//123166897153959701493820083681806130076824310612228327028038145044233601 -4223341242332252690210532252337523482187951233406440784600250000000000000000000000000000000000//255921529790222517021184071587553914413057288435774537768610801284017203539096592159648613526049 -112652794235558636685871877234339671525366695496500000000000000000000000000000000000000000000000//255921529790222517021184071587553914413057288435774537768610801284017203539096592159648613526049; 691307653396956485087359//1308692346603043514912641 -153836739453473602535978638051646382000000000000//222074319258545839187966375511692037696262416361 -113516296761452591884024477833859641291456444529500000000000000000000000//258949335949156417807402565741964391326236449293061679265771396655151129 7222643276749626447524726651027873549256486607479194374079250000000000000000000000000000000000//96819049868876495319348410509692023825384748676419049463047790489452198959952632814146916800241 20159253787064534323422984550318632312693981417750000000000000000000000000000000000000000000000//96819049868876495319348410509692023825384748676419049463047790489452198959952632814146916800241; 448885990505415048734071//1551114009494584951265929 -105286394920635057518576999620528158000000000000//169651283612318463068001928588847732541072500333 299311118127190141049740730376638715599963022000000000000000000000000//437546870829196404647558103725048341860068269004247933717449392428053 85959561617004677578781636213619177431104739814404975524200000000000000000000000000000000000//533037480125114026578179001176097638404799253833485310547421969969227788019530254976559868093 102735198920023366438158433447791577370806947600000000000000000000000000000000000000000000000//533037480125114026578179001176097638404799253833485310547421969969227788019530254976559868093; -2036022162418076327607609//4036022162418076327607609 -3220106438227954442361242550591819114000000000000//11801464407568163093475571497623830228352824212121 161415443049740316399701565707760412001633297532000000000000000000000000//256858938915309789858808130718932570330409756454673793908859361019920037 -2114569468063258283963587214498984420910442586981937298524000000000000000000000000000000000000//5654341062765972430408845187354619671546834352102611769320472423586043753144782693596489546521 2087507256832121249697501288488342373338568432625000000000000000000000000000000000000000000000//5654341062765972430408845187354619671546834352102611769320472423586043753144782693596489546521; 15144030482548016431471//64855969517451983568529 -64472141759589316989016725349723474800000000000//196017004535695916517656627430469447464083535449 -27126007873086942514536047699981380505155868565600000000000000000000000//127653188036130421691475186724992660091753534155438753966229689398748601 -35392825940503803231252252057563036089913677284933278001079200000000000000000000000000000000000//295072619896957616036415298559640448505136936031117185610236427696597271250274104184908181927049 -260225247050674409303904080486307569100300701188800000000000000000000000000000000000000000000000//295072619896957616036415298559640448505136936031117185610236427696597271250274104184908181927049; -11595066154735585850458649//13595066154735585850458649 -8089672364385059697878802155037599466000000000000//22292192542314205954474021483819752603248844100169 1903155514149526718654505862127379683315852456886000000000000000000000000//39514102729893978935021225481786544311044009313172143398339493272911480241 -6331592987513893040945234485181489841052548444362033433200004000000000000000000000000000000000000//17206458969556137704304096756894827997866078817226660797656913990743964550829689550375508725296921 967851211336135891604637306629387549327956910235600000000000000000000000000000000000000000000000//17206458969556137704304096756894827997866078817226660797656913990743964550829689550375508725296921; 34949645601705326369199//1965050354398294673630801 -190269344370445149373556999450493678000000000000//229600452398609472507848310932745123405598852561 7265662700094763547963533579910858489615703651600000000000000000000000//15712066463469970867019098428439756124725882929417943240832902901496449 30123177109114218999362157495692703611916822591022625140600000000000000000000000000000000000//95924261999656174754124628160429403762972659111290278872567635212515972075171227066246857721 -2125740769059821423280580792141212400229761800000000000000000000000000000000000000000000000//95924261999656174754124628160429403762972659111290278872567635212515972075171227066246857721; 27766963264139060908999//97233036735860939091001 -2424778622762567220743465422919569500000000000//5568672452885871887594071003507600141205569889 4082298483871067965998413710302604211494043140875000000000000000000000//6355601268534728386900633979004171325365605824123157816308249712387209 15806552088001958701395286988646586172061646260723738569250000000000000000000000000000000000//170506363342494102371264491193048105869336280332862227340640966338723364181595485183430274769 -5563461302363697741721083273773607310361444437500000000000000000000000000000000000000000000//10029786078970241315956734776061653286431545901933072196508292137571962598917381481378251457; 16909160373557134796839//63090839626442865203161 -5398246748547139526627787584720420400000000000//10650506659704520833423256468866721085890790681 2308653757587591269896635878361079674006845280000000000000000000000//13567591762968619880497416571671261683510039292157938397978348038853 29372573178414660715207329625946190382247000258554739808000000000000000000000000000000000//234702324525012800666281998601952203110707184981722056022125313192119632093577415859867677 -185793580086674470528113121712618224652933587200000000000000000000000000000000000000000000//234702324525012800666281998601952203110707184981722056022125313192119632093577415859867677; -1239694742259225723489//126239694742259225723489 -533259398444711694492669745344650803500000000000//596404960286132066535569879728163533810456699081 -13360847513009288189101267404233589874222551500000000000000000000000//388258830279395449593528328489757000336698637179309464460061770702573 150053449085316469616016454508194175626953550424227611287437500000000000000000000000000000000//440368363301707214017173187075788718222046324125670813824883910584779068088026709728752501093 -1650845325298287851367117383476485359123833837875000000000000000000000000000000000000000000000//5724788722922193782223251431985253336886602213633720579723490837602127885144347226473782514209; 380530464828688476386511//1619469535171311523613489 -11467999004310723793545591079020666306000000000000//15037266835771837325491492740936319132659091143001 -35016845307657799945016544945952804293532852852884000000000000000000000000//88180634581511264976596279385564588123186653721381953056378280148034141529 6554455734246970932996975920272878492443850340368915506444456000000000000000000000000000000000000//29630838258957971505498713888127517539694902362908048944639808404997711905823397601727047299543561 -11723785040608454969723009612552925647455988508648000000000000000000000000000000000000000000000000//29630838258957971505498713888127517539694902362908048944639808404997711905823397601727047299543561; -27331009800701902718369//107331009800701902718369 -7003612818446593131157985160419725200000000000//20658730893212028412984628481587438618345516081 -1270996465423557523214327504019630585025264200000000000000000000000//3925204824771933115215766472744305712066987325670833698127975192361 -396115090123831141805850705768533467309857193831020176184375000000000000000000000000000000//782348314801537868829004612494711631773419521523201345960722087571936786304988629916507201 530050099643898441109306479956229469651259561250000000000000000000000000000000000000000000//782348314801537868829004612494711631773419521523201345960722087571936786304988629916507201; -682170730080834089390169//1182170730080834089390169 -2087468153703560349770706286831460013000000000000//4920291319069583573061685140761578453301284606081 -740871666383845743932479669073329977498971742000000000000000000000000//1307635622745368472552858477759157711682665330937047656147305243811089 -2354612496632887705567588867963826446345639899768126933948940000000000000000000000000000000000//8394185599739060816994071875763105990855616184326227373470414402209837524464149410693889192001 -2480641362516923184327422494487978577548567409960000000000000000000000000000000000000000000000//8394185599739060816994071875763105990855616184326227373470414402209837524464149410693889192001; 28134727307069799414999//51865272692930200585001 13864940962483989191038248690237723600000000000//87226293731509069109547507836918697768020351809 27391037889429658392236673092544088490661285746400000000000000000000000//141247624983109104441039737780837375107883170807286013783900674481374801 -658789009528404550992656442699453169059125941372878733028865600000000000000000000000000000000000//1104142976535207741785279697970527553771729760206006950405936868965884964486411670996524891946441 -591385681300352818818874374598877373726664918332800000000000000000000000000000000000000000000000//1104142976535207741785279697970527553771729760206006950405936868965884964486411670996524891946441; -692661165698579451720921//2692661165698579451720921 -4763373275831840378176352977390994000000000000//8993649509285436606998312953596897873309357517 62431485508595365013258462441251453862052890311200000000000000000000000//876086631123139570252182092817048511138627368700191546597564085313684561 -733068749016719843582833858775038490143227389301677953448385600000000000000000000000000000000000//2662671307101456593997299813349390374225727076000934293899723079877090234314877777733805205077729 2014563739591367433067119188916174066370318341686400000000000000000000000000000000000000000000000//2662671307101456593997299813349390374225727076000934293899723079877090234314877777733805205077729; 45200551585630261732599//79799448414369738267401 -218768285306116410934058404898550500000000000//10240390458812506912545596744446648627341675449 7088842102512606860762810666090942673198622259250000000000000000000000//11876094854098820301966525486072845213330249174080395598246761593120209 -930359218256348426765263141209038777424612979114624735516500000000000000000000000000000000000//2588576043338461434204365798969308349242023992601984929263434715932721003237264999323503620801 -1137911637591657751626874544354249049378210169800000000000000000000000000000000000000000000000//2588576043338461434204365798969308349242023992601984929263434715932721003237264999323503620801; -190918281052482848180721//690918281052482848180721 -2276076357918128641194989725029844001000000000000//3750124258434118727205521389545781162902367293689 -154533320579280122798987077162161650220793960086000000000000000000000000//282382895136039865376206763118075670640937268353865847894627230209756281 -67720244580309142783076560103997051764490615343957538899352400000000000000000000000000000000000//275088663819817542123963315858683676821647927792411304934252837709336443344867919560000897317921 121536107435101562645759035465884546149068445535600000000000000000000000000000000000000000000000//275088663819817542123963315858683676821647927792411304934252837709336443344867919560000897317921; 1733150169574707219279//3266849830425292780721 -852019519547234187558955107452372100000000000//7538832709875140506146331546807655984497020481 -338150261654255095223708735806477238585976200000000000000000000000//15126794337073832282668325313694690211845666016726470565885479910521 -16989990972317666327621418122090255685540013878542778416737500000000000000000000000000000000//50484513437057875493859086108257906238184703465160372266477221037008064374095596043607139721 -2987993361385290330888952931819811743080061175000000000000000000000000000000000000000000000//3883424110542913499527622008327531249091131035781567097421324695154466490315045849508241517; -23326949715665836913081//43326949715665836913081 -48227635788654097737543444430844173800000000000//60696493711962293085049966102674358840491701929 2034800543292609308093773702439531564519280000000000000000000000//10184383606676074074849972984946269022595768521544124758365366193 72714175330613525282082830743957781936742786418328925750000000000000000000000000000000//445941572768545889318359356978693601955649354869508950502538419869027351756307154634473 -49425194509525394459757286809810498861981300000000000000000000000000000000000000000000//445941572768545889318359356978693601955649354869508950502538419869027351756307154634473; 1242205855748607276879//1957794144251392723121 -19655847889166320383090241592575920000000000//40725609087700093960484834157751664360773561 -361109170528262977882547202985033888414800690000000000000000000000//1412653140240098649562269526055244215051553319860907752295669629161 -69344675379015411001316326300847728810030146537908206000000000000000000000000000000000//339026409181826950533225133548108158515270246755483946862807279293887958094012613865493 171968934868053155590382440356092690392902375000000000000000000000000000000000000000000//339026409181826950533225133548108158515270246755483946862807279293887958094012613865493; -728381882922338798678241//2728381882922338798678241 -25156387213893934625648428632906939918000000000000//31560554524779626760728886795552141881360449382761 -138624785215842219680830110648397951795286657364000000000000000000000000//887140126674936508953547404148811975330003973515491695854183796841420721 -6628450788839315027358183112478167608040005509329094832800000000000000000000000000000000000//251773330192502384492953051284485194874973380438620122154078032682341436071546603995302061749 3781813410315129232349299989024900052910252268900000000000000000000000000000000000000000000000//7301426575582569150295638487250070651374228032719983542468262947787901646074851515863759790721; 7067116695558440994711//12932883304441559005289 -18137046300409882879947805286965400000000000//63041540249195551588005114733976480987625809 8132208743230158684683882706667880702160920592000000000000000000000//21181391648334873303660865743436598594321082233829291417576082957961 -107260666851239195373471848874130309989701152136438984592000000000000000000000000000000000//955550495416242720379119639027797859105221909869838726425656018891462168899160333633472853 -2017475105081877968624024426566744430782914912000000000000000000000000000000000000000000000//2979069191591815540005490639321958031328044777829497205915280529485146761862088098974944777; -431616788531291484849//919898038531291484849 9613426557053976573618832411471468750000000//62705739195790223401761791711783954442583241 27519745801975088655270371011213746726396262500000000000000000000//458245128129292983888185247242101791075658300136111151024326012129 -1247502397380387055987609432788248977525334633632066575379687500000000000000000000000000000//1469470543491209645642264673616834704428192575746874585008984180235507160945400625201628861 -7626639661999077458954943562729083706720560740625000000000000000000000000000000000000000000//42614645761245079723625675534888206428417584696659362965260541226829707667416618130847236969; 78613289698902524495031//1921386710301097475504969 686414745610531340437135642040777946000000000000//3155783414340038374533482143281630663502142697049 21786107090034310927137101908600310000756915052000000000000000000000000//40775529095511061990982553418080573461484952549891855821259989311962841 -4189670815410664392636728908280624800534902474782767840943200000000000000000000000000000000000//5168218068993674709849718481802153319579385572587840618953909534056992358211775271249191596441 472969077654127733840094418030253907944507783328000000000000000000000000000000000000000000000//5168218068993674709849718481802153319579385572587840618953909534056992358211775271249191596441; -3021510256377215318658561//5021510256377215318658561 -1249338545927650490264686956437054942000000000000//11607211962429290202786045572908959902142294008849 5278245299036242450377418498986148779729391476000000000000000000000000//18427392957527918662127492849576928117354370875900277797720547750276133 -682645746115962445897772114191203140978558889576145508310283200000000000000000000000000000000000//1030171661043709603957464332790442601680145937229007646597031240066844526075455938367568013084253 334135689702693198387277684595379858226125872611200000000000000000000000000000000000000000000000//1030171661043709603957464332790442601680145937229007646597031240066844526075455938367568013084253; -5308504877855674444761//505308504877855674444761 14756018623271417092401633271188421000000000000//237897419474518286917211183231096999196010981049 -477233869692888822055375052844467171283675441000000000000000000000000//1039259873593354467418705876383635732713777075338165862548713231745413 -554276735889754552144957802233190049883014610049043739398286500000000000000000000000000000000000//735685698393481430425400460746879751042314348052783145250647886715409833683536592012516575896809 -343131131130297020933936588602324070429637499053000000000000000000000000000000000000000000000000//735685698393481430425400460746879751042314348052783145250647886715409833683536592012516575896809; 1034438886379294731511//3965561113620705268489 -1086050627894143421004989929024176300000000000//3107781150568361327762966212377957172821785129 -36631232022655713239868235582436199749831409300000000000000000000000//102861242728971343875294256390386305479355605021300430186544268831561 -2545211474228497958037844953993904306416102103647116143620000000000000000000000000000000000//5136944392501531129030078316613298884301869227353693138616775749566030294377998818967919161 3397827662160278644101063630192897869601115476000000000000000000000000000000000000000000000//5136944392501531129030078316613298884301869227353693138616775749566030294377998818967919161; -3300609262482935259976881//5300609262482935259976881 -114988709394514067385797296492403502000000000000//571004294236932667461037948685240926991690464609 -9784270584746265267287580397333481927146793349600000000000000000000000//24360276213412211677712458217482218798168376824305390511579057277004489 -7772195749803036007856194727771148870576012077417216437812134880000000000000000000000000000000000//12181109675541758722467528930698136058962200060216886318547608636434759565896184408656350094199769 -697231871378570195959545448437237965911160504123840000000000000000000000000000000000000000000000//12181109675541758722467528930698136058962200060216886318547608636434759565896184408656350094199769; -416475887339280166017489//916475887339280166017489 -97899724118781763981360955581494383000000000000//568141131651869266748027887866647417345685267161 460684755743873977406996039157947357978257882749000000000000000000000000//609156392961439293832962601166144259066401693716528552146663108787484881 -105974043492151626105166615967609254908566892177641189676886398000000000000000000000000000000000000//243158464307616959020241997917553052881424990363830724105079978563998982116482819620879211728066441 -10648439697490960271279073370837130395118247707916000000000000000000000000000000000000000000000000//243158464307616959020241997917553052881424990363830724105079978563998982116482819620879211728066441; 430954485833965293989919//1569045514166034706010081 -3683184108684024885755857937255990622000000000000//6968591075586091666934697841713688804670251147201 432363894087082196453544239253213359513632718844000000000000000000000000//13398912278896411100835942629705866936521883377487442000960232467524910561 -10675593403917579235120171097310791153152141526846636075340792000000000000000000000000000000000000//40099103521541727779638465513564402526636194693955732398244238158707897655820456953545465401066481 30361314912026453577702654480980166430048453356944000000000000000000000000000000000000000000000000//40099103521541727779638465513564402526636194693955732398244238158707897655820456953545465401066481; 713680362717157675314999//1286319637282842324685001 183654139739983920721423422395571062000000000000//2351892656522378954469687875576696759471068059281 -1153410001260909248829723887202696286865577682884000000000000000000000000//6096295856617083031576197413314496708884650266200763118709963983963348889 -105623806527021167024469849054107209668458752658522946242302104000000000000000000000000000000000000//134030438785185493061005172163355495289284393629617781441533675027071042633016699525505734059565921 22919261534933672836349928906905409581269237688712000000000000000000000000000000000000000000000000//134030438785185493061005172163355495289284393629617781441533675027071042633016699525505734059565921; -2012328042441335583974369//4012328042441335583974369 -265495275271083898122906437312611806000000000000//808423490070669534002556378818798353271729868161 -847645580880109609390167704034548124433068212049000000000000000000000000//2675901441332955215305913458877886026938116783147243015860350559924632081 -4344897744352744213841220569226396930790671800113427513499618000000000000000000000000000000000000//11263013940794792408308469819280723147206912110137551331285724077272434210379651359155302900264281 -7046796381490125976201958944304164622394981257364000000000000000000000000000000000000000000000000//11263013940794792408308469819280723147206912110137551331285724077272434210379651359155302900264281; 15921814080906132047311//64078185919093867952689 -132992880397250896556106942197149200000000000//217396527908888698150577905825415624946044609 -1061257631350309296378717930497542383519899228940000000000000000000000//1847896396446279697071716007934954633398373990669473296923151275569209 -6579643676604977502931442888215682281054861955802603159480000000000000000000000000000000000//28032855043444678966332544508953729515777333889069422628796779168760702603774883649080990361 11863637864763618909743844991932978460270525095000000000000000000000000000000000000000000000//28032855043444678966332544508953729515777333889069422628796779168760702603774883649080990361; -3220558691609204062504929//5220558691609204062504929 -6445085898725734999551438508729429134000000000000//10799276588556269459760078345151291341173587242409 5308765652436877436805748199725059866423352736394000000000000000000000000//11251802186597749024356290822502124766288013978255571241355621438469156609 -306101366515409000827824292281794408083048212650079587129388000000000000000000000000000000000000//2294255957508576901276017199245025069580214641423580116610135656144823886316529862682158382458741 10056521697308690653428571035609353755308722761464000000000000000000000000000000000000000000000000//66533422767748730137004498778105727017826224601283823381693934028199892703179366017782593091303489; 412510406366082065261751//1587489593633917934738249 -929489347673915153869304823551654000000000000//1165752925362692564058417713307894353474110361 -40598687783156507720514729586978228878440256672000000000000000000000//220247503908048019507031346825456753986383192529513117266481746852601 -48965223173112932493709545949102854297610226664457849296000000000000000000000000000000000//6978256676237299642253001784267793157658051410091946686253987790956991376138383319723850881 3576759708765596823060971911944961742068557564000000000000000000000000000000000000000000000//6978256676237299642253001784267793157658051410091946686253987790956991376138383319723850881; 57937968872287214911//4942062031127712785089 -41398444283480513015912541561305700000000000//80011149076395393414801538102694673808998881 1683684833029749213445879699639616798156737500000000000000000000//2007409611795738006954069862268170216398109459276683986998696501 -30339502267399886529233280224127502377310596751003125000000000000000000000000000000//844754616170634955447728096518028313089666693662136184761653360692144056341972659733 -4053985392576448107174593741758040311439062500000000000000000000000000000000000000000//24497883868948413707984114799022821079600334116201949358087947460072177633917207132257; 723803849252753314215079//1276196150747246685784921 -275350043966226875560504834556223978000000000000//972419165336814653424579261535531476424979580521 162363436934403786547481489273672390422444677642000000000000000000000000//276275951779712908288834035997747082694006476930069584699777218571720481 -5450113561198723918515949780251047690912486351277833019318000000000000000000000000000000000000//15603529411357650401214583650338460545797515183447636459141191640156082066429639264204316203381 163638961526449174341123517074477342222424023486000000000000000000000000000000000000000000000000//452502352929371861635222925859815355828127940319981457315094557564526379926459538661925169898049; -3551136142260906678400001//5551136142260906678400001 -1340290514111160387335547972295034658000000000000//1917249876404980435569438632832423474621144317329 -531873385404453101201529059383045572167517964903500000000000000000000000//2623422939240149614941360010952143742935843578052975932382267632732611161 -33817003902439538450584383454352475922675387525320093197914500000000000000000000000000000000000//346833847960984252543786556925347730952534593867539418855523315759185035099713408094908305607849 -78677520621063012656171195016068807252697004541400000000000000000000000000000000000000000000000//346833847960984252543786556925347730952534593867539418855523315759185035099713408094908305607849; -487057836729464231287881//987057836729464231287881 -186643643523429472093220320575343611000000000000//293552423675833283383577423733152669414058136849 131056142423061535599604645648319402830497279517200000000000000000000000//366290754269708952520495525461335360248639939672008990609361905287396849 2945950433969953676618195378503466533178489768696102612786400000000000000000000000000000000000//726360421122396418996906877416678038218330221041839516965562965717475226657627678967679345559769 -343950047620221590710061308600953467130279805380800000000000000000000000000000000000000000000000//726360421122396418996906877416678038218330221041839516965562965717475226657627678967679345559769; -631799553879365471735121//2631799553879365471735121 -439123695173045862819111240134044242000000000000//5715950863801523878946857359569517924224870692081 26187860475287235980988624242315853996519516000000000000000000000000//1759173032187577834333114925270699896555971862615804487451103238076161 -15959699161254272695031907761909003805152249036020589825512100000000000000000000000000000000000//20012488832467936504286203478827309742341733606547359000173060317731344784381313969433910869649 10966047182695431826161662362475106487101366468600000000000000000000000000000000000000000000000//20012488832467936504286203478827309742341733606547359000173060317731344784381313969433910869649; -719316043240771752116769//2719316043240771752116769 -61475477479583879332367369600223246000000000000//403660623358161730616457309438985068665210736649 -696067212665174829851019806390874152275816854803000000000000000000000000//1538270220043589694426527736329223895582770571879245763081174680599471929 -42290624009078536089343927071867245022629321798513385697350906000000000000000000000000000000000000//53548619377440615826737958096418499010919228092764149103324886953455050023835232030783623836634369 14989394722899025042196036139074971126353066681852000000000000000000000000000000000000000000000000//53548619377440615826737958096418499010919228092764149103324886953455050023835232030783623836634369; -192793256220045209//12692793256220045209 -52876902693709850109045372097153065000000000//78268589916872280242710623913068357192643561 -35917440490125644380273145489099091127756169490000000000000000000000//205263387098225831712952608610714868046733973544845791595064182684369 521775693148921120860257610416846322840918900748636620000000000000000000000000000000000//14364217792220243814999785135510658213550479900379156620185105871922942363734964197648497 -10272365186921045502659336918520386525881521000000000000000000000000000000000000000000000//14364217792220243814999785135510658213550479900379156620185105871922942363734964197648497; 42820051205549471392759//82179948794450528607241 -5701869865958748062895642949396834500000000000//13254776118154425070167147520501861576245511601 -907973574252478251690761325314576357545035505800000000000000000000000//1496758070998518087313623215116841100027329876191917197063338637465521 -41830579773727949835138721988213026085887498751908574490840000000000000000000000000000000000//146637276854753557771155063443067732373980981892239436270853297301139008493167431723490854681 -44977649942368874183233813408737416785613584590000000000000000000000000000000000000000000000//146637276854753557771155063443067732373980981892239436270853297301139008493167431723490854681; -1661136769473403615001//2001661136769473403615001 -6885726115210537235265939336634976058000000000000//10889050759848233991522575959901521860433699000721 -9230276209467598001506825680183069177151093867236000000000000000000000000//33693058666946921279872610128588176372757614160785503162781862739041434401 -7956051926077552754362432914450196095946133008769585201642808000000000000000000000000000000000000//27826096918724878028472683091062174259822740177769807826221283428698139165833598077109274987977449 18527428934925176163982460484470227645668340202856000000000000000000000000000000000000000000000000//27826096918724878028472683091062174259822740177769807826221283428698139165833598077109274987977449; -1467209112192196570001//6467209112192196570001 -4542010385660697778002626708679168900000000000//17598030967061188603127841230861263930227656689 9630327826481301506466913187413398394975397358600000000000000000000000//24941256081399333111523619425811132982048162177914524356312999656827969 -3845727485401287563977048020339505682629178972673329367517200000000000000000000000000000000000//6487693502898229396921654203564780824696485338970287429579990254710317833375080308528166347209 4006893487711152014668215596409157507981089192480000000000000000000000000000000000000000000000//6487693502898229396921654203564780824696485338970287429579990254710317833375080308528166347209; -527823121925734404038841//1027823121925734404038841 -460637590328056856844000093429669000000000000//129014720928882320103007710679732100911369019401 75131834791764442936103085210879568021920490194500000000000000000000000//170469449820186971297768843374300632916544781434165591723265858531532561 -316782688297163771422312609673002403188070301414281888850561000000000000000000000000000000000000//435609042009046355091214731700824873272618306787224729855878670786152269638020992040282295832809 -50002103264617500240723654833254385839335599700750000000000000000000000000000000000000000000000//435609042009046355091214731700824873272618306787224729855878670786152269638020992040282295832809; -2392177296597882407239769//4392177296597882407239769 -1026081071153480844454726322337553866000000000000//10007821625883746775137503138382381401417476359321 -3568744181211256087547345943146749765464724442124000000000000000000000000//24303061432427955850191576308004113293778184109909233727191576243136987441 -211865549366678550213622525377732663284679344694173345208318792000000000000000000000000000000000000//307192867987302197605142460887480294737907694377135354192453295701808243128789746953903539622663329 -135869889192521707926225386481958630771726169169168000000000000000000000000000000000000000000000000//307192867987302197605142460887480294737907694377135354192453295701808243128789746953903539622663329; -812081198396553927441369//2812081198396553927441369 -37029021872192233628987734606055046000000000000//94918489820517317281507005859462977118060179601 -671607822424878692190040209333590095534522391360400000000000000000000000//957995749548209106922054522955516587072942901811327683326882270489663049 -9802792609089679879222400700586192766264196077574285987154047200000000000000000000000000000000000//18800542572115666230219718939531151111960859674276444296764920046778364105014253235123954778067837 614630105199910658867476474150877197905772911314400000000000000000000000000000000000000000000000//18800542572115666230219718939531151111960859674276444296764920046778364105014253235123954778067837; 679208944982939295094071//1320791055017060704905929 21200792303893745598234908682663066000000000000//140379074068715484916700270705800458396060953209 80149908487613596112947291619844204637219000000000000000000000000//3937090498200440474203751586546448196536792487993728793955953443457 -287708684347475713483843351905864676038598940098777537313156250000000000000000000000000000000//351185513615732688496432962439967695179347187208714604939088149015035626072267689049774160877 -926223334327250741418451037370099969684428471812500000000000000000000000000000000000000000000//4565411677004524950453628511719580037331513433713289864208145937195463138939479957647064091401; 28223162596983969025791//51776837403016030974209 -1777153682264794314549886129204002994800000000000//2223311145625772937433961173238695218059230557889 16874244230633473043869465746136948150904123442400000000000000000000000//111137421224661806822593261808820576983421162533680213128057993136653601 31715565331673590396379084033548931817616738296317662681920000000000000000000000000000000000//198810217774483977284796726278857611858873730739622009971665157714853285238660558973908644569 -41114978227908999968264785416034147317110707200000000000000000000000000000000000000000000//330799031238742058710144303292608339199457122694878552365499430473965532843029216262743169; -23811341624341371175361//103811341624341371175361 -3491290495052253556846827489450368400000000000//5663148236950704168102442740205119332919961249 32151481921991892948037650927026800128461520000000000000000000000//61416044836914723382640070136552081414579519228086539253514259417 -9715183293928580338294177743024849236811454345433542794000000000000000000000000000000000//50567056734636688290961983765271226639428189745384642394283432985930231677504144193959649 263948647795356657736043168516260279858615500000000000000000000000000000000000000000000//521309863243677198875896739848156975664208141704996313343128175112682800799011795814017; -3329184544489016311809//6529184544489016311809 -205898996250680737203484173946960000000000//448285126455101224696787778551314773295361 74984108173989384793577116762580773349660261760000000000000000000//121051479604214647412543255753137679829267848206398575750520411521 -168189686465942812493806188908775561214732716257470904472960000000000000000000000000000000//683268128072680004617911317157435764048891632959343747812808399844184012060592705528334929 -198913858665541095858778178117531288657902621440000000000000000000000000000000000000000000//683268128072680004617911317157435764048891632959343747812808399844184012060592705528334929; -207513809979507619361529//707513809979507619361529 -4968165016403843347819191096340993437000000000000//6611741783222231917053805313578738735567739096449 -2859881954288448073244723268324919844250746760414000000000000000000000000//5045195456409498022808569175334260389989932992449748264593884587149931601 -21315856132408282900211881766718664233912879484347341518295500000000000000000000000000000000000//143467403796386062440110928540592152030617213600951237764993743476518304804081459479164098535641 -11069477397152388536672000956217148317895603024840000000000000000000000000000000000000000000000//143467403796386062440110928540592152030617213600951237764993743476518304804081459479164098535641; 183802534022664167799//616197465977335832201 -67306634352315749145483906338040000000000//840763615461409575391817338604243787295801 -5841888661395069766428483673097035032835242000000000000000000000//426523963508500289533608798049494996590974539783114297926053758521 -159695395361691482909144961936015972011067127411810350998000000000000000000000000000000000//202042904963428561120907788334571268262644878331022712343910149294024064118797239676443289 106852280433894306594619276829059647726273386400000000000000000000000000000000000000000000//202042904963428561120907788334571268262644878331022712343910149294024064118797239676443289; -2542440924315592597795121//4542440924315592597795121 -3304223241109816793438645303610152802000000000000//6258506257974946787871156691741685412237659669161 196979136739943354767595135569061947037618698218000000000000000000000000//12208625212216336949494594568343962577900647217064370010759724303050052721 -7612441055254524719649345699575303702739511909835621044170276000000000000000000000000000000000000//36338967182172437375040385953238282332282849290009430936604909169537060681779751610799837936499041 -21919480563583043212878915672592186022591273943432000000000000000000000000000000000000000000000000//36338967182172437375040385953238282332282849290009430936604909169537060681779751610799837936499041; 6966540822866730586071//13033459177133269413929 -461738449125075046937225771749366200000000000//2551479595788134331118588353790780759345182013 1010835778173954213293491908875441704799503786800000000000000000000000//1429112462643376262397780771496700610414053459352149353124088586629929 -192546759640171994722499323333711699034022985773534880088029920000000000000000000000000000000000//455128169196460938587417479768646692737297652470071358149923053847921531973125302569282396163601 -21681315233005075266072548701609286771212342223680000000000000000000000000000000000000000000000//455128169196460938587417479768646692737297652470071358149923053847921531973125302569282396163601; -698707816740161287266761//2698707816740161287266761 -11024446429753986898351159246472977818000000000000//12762971567306574328687687906240055426088495505529 289214988310591476749022139570524285648938448426000000000000000000000000//926290480171487875022425054228775749604142330211457000441233800668890649 1393791692802303955757959605503881024123116966747452200773000000000000000000000000000000000000//24283973534307031184341025104066916379676561791184101445066133368624666764298833922836969772889 7124142741267387437625772224653426120843498166750000000000000000000000000000000000000000000000//24283973534307031184341025104066916379676561791184101445066133368624666764298833922836969772889; 398854045758431753084431//1601145954241568246915569 -566905925900576435715705626643319326000000000000//3787650448829804721846709921613491878067179594569 -477987332657129627231710062492125410135341219852000000000000000000000000//973003585484036888415125568638711455618229338329949224089268363678138281 -7110507563631725039865032123074287066357146098130888256451962000000000000000000000000000000000000//9146147993671731053244199749728181676733669500018343829947945063191715059341260380715460136010521 2416703388830412618994622575075295839556201293578000000000000000000000000000000000000000000000000//9146147993671731053244199749728181676733669500018343829947945063191715059341260380715460136010521; 232462200143058845560711//267537799856941154439289 -821956068002171384851631870545398453000000000000//2195603597032067212695310241468830449455407174201 -117244118631987101471351537610211805890075349658000000000000000000000000//4753249314421854767683334238907593735776801665195311224969070538061445521 -1098161797942757957471910395146158775983216586495387013372999676000000000000000000000000000000000000//3410437365912514119834670944628098489409513848741458509492614412421025798252595650315676544611708841 82166729797868977841571427077690001738874358158232000000000000000000000000000000000000000000000000//3410437365912514119834670944628098489409513848741458509492614412421025798252595650315676544611708841; -651350377704505535293929//2651350377704505535293929 -219185829601774822039329601458016314000000000000//1551790508075769952051455474370816256205049499161 33368648023408744269357008252562476087603160122000000000000000000000000//89348286029904352682068828402502338382290877585794208980096370265541009 -234652359573374146245458826287229750012879658084915559953586400000000000000000000000000000000000//444350742056469920532879065263520688332798270937437862817146334144295125724528824205569032501449 -314627787024591542106272728109009427539679943828800000000000000000000000000000000000000000000000//444350742056469920532879065263520688332798270937437862817146334144295125724528824205569032501449; -29745593788718209999329//109745593788718209999329 -2818379499816071304399594672799855081200000000000//2982853327035798090178340206833271593782352880681 -7584676635293597637862243078616034064086389009175600000000000000000000000//47235734055052690918567314925692271956283574784425578330307411140893064001 4186832682397460658716940888688094042736563994818515762105472800000000000000000000000000000000000//47640057092229143779267202194084313043533615098629524167396677430369873649778359789707224336043841 -781408148935617881269232936911853874884174173646400000000000000000000000000000000000000000000000//47640057092229143779267202194084313043533615098629524167396677430369873649778359789707224336043841; 471643339245620314500351//1528356660754379685499649 -4182898549596149618555978604257122000000000000//16291352564822875353682691178047207103134646577 346734959696541094397153003242646127928859268000000000000000000000000//929820159810457368688762224069831433209152723322632898610244283294361 -3279599665146824420619006326891777719009291203341202796326900000000000000000000000000000000000//5780107839425980938877211686872868550022683911031230728123636518240941855216698772109614300889 3553008095371036507670146827475938806226243066600000000000000000000000000000000000000000000000//5780107839425980938877211686872868550022683911031230728123636518240941855216698772109614300889; 196667387432395316274111//303332612567604683725889 -104765625391048649104830228112432103000000000000//744272529099780288803367717962470270597750502201 264053016325599845104869065213234758625719958058000000000000000000000000//1135632963392505109151728165326970321201438580899158435985430143600915321 -914453660283823768031735430545579985343550684909263662900276000000000000000000000000000000000000//1427805138914989452025509186120914708668408821290005090774368894863740755836618742839704148007409 441389969827877207750708221363756019107281865806000000000000000000000000000000000000000000000000//1427805138914989452025509186120914708668408821290005090774368894863740755836618742839704148007409; 10054174476075836553559//21195825523924163446441 -1287842318012498398039923725830457250000000000//4112373477021251325428917888720776842964085409 -5033714625172136060226448611192295740072595125000000000000000000000//13677638796010714449408907172589819526894261708249686053460305203433 -185095502800829019663406263757275066998842071238031272593750000000000000000000000000000000//525091017198281750915815624911704550088788220810861404864959177170153076591832610672806737 -339171446833075505789109476070986369117993006250000000000000000000000000000000000000000000//525091017198281750915815624911704550088788220810861404864959177170153076591832610672806737; 5503887521989545351//194496112478010454649 14706393832248727136090728945390140000000000//374279939237233255496962375617015039843058849 259233044423238482206711877743868676845537873320000000000000000000000//489022388289316736001190598539112223181396929249790962908618918527681 -3769436446837483191244978374896564251682946234703737271087920000000000000000000000000000000000//5430756506794191830098861553112244187130556357896371357661938229627656530500126378051680220809 -202461545573506658181886477633357471385292347040000000000000000000000000000000000000000000000//417750500522630140776835504085557245163888950607413181358610633048281271576932798311667709293; 9016426327597322129559//1990983573672402677870441 133134830773044145583583006182893962000000000000//862355590845495628672097510933063232167278359649 70011387019888716014244677664665848089152118014000000000000000000000000//1653849480825895999502908727316349456105357094813756624869461549168068401 -8464283676799172985211495910153889839422169233866170499518388000000000000000000000000000000000000//8829398549810426358970617504923536491694905442964298862151861240206386868837929917097240623349253 -2077200526540538885768783698071041575569375501528000000000000000000000000000000000000000000000000//8829398549810426358970617504923536491694905442964298862151861240206386868837929917097240623349253; 24975425246525118221719//100024574753474881778281 -10518917025415235273983300362765811500000000000//26251397854607143215634891914547412755928123557 -2580652760770761688665256229563728428885169349641000000000000000000000000//3610009541898333517852057612973357563833939279004051824101002505619352889 -25521895045397937185400220737678011530039798774595852204169006000000000000000000000000000000000000//49540733583304730723484940714401117856799928637043561527571174226835981342101922307064077094449501 37135938346000285644389023297378814846279142392454000000000000000000000000000000000000000000000000//1436681273915837190981063280717632417847197930474263284299564052578243458920955746904858235739035529; 192683932070215885560079//307316067929784114439921 -10621726833683292091656209838266769000000000000//52049102215719856335374642417127454712064878441 -1071126554166826236664579184396820782181348310500000000000000000000000//2465686133691292233602940686079806793607065284461476014259391927968041 -465081417558084677802400924635280545878287491008331860262230100000000000000000000000000000000000//762867246582136248892085372926365720533295325917456126676269925322632042155592243658113785115129 -53139432968738003949495979554513881714478629975400000000000000000000000000000000000000000000000//762867246582136248892085372926365720533295325917456126676269925322632042155592243658113785115129; -259063254999769959689//80259063254999769959689 -244592202365979897554852757946383600000000000//12592141669648346905622562153052138220329694453 9614195510209905990354259827573863606666028837600000000000000000000000//317779623558971711973550891343799920718212212731013185717291294760511401 -2871177029736576687224124456269623204063128949426485842126400000000000000000000000000000000000//4242789245904045438204103982641630994652513536607880878663746046110686049981333732330989871629 -90478822729720994096732892143896533971499484663200000000000000000000000000000000000000000000000//123040888131217317707919015496607298844922892561628545481248635337209895449458678237598706277241; 446909823020670607275591//1553090176979329392724409 -54116115717954086807076631967379846000000000000//87567901924216763285201567045725463743131859969 52847915744899168656741484718652469035399212877200000000000000000000000//102902850629257033939274261314703261110285794856331546486646579193017409 -14373590497434078519434828314831240154501524291690020705554400000000000000000000000000000000000//79035381167540218788969489538671994839729453158420981720759153349158902089280656208158381355721 38594499430526832289475514259791369748814352151200000000000000000000000000000000000000000000000//79035381167540218788969489538671994839729453158420981720759153349158902089280656208158381355721; 662103884859090026159079//1337896115140909973840921 -6832938749627845448597969744903854842000000000000//10539155244078193517458679751722051878544990233969 4267603654450814198979521910659006944762885971612000000000000000000000000//13702226468437218235263288621645110523474666369437844970404391011998413361 245865787039333662420325504667211611749447332618414381714168000000000000000000000000000000000000//6346865871734646814571707450285128107433955375309226499583714164919200728684042202340453982376601 -3084883745261614305082074406848933186116281303592000000000000000000000000000000000000000000000000//6346865871734646814571707450285128107433955375309226499583714164919200728684042202340453982376601; -2380161288617638191250089//4380161288617638191250089 -317852705267572201106582162169074646000000000000//926152153867994989572960637022291156412181947409 -6473599481199693780351560269675683254635430061000000000000000000000000//44071109441321354018315909895754093529608231791355553404434418898412917 -116149665961181724803188465517601889368827416939679000527573000000000000000000000000000000000000//176509548586522970328533091756561712900795885024469509840264065516159241866304306182917708713997 64213713164973883329929967917010614352768346113000000000000000000000000000000000000000000000000//176509548586522970328533091756561712900795885024469509840264065516159241866304306182917708713997; 271656529731931242031//7540843470268068757969 -1759512560536415605689776317093875000000000//5274561957975266745545386787726124322086937 153423740701119699127816309298394374731150879875000000000000000000000//227452836272157351147935731689853162565553530309413287358033477434589 -9893078011075152515652116707160620828800759115382529962250000000000000000000000000000000000//33240528956520803701406114907896064271542798928029697093048986225491322092869157738292395141 -19491955848030311278038354488723224129325472300000000000000000000000000000000000000000000000//33240528956520803701406114907896064271542798928029697093048986225491322092869157738292395141; 23161444056612058361151//476838555943387941638849 -66409004116006783027149693055149567000000000000//304906761334224337908656955531342187862131798369 274527114227785068283213014551013843012929846303000000000000000000000000//328184791790340734848498903253029604203701527617959035596137055779090961 -76635974737695763462839895695072188981541052278981218022200082000000000000000000000000000000000000//153784934139427937506634081330576233708936138733061551837739479913455848915930155843050451496377521 -7103276053638211417512050962148938473614027906844000000000000000000000000000000000000000000000000//153784934139427937506634081330576233708936138733061551837739479913455848915930155843050451496377521; 382050818908436496615591//1617949181091563503384409 -11075238182389590007606872671487598566000000000000//14633450176364163843236567941853656948313488782049 -534755713322529941775016428955606339661860940599812000000000000000000000000//906707626229478415051084542316829817078943396630884496229067612918920361329 -1062455847337582028419581573570117842300470824495985630332665544000000000000000000000000000000000000//8730716162313019186336696794977374926077011961062207320655679174442180952759228215860686138571210161 -818186878725222306863688799027142065485812816426096000000000000000000000000000000000000000000000000//8730716162313019186336696794977374926077011961062207320655679174442180952759228215860686138571210161; 231992579701754025351//79768007420298245974649 -6361145452461545969966594031171541200000000000//16332173282879581936107724191352270731191104921 348737145541124828988620971312944876743360934600000000000000000000000//2134003010749262067093256114748192355319882008567617356744323128155397 -23434710625538968433757743911420778182858520414666722737536400000000000000000000000000000000000//81338384861228917537284888587863605020096970224039243810485271520358947564452443621596837215329 -69902623656522847020522494069534330301021516941600000000000000000000000000000000000000000000000//81338384861228917537284888587863605020096970224039243810485271520358947564452443621596837215329; 783548852902887618530871//1216451147097112381469129 -2170183299866208548359868607264315786000000000000//3445368063190329287399097358386953411244372659089 1430813599503952710111141959579773823213792160654000000000000000000000000//3593846089364319841852402506762313318072248975270527833660314984798498209 -2133252049134768499594179014230657966679488529990295394089828000000000000000000000000000000000000//19537043560166494254802727728395797809082270609021835226547008548631054181603297436314353046756521 2615143162959298636185766731455695658278926430312000000000000000000000000000000000000000000000000//19537043560166494254802727728395797809082270609021835226547008548631054181603297436314353046756521; 28467310735874500862031//96532689264125499137969 -80355391681836683464148775354654523500000000000//91817830867997961664631174977238680414504392961 29687803221980773665840506789947410180213761078200000000000000000000000//106237590729744225416384071830458405131919015190948199395705833298358129 10233533040340907146598636399483606006705195494352300193517200000000000000000000000000000000000//173527343057816248441005363497814710322911213469734040356414248186435004645547781127983743961961 2613586525457259636673873922506710600165515445600000000000000000000000000000000000000000000000//10207490768106838143588550793989100607230071380572590609200838128613823802679281242822573174233; -35918417822424185479409//67168417822424185479409 -11620274128627684355067013463674718250000000000//22147704326854856042185810991832801357617905681 478202913015168016557840585259301112110440123875000000000000000000000//2046527304266847020347303734488226789291486577349591902818283081743881 -6466677649701769411880299491387073205315981656868139696133687500000000000000000000000000000000//14526427299824584316021177843302076323541724076410050676206425082858101642808117764203636856849 6264707688709534436934559523757171138784766557125000000000000000000000000000000000000000000000//14526427299824584316021177843302076323541724076410050676206425082858101642808117764203636856849; 1088364436706518090119//3911635563293481909881 -1311329902685964285601670391680157900000000000//9188511286867465201901695607896525914044508889 3008705891046248816899112849223839031688213400000000000000000000000//8318082695600357423666025900492293822663306941153421719353372623689 -302794703613979196111682189544744288543815469899153217470000000000000000000000000000000000//604696806436160172814630059364094706733572102712834747848288618588782189720980367884930649 -436323913084843063105814718109565569360807267500000000000000000000000000000000000000000000//604696806436160172814630059364094706733572102712834747848288618588782189720980367884930649; 754886479271453577319191//1245113520728546422680809 -17373929546830172107538436932654083094000000000000//24337305861658131512942867532754768429702165444241 -11521410080084897427087293802063427953553352382876000000000000000000000000//45046729382287896299722310853956273406371789955589957434866745463749820801 -7256884077806968720155697107843254578392186348142212575462556000000000000000000000000000000000000//120387352650213003346754435254985699394942778477599147342862616544799692066669658135406524241508761 -27910737877109818837558763713948342357644168785448000000000000000000000000000000000000000000000000//120387352650213003346754435254985699394942778477599147342862616544799692066669658135406524241508761; -41153855289714249540081//2041153855289714249540081 -386929820937855391527270273317918000000000000//1024869069820778986630716592904206849351799369 -88980350742812909257466475477459567523819084650000000000000000000000//224223239828584212012886144682611693576161642541502338853281237433641 -376961113849035944160257081649220317015406563600064545312525000000000000000000000000000000000//899137730625022482940373167434586536828292511145661447928367017238987128479044859322513474129 -650746900720349040010480831399261638319721356350000000000000000000000000000000000000000000000//899137730625022482940373167434586536828292511145661447928367017238987128479044859322513474129; 387372696771031761135399//1612627303228968238864601 -127466640934682334902487788128733671578000000000000//134536638961634069156484742261660199268599995265761 -114749657975384926158308290250856354882687654285084000000000000000000000000//610392442328534674682045743668733422772707988097904903216625119162284673449 14597249315314421936941494993641476696581687435989330885389548000000000000000000000000000000000000//153801525551609525074874660007348634981205683780827565059505394461527114790232088582614856014241409 -2613199973421791648860641903481356320265173787388000000000000000000000000000000000000000000000000//153801525551609525074874660007348634981205683780827565059505394461527114790232088582614856014241409; -145752013887109428259409//270752013887109428259409 -1387865535741913569946643632622419543500000000000//2188355671491154064641326860258496940082010233561 -257509363463714840652290199270085118175156823539000000000000000000000000//737549557187316805920923401025000208522615357558749910606645780749511841 -234323954329926582222616121393248191602715371691221017324195500000000000000000000000000000000000//566238585085769619642234892924400669140197461883398827604471136308882359046609600581075981937161 68981893941237533508527109470222599170491229983625000000000000000000000000000000000000000000000//566238585085769619642234892924400669140197461883398827604471136308882359046609600581075981937161; 727694879656803414772791//1272305120343196585227209 -648130359629329936215768777736134000000000000//26236227292600110487166952959475195573166494601 9175596724424649652409894375283928913363982800000000000000000000000//22618678683779954446706316243604919505147843481463980408498987770193 -2508946233736902737918153704411765929828419703279375041400000000000000000000000000000000000//3593558837592106746064768212561838416307664801872112428404506444608577446638704388149069873 -511318258449631847455469932037886589886327952000000000000000000000000000000000000000000000//3593558837592106746064768212561838416307664801872112428404506444608577446638704388149069873; 702130745625297217449751//1297869254374702782550249 -16546811548705007480104081961026746000000000000//181908099090234139112629054005694565132630902489 -87962516013221467598079996505459270324176335877000000000000000000000000//469022281210307270739430502765059846107314114288067006084525997837477241 -3652758492725645263535681323432762626887553861091010987964198000000000000000000000000000000000000//5421102031423618099672789062110091075089534664835358599814395358709408076990592517050629324094929 -2483517365310011333726903400036540355400934310692000000000000000000000000000000000000000000000000//5421102031423618099672789062110091075089534664835358599814395358709408076990592517050629324094929; -3104372371900430768724089//5104372371900430768724089 -4966745930186039272051020806311607706000000000000//16465669329340281464238340584201889085078986807601 6271330648456685274992413325905819381168146939396000000000000000000000000//24390255734993210901655711442669764495038210055588209607816327936419550201 -8221359950596086334575176392182330475304338258262146364784168000000000000000000000000000000000000//15002562096018905039302872928030506223210887107282684570724358072976018248636846895605297453570121 -366760995131335201284478328513862735018632331468000000000000000000000000000000000000000000000000//882503652706994414076639584001794483718287476898981445336726945469177544037461582094429261974713; -2439216446443714683204969//4439216446443714683204969 -4366843784097972127676845258940093846000000000000//5581676693005227516098866787843837099848824739601 247265656402911268638500527302724535811778911424800000000000000000000000//10320213014536724804136878545240585113678563011156062965823150628336133081 -14370692544631190304865379706438884731850476284664527895636800000000000000000000000000000000000//68137333726010556056149968602586669762372188483400102623963386215751397180447739037050852388457 13788289975986801358503681552930950203928513444400000000000000000000000000000000000000000000000//68137333726010556056149968602586669762372188483400102623963386215751397180447739037050852388457; -169824289341369075915249//669824289341369075915249 281836399622294057954739475748137000000000000//53294586994781176950366886261134301690528239809 758825497548498117147088252923766948191990310800000000000000000000000//3479098446604381921591033139010693135099198856976852785674723816773569 -837471606692506804833440669369813306906950126039899725014996320000000000000000000000000000000000//895615474878361087465292257553851774140446724198674527768381269968469609784072099387962349547249 105006157924046966516682464810391553028587668738240000000000000000000000000000000000000000000000//895615474878361087465292257553851774140446724198674527768381269968469609784072099387962349547249; 1543624997414845565511//123456375002585154434489 -713306467242432349672801198571504461500000000000//960274981213815015329764771620749259342911598409 119903160692602817563953995936501616692118245613000000000000000000000000//301011842081040093038418764594824442026385462284719528163540848527491289 125766072271921102752114037534247704704553041339150680517000000000000000000000000000000000000//23847163704377625774963586391654048004603036849033627129391105951012843880847445452892997439289 -12828184669432379808212332403521895910387943406800000000000000000000000000000000000000000000000//23847163704377625774963586391654048004603036849033627129391105951012843880847445452892997439289; -180425996885319727743201//680425996885319727743201 -761565481114626179624227543679521000000000000//14398359534228359520151940207999375051776303121 -2172329091027846727933162981104065513672195400000000000000000000000//8873270329111330874551668918805176962540523536254825913496836037497 -1461059537518165120103717210333788530979118277997112529849525000000000000000000000000000000000//1586916326703727152862742921121233300501643729784166780565492954687257577181196895056238865033 -220358218498343119705204969906685358806338045350000000000000000000000000000000000000000000000//1586916326703727152862742921121233300501643729784166780565492954687257577181196895056238865033; -559254138908945743019889//2559254138908945743019889 -1070934017424714130751640508701294000000000000//6096000661493390299868735692150605380820487201 1128932699013290603869236175416271818501156088875000000000000000000000//1871891696216877947876231014466171937280432400088769281001652438031689 -79188439387122260392068044102939388757199327616133468077271625000000000000000000000000000000000//109785672767857912313344209633849219188482139800354043263021898187189291268646589225647397884009 21227220754193815312058705802234959669947382436750000000000000000000000000000000000000000000000//109785672767857912313344209633849219188482139800354043263021898187189291268646589225647397884009; 455636405532573881679//794363594467426118321 -1673618679085010069721320801287836450000000000//3631856297008672964977311576570297299942236081 10784028842992092894225326028972611887875817300000000000000000000000//18998069650845704332980196850099231332443520098393886437612218536693 -21300151966248529086582833391556976262782412360350111545050000000000000000000000000000000000//95662445069235557923887290762917498073270460085478062963605537656409223594325647268939353453 -28193052876379642071114680703230563514629860900000000000000000000000000000000000000000000000//95662445069235557923887290762917498073270460085478062963605537656409223594325647268939353453; 1756789191092502933639//3243210808907497066361 -381853268476405245402600194194478100000000000//713728564994913299565909787532596794633482161 -5978370965354129258458895568627477511232294760000000000000000000000//366085346897592153561124511383147861838199401846384213077291666689089 -51104838342680591303032462564141385603725748473546993707480000000000000000000000000000000000//261892006963260594410413307885066142711899287508311932703754122530836952986904643586802575329 -161864861892073039430976245321365587128010552920000000000000000000000000000000000000000000000//261892006963260594410413307885066142711899287508311932703754122530836952986904643586802575329; -815601436957951146218289//2815601436957951146218289 -1667043790239850732120235742741026000000000000//5261220163531825589030234002432534981039531529 -2736166629258229071691999306991315970666618621300000000000000000000000//5660167504595162184825117566851277000645953892740881486256649622669649 -226780599888629932354809072481116968484430418355617453205900000000000000000000000000000000000//350660614418369285121659627848023019420199149707379394387039185670090461910965038912686872013 -7520812178497257140803342998855944400605732336700000000000000000000000000000000000000000000000//18585012564173572111447960275945220029270554934491107902513076840514794481281147062372404216689; -556566003291898446746721//2556566003291898446746721 -1457953645241150795069626022932321518000000000000//2772064098861973304589929495613500902481249110201 86945058959431172427268327793807061149880371382000000000000000000000000//116016347963894837618895972440072757389502217299709148109690830449836041 -3065855304713341927489997146571720095494197663652588507304183200000000000000000000000000000000000//9298140559226581962395601982386546538672059978678947770488722779685923296828796587457409349894241 698058701317657021655704081817361760818606052273600000000000000000000000000000000000000000000000//9298140559226581962395601982386546538672059978678947770488722779685923296828796587457409349894241; 276189054570333564199//7536310945429666435801 -2324898477069124843532078870522502375000000000//17399083181011491670440010320583050075863574881 8494626447098454669769718480090443273686477519750000000000000000000000//26220807404703242614771074112541211780969537282086191154367316569499889 -29290900934804360062090416022879244313053185778610661631203500000000000000000000000000000000000//34575715360880558545955485675111464229872081342452974493354628420398503449557509929797143477969 13751467581525122310742523856276777589886225234250000000000000000000000000000000000000000000000//34575715360880558545955485675111464229872081342452974493354628420398503449557509929797143477969; -811130929206209895233609//2811130929206209895233609 -12930737897364968152312899772739726646000000000000//19127413436754523792594205459811123392596456918769 -724662170230017005411521315980531917361594852000000000000000000000000//2025147056354974271130216738580459422334336502224511695151962459607569 -2104202597002898291904839444003114308200695670552069858919320000000000000000000000000000000000//7703948554995217340134604090975456368645787725782816852019095993793923873096293150100346931729 -3906130104961105376057232571462687612837992122160000000000000000000000000000000000000000000000//7703948554995217340134604090975456368645787725782816852019095993793923873096293150100346931729; 454484791903414156749631//1545515208096585843250369 243666875812994791863134500516494000000000000//48042411210128378183141679745906135481524110361 972978253031978132780339409590537866546104490500000000000000000000000//4987298292324265036704018563400707781465475090677365700799302392584361 -1481678919893607256861584212931329948447726192333403500099514750000000000000000000000000000000000//1593559358634844700743805400817546970344960860242644274097420351291794964595532554006926999706129 166563146281001052934162681913518098395761367563500000000000000000000000000000000000000000000000//1593559358634844700743805400817546970344960860242644274097420351291794964595532554006926999706129; 2666344668301476611559//497333655331698523388441 -5334222309048942947473223690545091000000000000//20875975701437316626504909076550294498437402161 -53433990346800584052699689616901729954519860902250000000000000000000000//97021499063642613129579117848485415109353304705139179774540351838776529 -1093538578196096137337346654278212119960494774138864401395865500000000000000000000000000000000000//1379973626109980158786529773363738332485567675598202461583525784542238829934127331194810805560437 -80582958115795004439853370206764866679815089921500000000000000000000000000000000000000000000000//1379973626109980158786529773363738332485567675598202461583525784542238829934127331194810805560437; -670877436184327281464009//2670877436184327281464009 -931944105821557129303735543971447606000000000000//1176482278751189397286979757644966212961637103409 158263142319632479117292013539029180835798930714400000000000000000000000//303723239642728309376911060733997833188469725596947187980831874827239129 -5700224521168468909151908878896597381185947539304320536682400000000000000000000000000000000000//67248103682039198233106498035605451426696482950995018864029233914430853836088148412612361778169 -11784409870732087312666911093521554987945018705200000000000000000000000000000000000000000000000//67248103682039198233106498035605451426696482950995018864029233914430853836088148412612361778169; 105986532152125425551991//394013467847874574448009 -53682760638116170352000666289033453000000000000//843764033812425874219047628477790405181689455609 -42842590571770083829435386327482649688093633706000000000000000000000000//150049969727990352426803514720202820379491845552107866890451458515139609 -1104854653090077295977375404355026726272624662530490294056403000000000000000000000000000000000000//1222767156635207073380692343863320850525121498295341234214509319199863658539563122399825578582241 -195777473574363216766498602761234792172920236039500000000000000000000000000000000000000000000000//1222767156635207073380692343863320850525121498295341234214509319199863658539563122399825578582241; -176079570373666502715249//676079570373666502715249 -10975433779721760964944737826758638793000000000000//12719899636606651474014196588079452597455878855201 39665900853361172087526944522612120480426854818000000000000000000000000//926024244203652500114947465562200103330048771685999945702642974184185441 -95768899625637509557274546089394393228274247689814742970175200000000000000000000000000000000000//2074217392953131075542309794605208924180886493190948601264651514513691740349174481507688671730849 -888975666835378106574253780220466711241160362468800000000000000000000000000000000000000000000000//2074217392953131075542309794605208924180886493190948601264651514513691740349174481507688671730849; 119178992729007985170391//380821007270992014829609 -42944624561497047360716843411709213000000000000//235626381115579754636426828950619222341258629689 88637767962169069936698254746297270967390643000000000000000000000000//149840944882032749002476413940172216806906224564724646504512739918481 -5226466207333101653050454811615245134601901598271738704959000000000000000000000000000000000000//7555049147249595070142815098179540425468520179888778487685376332841474007229166015347258797529 1517618562380450882787940378576371420418355094000000000000000000000000000000000000000000000000//7555049147249595070142815098179540425468520179888778487685376332841474007229166015347258797529; 702948276449912845837911//1297051723550087154162089 -1638402830265234627715616884134976086000000000000//4543642550992515499921211424530143252417379104081 -2150508962712945815684522190489076239810534886404000000000000000000000000//11920204735192361037766681436703378950941452958016508216902353792604008841 -2367916068744256470267896605507195786122991975746800931117592000000000000000000000000000000000000//3583829015514580380415787056821346893016172542385589325094108258021690616659577334135540850256521 1173137212326110100470906865180137000731686892422000000000000000000000000000000000000000000000000//3583829015514580380415787056821346893016172542385589325094108258021690616659577334135540850256521; 1470652973829045691959//498529347026170954308041 -211415450831036837179075817625672981000000000000//460681044260848152270185304153914840213782154401 4303154657045719885308545103548022614469632551000000000000000000000000//225497207213962431161100757611784893756114460143333250444186515948681001 -17065392371972494023803467385877972380045007061697208939051000000000000000000000000000000000000//26258772283296244498523756560952909368865007020596429949082594685738817256220986230209266710801 15900315260495158191324258130945316912424063962250000000000000000000000000000000000000000000000//26258772283296244498523756560952909368865007020596429949082594685738817256220986230209266710801; -3514287416756678609//1956639287416756678609 -4148656020243390511279150219868772937500000000//8061941286700416597848129953201754637911063801 -16867737869484917132607051604655346878129311257375000000000000000000000//35796322090515825732822957077293258041656479390045369062641329594908409 -337986487185411104672939105225103919151322207964389303150300750000000000000000000000000000000000//543416691511208729869535680861231854408881864872048539469433384615226658770482223007827327957809 193124772579509861446027024437728845231091878723500000000000000000000000000000000000000000000000//543416691511208729869535680861231854408881864872048539469433384615226658770482223007827327957809; 403248063865498892793199//1596751936134501107206801 -151675317941399350658490567432402000000000000//476106848691085796384133011443217099025661649 -1249460361656644354036773706460292166155047160000000000000000000000//2512055101365804273915714819303165150638739278467105462258764445397 -287956320748376631187737337739231721628651672688002385910000000000000000000000000000000000//439517753086180361710957417526421670937458547222891309996545553512344444245622960094606921 -174760100151251565181776390319966769546553538125000000000000000000000000000000000000000000//439517753086180361710957417526421670937458547222891309996545553512344444245622960094606921; 714932795533762395607119//1285067204466237604392881 -3905289325787305683979914560000767362000000000000//7269891703628013767393513036277892750231554470521 86342116288332299663744506354151500307031750644000000000000000000000000//445398513515157944316420821063834853245288673798295220513929006356690721 -22066073628682486675658613123313909511445180965446732695537600000000000000000000000000000000000//50475880842657714172676672260026968437137347185503066809292272665620379341120184403769074239129 21008445693943468105836106447110516412843659850800000000000000000000000000000000000000000000000//50475880842657714172676672260026968437137347185503066809292272665620379341120184403769074239129; 682284150645155022804711//1317715849354844977195289 -348267097070284834938525186346166406000000000000//571799180906827244860444520024077088098317073201 -5143804288385714844873733413797186799999167547000000000000000000000000//12080637929739946250520812972476732221807621013766229914483462304883997 -18075482823006133961685783217451156792975871277763672881753200000000000000000000000000000000000//44157013020796929785958135562396937180441044085084364349099990341474096802066094136284539113877 4852569625993744072631648884369397323488304304600000000000000000000000000000000000000000000000//44157013020796929785958135562396937180441044085084364349099990341474096802066094136284539113877; 29151578965812338718039//95848421034187661281961 -60086819421524851195604188537466825500000000000//110999105581019221309131667853459194370980268681 82720638472184602506984255358234927484008092829500000000000000000000000//116470567995613232394670852770627880544529859345739286906061198293334769 -4034374523075416433830142842367079093754656440377383902585007000000000000000000000000000000000000//12394894158690507989359673675421220532247757963292502256485736853806146083103785711824819205415209 793381901854961617362330824112324812661474570906000000000000000000000000000000000000000000000000//12394894158690507989359673675421220532247757963292502256485736853806146083103785711824819205415209; 53472428865611575292031//1946527571134388424707969 -14392462065234339009044701369881564546000000000000//18290950832821785199218019640231725270938475256449 9975197442253320958303600015994474601329343516000000000000000000000000//17443141446912884120258388068042356818290483865282493414625251129584697 -710464452684051709787099130365330231001639110909243966541000000000000000000000000000000000000//5264755530892206236291948050678727595933652281228983212325528687316293581359059117189918795513 16707577270816257665201842919924549444763751905500000000000000000000000000000000000000000000000//89500844025167506016963116861538369130872088780892714609533987684376990883104004992228619523721; 5842102370607574418631//1994157897629392425581369 -4581110300503835050508412792657391194000000000000//5578208908380351537099940957165729010573389727089 356016125835023251169836682431059745214801796654000000000000000000000000//2165127123901655074927637672995585892049984921936509552668183547242758209 -2143668141063553836110237956391681648637506319015474272600206000000000000000000000000000000000000//8253859255713637801369867596713982383226241306603433126173693167517306757860964005773762605704409 3967412921647819290689478979297387976915236254612000000000000000000000000000000000000000000000000//8253859255713637801369867596713982383226241306603433126173693167517306757860964005773762605704409; -21850259029635309063969//41850259029635309063969 -33333182129196030618012645860284385400000000000//122783567823427171893085260199178559134205079849 20179073630602847780903575904405780820225670800000000000000000000000//314223089515312945477267094680303895338152268701941184818261029719389 -610849880092746008005779024026887392745343340305674575600000000000000000000000000000000000//761004460501168998916796829846592574033161381333135634150879359484988193355855467665815833 -718255526712418089401485385035606191355265900800000000000000000000000000000000000000000000//9893057986515196985918358788005703462431097957330763243961431673304846513626121079655605829; 11047115540189353286271//20202884459810646713729 -589712924136690808797109898518637250000000000//735420145336270878197567245427789528182946677 -10856298452979530765400801792427925422712614650000000000000000000000//1515918157061334294009696867558047363238796869854769878081980037197757 -316015172997946881862282031309217099398240392340552064642300000000000000000000000000000000000//2070707819501815869091241496093157906401457522918583784229531599755730217344779497886459958733 385504548665652564471361723100320564219232572900000000000000000000000000000000000000000000000//2070707819501815869091241496093157906401457522918583784229531599755730217344779497886459958733; -70144346787188276789241//2070144346787188276789241 -38600841637137131817685160752269747702000000000000//42763308466170258304656680570000575732195459822729 -5940845991435783253031509641155695969621721268000000000000000000000000//19321414896743180042360520654538224679097702170473936400743588848000441 -5850133885208361971405009968411249735494256907597656104784064000000000000000000000000000000000//58196432739120197629671624020405187813091886360683438779566689797856071963102651703492379163521 -16399241926241406791351170861497749953368842116992000000000000000000000000000000000000000000000//58196432739120197629671624020405187813091886360683438779566689797856071963102651703492379163521; -3375944463823898753001//128375944463823898753001 -516292555233471527107738744009807329500000000000//580659141045026603581613518086024568579232884409 -1574340125723502023577568429805377773377007967798500000000000000000000000//4607309110902886566607118912470816171703458730949360300722749682177815409 -7159624464971480189570127087444619433930009877781633170180903000000000000000000000000000000000000//32824324166462333437428162465135785758112557369895720385402173830935077902877992516366778761855409 6915265699299493665350181946734022919616311255694000000000000000000000000000000000000000000000000//32824324166462333437428162465135785758112557369895720385402173830935077902877992516366778761855409; 377383605351002949378511//1622616394648997050621489 -448782110564553016489842929379490014000000000000//664262678061442177332224346317619776087758568969 -1048764296279352969627373710574718295108261285117000000000000000000000000//2827586651560639097553940888603577433998773552073526584818657732989786121 -794427801356650063907858990017016248753788634735058630526000000000000000000000000000000000000//3038488432383112358064933938737191711679175602772409077021167501650173484648287770692434136893 -1617923121594456072733476690233096445494479670250000000000000000000000000000000000000000000000//3038488432383112358064933938737191711679175602772409077021167501650173484648287770692434136893; 441738457343950908522399//1558261542656049091477601 -14840192383435079136179242053976867602000000000000//18591536432247426422401618472766886023068912892601 9554799366785243508224738720922575609773850706316000000000000000000000000//19205580799259774040829157281512443401948793570375328215363579339515410529 -206762124232003191488745443300758174684934203577714840743752000000000000000000000000000000000000//3365132083678679125533551380629949939440011182571599436996062074584333033679482977764344025746713 -594358723006852310345430594661746780622182190128000000000000000000000000000000000000000000000000//3365132083678679125533551380629949939440011182571599436996062074584333033679482977764344025746713; -141281435287814013921//269281435287814013921 -510196510349926831406208822651255024000000000//1137869493108370908645274061289021437046340321 626074687676761606566062866765849480210327076832000000000000000000000//1410591673586484340802673942030968416950391618714381593378381912171761 -284013191176052722479890703993622925810309254056542920447244864000000000000000000000000000000000//497603345640282951342203116261681521930768821593443424694757139995134279027214032856791061498881 15137688979144490362643696753904997395630399782976000000000000000000000000000000000000000000000//497603345640282951342203116261681521930768821593443424694757139995134279027214032856791061498881; 196534746224483391197079//303465253775516608802921 -86444932700336939883464793941519939000000000000//265184768025460418672371495526474264216646327929 5278359231025988785777486851539559496261037397000000000000000000000000//25483845106805570812143174273330955412178099010814676957852360209300569 -4059527064101529425058781198535866910100115780598106223486500000000000000000000000000000000000//8219340779385707696621225074904475672551513123568606754179171900911321442797569690020372816401 -3558777186154507207008250968503835220071357640200000000000000000000000000000000000000000000000//8219340779385707696621225074904475672551513123568606754179171900911321442797569690020372816401; 375103357948480884160911//1624896642051519115839089 -6233599953164909684319400184213663394000000000000//7219092108024917313285744284269192947438576417001 301442450590107041508138799314990714699346435482000000000000000000000000//13765980686339671440958710966386136559336384926019905826398141880695440009 -42408743752934866498603606529204852923342160671937065132000000000000000000000000000000000000//1773460733210026413184329036531016512591916135928753209497448721055107608646387622114048062401 -32521519958393908356964957684770280586156480391600000000000000000000000000000000000000000000000//72711890061611082940557490497771677016268561573078881589395397563259411954501892506675970558441; -2451833262060819208609689//4451833262060819208609689 -12731822352403869852435203147752522746000000000000//24157344018510697480114234186783868584657757342641 -2665355769552932095423393399253513558390555246916000000000000000000000000//16196754781272047868478701044319070217597478936805652471023588215266076041 -133051627399343120383992296946249129112601139685561447432116000000000000000000000000000000000000//244189524734069646956844889865061235962619753823494739434625827889832273168088276821542474440441 -75242668621720014125981816270911681095655205005250000000000000000000000000000000000000000000000//244189524734069646956844889865061235962619753823494739434625827889832273168088276821542474440441; -595278315808503679209081//2595278315808503679209081 -223895747284451662439507507665483002000000000000//1527667609500618998088717474025304288352321199009 510908715847303658980244422654047933286255062286000000000000000000000000//2524378607982027253861308919441697558337567926830860461761025841552377929 -42074170369273731085571072209722166128743353376092107037031892000000000000000000000000000000000000//49774413013671726257360212848751039864692405398436857268067013555949528775776967973522368962203329 -555348273106393875548169915832300804748669391768000000000000000000000000000000000000000000000000//1345254405774911520469194941858136212559254199957752899136946312322960237183161296581685647627117; -901910603413958792241//1701910603413958792241 -4068896190792319759866019883368260840000000000//5648983329532701849870344867389359063012903409 67482176416392294983215978275469361074888426920000000000000000000000//301155192071611880923103433651278635603055666423313102860446524272969 -17768054474792983198258890360260560348819392653809476304000000000000000000000000000000000//54505804334968085329978873707015282089813475287943403994544956087713559823348622807638553 -6692453452478324519254560159599188782243559500000000000000000000000000000000000000000000//31951678403257153469297960448939992949201002755001305789905663913487259206790571990684669; -196180347162116787656241//696180347162116787656241 -3949774664800560146364305789062170769000000000000//5508962502171943748761033811839092309926211434249 -1945103955779634316423909264275543453130786141686000000000000000000000000//14068559639014794525049049406635692958178578234321714163777360234398578801 -51481237950690904111701395148495465472356258617623408234382364000000000000000000000000000000000000//110846435605872123111666770339084023486996531914615978944147517720697318052036631059575179969532241 45934332255702181889286857436172024610824964023368000000000000000000000000000000000000000000000000//110846435605872123111666770339084023486996531914615978944147517720697318052036631059575179969532241; -2335263630489434076081//10147763630489434076081 -10035673516432342744485449317051594875000000000//30607978127405184507638787140824499555604034081 21935301497669532291866678266275555913357013840250000000000000000000000//37275999569068799603008438653683440480508589234990486503136870951490001 -32327007324875991506880673520436045385602934140299853635581500000000000000000000000000000000000//51763472559053378726516230221508017368916122142023990148772356176400704015448291317960388793837 -216217149856273841654406253191599083115793493891000000000000000000000000000000000000000000000000//672925143267693923444710992879604225795909587846311871934040630293209152200827787133485054319881; -705234205441217061082521//2705234205441217061082521 -139743417552623306962810389867936342000000000000//361167284700195511972112880360671969467854888169 -16501444395877567495201194082548623354843903645600000000000000000000000//740990918379844910909419454212777574585325750350510850310971098487150241 -64978441730400998339526882927960200270616688441952473598798400000000000000000000000000000000000//109633095742455504698183858961085660620175756092699441772414319366477006234519092859596485853921 -2949437611415424189826927282863486431592617378620800000000000000000000000000000000000000000000000//4494956925440675692625538217404512085427205999800677112668987094025557255615282807243455920010761; -674929555027171406390001//2674929555027171406390001 -8282056556226776673075873544099580418000000000000//13908844251977512550662250673221712501961955045209 69269080481754052396349684841024779411152147188000000000000000000000000//187360791655668581958717286824943967147101655678516095260962172970032209 -4566390689254376531431479296058360120114101399466542716141600000000000000000000000000000000000//12699662004725403039715382489691034489682216078820182772903851696281284466077035312504146061681 -7136693536999487530988026105589627704085966008200000000000000000000000000000000000000000000000//12699662004725403039715382489691034489682216078820182772903851696281284466077035312504146061681; 280329786461745320671//19719670213538254679329 -3213486034258503022565359837125324600000000000//13073645892739046804940967079940298075597811729 -3820648000427144828741546061354139389225847331400000000000000000000000//30089287698260553387544206960857116957750903670896904565397555057246489 -2697151180518011029775942574422836784020667611082985447183889200000000000000000000000000000000000//2867187653641393224368803893224967065113678123185397539739658555082483554685340947430259268080809 561480423573448284410221808201463940042980370442400000000000000000000000000000000000000000000000//2867187653641393224368803893224967065113678123185397539739658555082483554685340947430259268080809; 437188797927411507911679//1562811202072588492088321 -533507610671030415722347410492415698000000000000//3681316487276267114255455782984782162453869744489 68216695578279395874726259846052087716126330572000000000000000000000000//388287392754836064737771148355326363426569459470244176902952341677764169 -128199478536644765683134647161997452790716506186467053486082000000000000000000000000000000000000//152388322532259295218912483328385694621268387672657832916001009386064221491796026001754607522717 -61361968666959928318517399689711545367127445906000000000000000000000000000000000000000000000000//152388322532259295218912483328385694621268387672657832916001009386064221491796026001754607522717; 415352445870055938489991//1584647554129944061510009 -8923454151403606776057850571752215354000000000000//12416034484340816728148299689310794666698618649281 -5196305254857630890133492727554695510607826116000000000000000000000000//32294946085128519126256234035554583435870375271157109577176467624841361 -130813677046364741754981101926762166194412638339859954017569600000000000000000000000000000000000//274362624365923494337067380962796594292077145346121123321845993175218983630915343023660568185369 4521199338715811305142117139063513109119804467606400000000000000000000000000000000000000000000000//11248867599002863267819762619474660365975162959190966056195685720183978328867529063970083295600129; 113097245048280097493679//386902754951719902506321 -883776104760246171018542972702709000000000000//2591824745936069672408843276952431432215606301 3294421674477357562540891523371543696997948038500000000000000000000000//5708125233247995704138227992550114285110969501362797784474958995166329 -62315512308994978874845899195883417153013126723161748503049250000000000000000000000000000000000//102782146240002083683377428401543499765378400722647629558204083584061480497066998304347904651369 -32109999958967086531399767137810581238025137481500000000000000000000000000000000000000000000000//102782146240002083683377428401543499765378400722647629558204083584061480497066998304347904651369; 8372812483223595343959//491627187516776404656041 -1809891595964262976203091743336141000000000000//3383361131496457152076231742219824256294848489 550052442132221353518743145752750023216190935440000000000000000000000//1040514433859514439571502629801697814440983722104513460813096117427681 -134964965965698798067389130912390119123365652627042828968880000000000000000000000000000000000//237362573688715112222040215128669127623741065069507834221810303370595973618788914829735430449 79005148830674096296995101131968323942580672140000000000000000000000000000000000000000000000//237362573688715112222040215128669127623741065069507834221810303370595973618788914829735430449; 104672431780026510791151//395327568219973489208849 -5655208657787137331832731278413633000000000000//13771061365550181982821825927985221808001500969 -55134084372460566637847161214059169603857919400000000000000000000000//1784573689575437498938028265661026546064350899900411397299044901422361 -5804574319733590220801052773434448659715605980868464758126100000000000000000000000000000000000//10226138934167395615969874248086430321997559256372959741150241418833147232838339202254589847041 -6768635063707549203698408193538953026729029785800000000000000000000000000000000000000000000000//10226138934167395615969874248086430321997559256372959741150241418833147232838339202254589847041; 454393212469763057671//795606787530236942329 -41660403469764976602742406701404150000000000//150202922397228769469645177148088259692269809 86332437387074530278483618406691878135357425000000000000000000000//300294099548228844985202476638828524422544787350689401242747122024241 -5949390318443467342383805038124725651058562611155439282375950000000000000000000000000000000000//7738189636331801665914969639360361341086754912088070503301143177822871383071416077356438903001 -588139963031622067048748667878081090052041837475000000000000000000000000000000000000000000000//7738189636331801665914969639360361341086754912088070503301143177822871383071416077356438903001; -42458794739841564777561//2042458794739841564777561 -8171888034236763280429654539957922998000000000000//12258571913327693651167186797564458113512538542169 -2693779269137228438308424396614815687412080666756000000000000000000000000//5501250036084528482684263906997607968659106729972471945165137603197029957 -62747250299033266223549063712174028902861708861744481505368968000000000000000000000000000000000000//120667377771082695118873202393491632320487637595595335968029351124661449021854892803233386248668209 -25597894537191004126095391277254065062558662281188000000000000000000000000000000000000000000000000//120667377771082695118873202393491632320487637595595335968029351124661449021854892803233386248668209; 1678799381002148249559//6133700618997851750441 -197544108658428793653943826697827625000000000//328060846889276866298541052398681245773610041 608026433113196325015958354698275177314737525000000000000000000000//1752269753400012074092351438001944398590704464610483041171911888321 -6472725670505294766138537916328748478927744388159808028125000000000000000000000000000000//18496253689532813411988456749223149517769972139001639840023084973151727153351932894116841 -10456956999511547532313545829556098529686865937500000000000000000000000000000000000000000//18496253689532813411988456749223149517769972139001639840023084973151727153351932894116841; 727793656704290538514711//1272206343295709461485289 -42576425915091056891429755575594000000000000//92620198160595558422129738002730882694960049 459195899625227430082827799048097342413412112000000000000000000000//1176399304114494295292268377154002531425505197487972910475416652201 -1790355236282267408553253273294689994497742506466827530962243200000000000000000000000000000000//3222839276730658451706255778599486326826392263076192984647415913569209154804965898940209364449 68448691808725295639837667672405339094310306515200000000000000000000000000000000000000000000//3222839276730658451706255778599486326826392263076192984647415913569209154804965898940209364449; -28963790765121082309361//60213790765121082309361 -288607546500460082201186906263229517750000000000//449620736341634419694894111534460727967305658849 41509229490085723839520114612898103747152013931500000000000000000000000//829730351962946281293003973211744476882903631266230276536717725403491609 -1922083388262599831217255221899089666305761167386163302542707000000000000000000000000000000000000//3255993844865830043100465003678960045083438613911982235181509458253177237355349120619347819968321 244030959837781563306149226279949290385255755159750000000000000000000000000000000000000000000000//3255993844865830043100465003678960045083438613911982235181509458253177237355349120619347819968321; 701378740709172257166271//1298621259290827742833729 -3846754318660530782830063837736672034000000000000//7167983398409499139683005132018908277308879500209 -701247074989918231932619042140401054500621884000000000000000000000000//3390939807054247803202896183299149352620943809848444775760467862867113 -25767515915459374845764259358991960511520291538758230254637000000000000000000000000000000000000//48718852898607641551067435706667467089632350618045866456004734873110739903721049256732711909753 -15235207312679393399247600881398215634075242486000000000000000000000000000000000000000000000000//48718852898607641551067435706667467089632350618045866456004734873110739903721049256732711909753; -23087093498885710596401//2023087093498885710596401 -174646701071223729737767866975733563618000000000000//178704248445131918333757291334459604268561182645609 30681721949135576584897387435984973674244282190348000000000000000000000000//212394313935664349648556777102637630717836527520238547679905033175877483961 -752675277253854873635464953382842849137491378152411694898424000000000000000000000000000000000000//5379486467171072749910655350158989893567864633094069526943688038521647135457577976721128577595893 -353612608966070477897459923714664034276686890362000000000000000000000000000000000000000000000000//5379486467171072749910655350158989893567864633094069526943688038521647135457577976721128577595893; -9327862921495000118201//40577862921495000118201 -16083872009678751558473045218294847250000000000//36815381691619369840077408900220860585000256961 3023170944283760704600422001701722033390120030250000000000000000000000//14931389366782255583002933786748513014669796410743386068746956051463001 -127890729047395118491309937129329951308790352024240148789617250000000000000000000000000000000000//158680788551011445990943068540627573282920668043957258621255258005077494636465995905646982606969 40680561165909980942376390265544629029978853890750000000000000000000000000000000000000000000000//158680788551011445990943068540627573282920668043957258621255258005077494636465995905646982606969; 44475528557110744514551//80524471442889255485449 -807989829132512239383991007641832878500000000000//1130291563982235813321503482573635900727745654249 282258057240324008086686171396492846675740919987000000000000000000000000//1602435941235405866406720848059376286031015039023820095346033894489615241 -5486921080191004429340873889575348564003459162784604116083238000000000000000000000000000000000000//17236996157187789638836713462399546199949259158257636041549285443915577399743761621249828137137401 -3914429361699064651460573538782079990630925269804000000000000000000000000000000000000000000000000//17236996157187789638836713462399546199949259158257636041549285443915577399743761621249828137137401; -44830555041820719695241//169830555041820719695241 -351819949835095886502970380604136209500000000000//704418919925230644646018107798683613271694820649 -22832395522547208947787812783097828716247822747000000000000000000000000//84024138479468059011970814672621946823501728042191251592192247738610529 -15934617882829376075824933586739858204001848715196409763374838800000000000000000000000000000000000//20458746405403086506519370331150161258635495718386263550078979314577018024527920620890990720979481 408574453757147335551165396297709410975508214129440000000000000000000000000000000000000000000000//20458746405403086506519370331150161258635495718386263550078979314577018024527920620890990720979481; -657158477942863695050601//2657158477942863695050601 -5729514886860678670506564591865542202000000000000//7241789098191041468357754644368946488404598949849 121035755917197658497491685867442185305307905706000000000000000000000000//362958771507288626027118976526205601147021862691960406613154868602973321 -1449585552077444318985325248238772224157082406088708220966775200000000000000000000000000000000000//3409351398291711337526396396484240073139978695706786073390646140152006582630535419730241901855809 492872303401331014739628168482851590995995459557600000000000000000000000000000000000000000000000//3409351398291711337526396396484240073139978695706786073390646140152006582630535419730241901855809; -1934919758810420490521//6934919758810420490521 -109227809794688525632166390586120237900000000000//127614700044829655877132189475831687778277848969 -1159430728095695974955207993216168340163719262200000000000000000000000//7571287921556380785068811162220658082359931997729850645277441375425093 -563258956302959190745907771816458477771251076023187569438089400000000000000000000000000000000000//1431238765577067870759599463411160158357250255322548293677568706650837681706456257189858978613009 -151648772390705959886906940652152427103647981649400000000000000000000000000000000000000000000000//1431238765577067870759599463411160158357250255322548293677568706650837681706456257189858978613009; 19268106384975125487711//1980731893615024874512289 -2724318270516003581281939923177362814000000000000//6685910967373496660469315099935582039463952641169 664528408263414866025983160786182482410040156000000000000000000000000//2134400329384281766071122684080690351934708678500657917956587241498257 -233072648211927762720497536860825771864156275577284387031000000000000000000000000000000000000//352047066107987641699970570714903871679300316626830125973660513924343325389675967855528378861 -10196295007848842634701912621711418339460223622000000000000000000000000000000000000000000000000//18658494503723345010098440247889905199002916781221996676604007237990196245652826296343004079633; 455775427347343544279199//1544224572652656455720801 -2529926031333076247248838827638537122000000000000//5736334718835098721517369782486216670449119272961 397680933238055266077734726274537708365915782596000000000000000000000000//2398966200482840475692013461804020739676492589125899510164800174799040369 -72998442762663424683140203161148072122977766507013217442430812000000000000000000000000000000000000//92620791129325101195528760142536220375923835454344738216596520715582862509810033521364974573519489 24457039773185463265698283190608777019485977430536000000000000000000000000000000000000000000000000//92620791129325101195528760142536220375923835454344738216596520715582862509810033521364974573519489; 108433285612113310816431//391566714387886689183569 -32782871252572576645683984412566783000000000000//65442442673749598349860282693763828632986602121 -15224777553577497445138350047931122150976766580400000000000000000000000//51288416923526857095745167133042644756950928531098511379889125275109289 -1550135681957124334351556314111362649776365942343405532501268400000000000000000000000000000000000//2028060912977745010632537204727373738222786826190913986137058160773622622635861842798425926743657 11541080000317681383919239809927979340656832760480000000000000000000000000000000000000000000000//2028060912977745010632537204727373738222786826190913986137058160773622622635861842798425926743657; 10183709506148970605511//489816290493851029394489 -481422434651892681124109737884229477000000000000//1461159099336246384116743886609511886698659580041 26630363270675176332615920920318305266300860962000000000000000000000000//72557480399230814873912555360083674224179335010224698433469713512398349 -12873790455933869825586678223974944184068315570491492265687916000000000000000000000000000000000000//14869045826111918491691038837714174395420870731411685982552439516856645211556655231892186024705769 -1214756270492221127644850887571261824941301794387000000000000000000000000000000000000000000000000//14869045826111918491691038837714174395420870731411685982552439516856645211556655231892186024705769; 26052783163283600679//4973947216836716399321 -23000010561686564290157972451062100000000000//61859288703043713267350152722372048981613681 -18219713464296073599429641773689545544766777612500000000000000000000//143345684530167179080896303992849915731830306636596094708362208806681 -9330232807739074856051272566946014620785043942206291570425000000000000000000000000000000000//11050902786279235784972798053023507450194796917452623298181342882866458339395803986107713253 -1276303746500846166147451658100597144577833032450000000000000000000000000000000000000000000000//3503136183250517743836376982808451861711750622832481585523485693868667293588469863596145101201; 27986517844011534022719//97013482155988465977281 -34534965431247185423201583748787824500000000000//43829465934893103383252515915686041817334645441 4426517365809386326018277283251582321147526601800000000000000000000000//13777674150664201110510997222661952326983892081693785465347922246020689 -58639383750573214841348822779824533700896976527184509059163400000000000000000000000000000000000//140468165679264280081988880116897791492155093858304771287025609416187012783690945333014275942161 19073746918074667360885508340609110945375848776200000000000000000000000000000000000000000000000//140468165679264280081988880116897791492155093858304771287025609416187012783690945333014275942161; 164092153210795033284279//335907846789204966715721 -66130387095511014230833418967092379000000000000//102661386946664637160428782487875200433228480881 16168267932803189752614781835969559073402799600000000000000000000000//205295303755731123161599351266852878300540973598625922335906867242148641 -1561945007416912164361845301644642395447929269880775363188159200000000000000000000000000000000000//2670192403796610153378601239005358721681488680707713544921640288174882132695778337189847166063329 174042214209582876445958446305467477941089538616640000000000000000000000000000000000000000000000//2670192403796610153378601239005358721681488680707713544921640288174882132695778337189847166063329; 104363823970979576627799//395636176029020423372201 -242096567496416252740698006416155389000000000000//282637181174019187215666238825901486372965203289 -156628087226750281080272698799359144347179466174800000000000000000000000//918416748765485780294958597019255539180304483863221052498697751218178929 -619289819643036248933162655624569602965515110851224550679226400000000000000000000000000000000000//1586045190093291465846309577894848673264481492366897707453915806866879469749463969154181586422209 -195356007343909460898362511103229190683427017615040000000000000000000000000000000000000000000000//1586045190093291465846309577894848673264481492366897707453915806866879469749463969154181586422209; 4050616982761097897559//75949383017238902102441 -339822425298212431150071809050767704400000000000//492205523813108569295841161777440474381781235769 73201157152681522449803667725437984920112097954400000000000000000000000//144639102772714955864361966033078391980285266331433951188883088433212441 -107085449049851353379926711389934956437367941782310435479200000000000000000000000000000000000//226786390064167488927956578488939328244955116541743661497815079275893907735783029590242145329 -46144534106279617166782846109768928693541647065600000000000000000000000000000000000000000000//226786390064167488927956578488939328244955116541743661497815079275893907735783029590242145329; 470316507499744261599//79529683492500255738401 -497146434659197598807347273017242112400000000000//656214495004128614367798245352629854466097850769 6611186520352558299881953707370534733241228602400000000000000000000000//317978192157313949137383417134841941626912011383138757806288161277279089 -753200099063429608266861423469309022876902923537848043585050400000000000000000000000000000000000//1790526617775999280253145431152552698847231157059091749345208820173921427543136527702084307268921 -892798533798718473148166575924378397037044880657600000000000000000000000000000000000000000000000//1790526617775999280253145431152552698847231157059091749345208820173921427543136527702084307268921; -42072755871493262799329//167072755871493262799329 -490037059764669020560704902377492483500000000000//840500719255053550709289588406878185729776434409 68159940417297518477754118702652197701763340187000000000000000000000000//332010408275668663632470286958800635562846796578073140748932891786039361 -8104176077676064022470045718631015745269455237908066164026361000000000000000000000000000000000000//11547106346992404093592362573117931626190478492908495860614832908720196318082061677946255695503641 -2873850470107034034650064069599315893876963840758000000000000000000000000000000000000000000000000//11547106346992404093592362573117931626190478492908495860614832908720196318082061677946255695503641; 443002683526506295540599//1556997316473493704459401 -303341873071287908453976312009915222000000000000//511044485977620258188763634772050003132596490561 151638011455219317100562156995759816977638285201000000000000000000000000//820658796536276616233648664317831507583713007602984787598104616854097969 -16311164553410171673990852808263664063985921283269186149480626000000000000000000000000000000000000//23992174930826123201623593059705874280578298547935019992449268311247740570559058049589900820717969 -6364720227476421094447725232472864062250320643748000000000000000000000000000000000000000000000000//23992174930826123201623593059705874280578298547935019992449268311247740570559058049589900820717969; 63273276460176361999//4936726723539823638001 -27627102100985111530108348574070324900000000000//37502825001735583313646258146287099458910897001 1766333756131304609003748225785930095389361618200000000000000000000000//72393247914639329237655905216344486456062872123635101878124196396753409 -5376612222361191674902619113111315597918490049374232875053200000000000000000000000000000000000//8015089901438071457358326356737124794074046539144400243840850135798456036255482437576413972849 649870868663657126683612233052115290207096076688000000000000000000000000000000000000000000000//8015089901438071457358326356737124794074046539144400243840850135798456036255482437576413972849]
P = vA * vB'
SDP5M = dot(M, P)
# println(SDP5M) # 149186962648511993264014541154909234344753649738564646728461985403944546325300958401277411149085008424892031187501495253847735416928147706471429531020547159603806801096440290476532059651807898880856161394257738200734270233878049050327946136642007839405037203009094168691224111547204003506891558268779520702381061933959739060181574654337707231406363128064136913807060277007064770459206101235438925960866347407988113493041812415122322128276129478711548146973033153748695681028978442576101690515067319043099735519995224378605915341690018639329752606218543845831813555607217901170083489718433368219790275788779939474170826039018235427580457078055992551801729636071055675949870444645636928387345185365271481728391125640884937005666682131719134671806798526122975582294991312927146703744153758947368235119894768942517208458779118845528209865619358766511445612930129999507302720864592421502733215608061905538004713758317351213107851087522405011815934898393283351721500459562379729818318597246071573578460023699490456871423409228958115221908800567519971194034341078629978366670918078599994719932050565395838720506837837448689454071635167754019761924392170513357503816793899793314117669975221733198213298537936783334685946920296826990269719934943465917004661063648634370963328198458896140546935281909815368198250613680964387655572676113900317186057360866359265413854645093134664101200321327464115346237881648679408080570005632699382898616254057542826650924368917564449238678412989115452825467768700422951195141244277969191964096906535663494599746454076780767299204771712448170278352092621585397503510620818101222493224786835734637745066176873980471185786114077474436598653891805733673586655625586617648874364050413318285720550551160726874473000170214595042526878587997818094660422849653251852358495937882031418410925355876868082310181357341346898800307512987233138996661221957309004063530730867638471711075240969026844982040623043023404983175044112110970386481638167387296728181813394813918155187486369909449936437021155164061069662981942176544259315927552862942420144877158009808039546805716562266733074913259743174233621322746965550504207018496796315250434372538929520821751553103879669567900378470940029059906939454078213245817981874751709810532329822672033635634291508394536557425296518852478864497353931307123904777197740427299771140756788620004959158752293946520352114167410196297064650525498006928770093955856412816647440004732214411172039378419144668948342157264276371045470554076847543608328008943755652110649262387573188259195196389002077386922467404632162816366531460184005740831303454386171897417714491126008654366380489589122667876188645862525001683478325541749101403769717676316502332583846435374143335261616142009848394097339350140674946612436537341002249330216488994899707503121745638081984874333406749099538399900207654799285627729018469569912505970804939802969539398275456789842290153691565306770738830003538631778129004858250828026149303748087217798285342791351729008444898059847389501793974538214530008395158883404140554145549485052235938462850164196917741102295585216993513273780027143082513677396473162846408181390320791486030442205534469915018965428305145928320329498218111226894519110679416580162078844642080958490032859230711985793475191904692026677382439066993928433647324306377848716348974138886628863336686143661169426637704641733688290164061846784734455065739743772946688778878209774965050486745640165224481864598120822424767875659719291468858162950731413542555148424194848031788679926199048529934601289323934735265877737881412157995444939327240429036099317762307746345713737075768491313504252527519712876927967973836172615670089880569049148247089164419382332927463831359106319771414301977879408532213996381997174818788433033113776496824132950974604802727038770674088945924271536535268265482732997714024263534185181394939251539480958567376729387851973337399370599739997901987930723694231603572052017675770957726719293621311346474844409132008787256667540602133969230106282057160727691122438831855968418899697633296127829467863964140832263715016134674887741278717745921290264216853463373604386558788309242723196824322049638743835679749687232284414581788422960604585203573052146542677282648757941861273258049341442697637137970963417631951479866530768954108898411882477943766276847460596470987955571587571072279188128672422778226622664858522156913367472629524852693472548842046665872153775913180182823379605143430169634649347606466770456741824666736341107343122603552718343778533774911246231749434910949424801344753840163186187409987444625723048646492720287453174814349846803686185041558111915190187823564185489136323286765449608374119017855745437263136279719546240464141464041254466674852198943687676696742977869816648600721475445683114709089144122155536836410343805420582803578462656868125379366585698210171086997251965106165740815677836788433483254494722241802877837292676093739334937933581551094451702233614722620123183663946018860920531634017728329844855692472887223588467624202894939904574803379329546076182637104717576619962091206508921009391319088417428226918864043383467016204033422418462077715463158160788775584289110576791005448181991444200446756999056221436601211664759719426320145324184153155089840858672055867155248995532456613897805099242060008610395275940483264773505869042064673847015771959308349404397437392068457598930768549603491643760873717695882770710467105991302155659199542136081637406360039587992086006305125789013876871599596139546702256870916842651211604398586932869711946091810457084333358242663524546687013339541579385596901478665985209533685855859184444492178562822505825932314327766419203677183589754745476458141866064115370807393019670520870466260136372525025984954167196131039645186029519742363504445159904180304785534295835805603664069108886508217077590784823077075671369698562413052373454748062389396743650190933443363767236892603870343104034295644978395508335578450602657142868463850392111204992864775263981242348994754886874359808368281001163010266857824386317771835566015845592069708186705139097653934135413730705213643599441111217289668445790790516413469820196826960429941395681607385379430133261567801842826875235678049200339918866218294157331514551294736779666039804208675941445833811482151521285557638028173540916686305971250326699471759373750445255486456681125443149157985231837304070560939743473693766222790194341887040558147227813577461464851822150533998446804917237616289525954657229830220025395765821456612912160707259311494834078120060306013360516572029390813399696635861326597650991448591214474860833105744541667301704120999544630812468196440699204408202253759526193009966345135084676704924168021348517418042290864839928652773118849400172571449012180847862634446250505036037440447894951552336923997037732975207662950712445834728333385836084246736291283211153504135513074566655457098093011586221872434238491688150530852580419386753010431660852422217877965985458974977483749908664191599670140559272934300170319157100712634291363284805647710358261199310202534649853011108607241153389768227055264363737701685375292148437820513010424544282720016042708045980504778454982299299524894664933438732189262124889145810578804396819321367444262603630101813711899607408854623675128794328797598015797319316296837476542498800209701371795254109373399185192551377121182372361467888473429384343706547380734419833958773603151607486954562159812077183432187891464405626660546153055600300089137877985321924026177095989428313300236449649021998644566837407943078653999863783568332145546555307948012201591632685889894657143898941441841765796038393469958231537937085279495304987914716919930991899749978351272700911134030733376945212667364279364429026711861412681674844480848239239499322161849233334242579936610397005496993777752702105606224883000013913030600286012300893811624714484961137494041085095373197792188797582742466376532444682168124529769747320875354217313681892468234675445651400562339641229474387253368071726154152652852667891321547047630390116158467846045765173774091945296592645571767437263009550609406746551714118193199487714731186544641478482445810514929702802967829635462095391552378003880772377607253895038057029409730564856701609843898413572608783921872209843138633410062987463252951903603070604466740435617115802979029641274486024939831710378322433657506513718924030805354860924199151889919720580276109997824926866439174855049518897546737349974351138832745301236655186104457903070336709663771102671326073740479272385481192236861722479377028049038339899709497791267809758453011591070009492278506322088453094395751624318148226518193680008688098462881932896942386794508446884393279046428504961578165206669405438379836347793518316740670525157546707798993859773045289128448722819171789502890626791134730942680871941642302772446790826424856532711399579330863419122647680032019095429886657408043073628685681832907420535982753414743225177394598091598048910321886036313557875934011093321102136053185635545025254205065323890999541910366044964925284841450032000584248722713022107497050519410413681151713501917049440682103184991148073762965869420300862425140121750621313552255618856962557876859926311872538135431372341407599252741498720032968842939135954652937161952833301846040522811484510520002954618778536105909691322590984389576540005136511978624063207795600699722955293994476096851306331759908622940929360105853818271829525397079099945394036181332726101229214606177372095761422453523964392751147707503985170150387374123280685817936222001189644334705672380312230467057648916088204589816933383436121191464694795130699155992230083496175918503039419715997070354467299454794671737427877682328661486262571877854399522328597194657696418974057181182037761894542772069768373536207291358225693717751113717197855416238369719901441608233903207463278628121406472709693079863534390064388279420802378913904286410736496650288661676787427035008995467039764625695508807166560592828779379519804762213829266777418774086651282434599053037334223258002438866012180273747276586255848738141926740732684556630208036319146420968879700859039478488019570276519507920317027476108613744113971550727440438804088223744828632138239021668848825897873190876086004130392694195514002057120636656441142852331977160480297930046669392664760295448680660691381844220608141540863801372003528362323274747520716237158576544970090167734116567531618689334819183393744565532827634263867919147876707098256998809458731208218812846457237701575201393820479089656344494696940024552623665324438921695779277787054741090462771939150831026155243481490946739716881830368418797841319307985411567244404326396884336290068312055356127902360284830412060169585927230689474263257868365329542359302985948077601018363821033047475706716517724900737839960752153100912944347142997288440707711377247198039299642808856992953198493629990037048440997638502132826142314048125483654163776556988620326141306615339480955817080645911986217570203268788628977239384418258522045276872820216701437141751861077569674610900846117168567185025417567136595423885116652105882584824613917100714522891836218162927406469453984062668586073798410349832343334846747429236746156878413961543681864875370098304202808887498539049288449077619975976229628023329054008648273177168061754770631443510328889881485188138049281362256122220658887640728079922500906730546014777797988659639373956487203838546935110584804288431017038705207198800066219307724753657610338826273411092318214384295835358364939462976890855082548759207600318099180700295271814077127677642979681793436094064677156989911577232890541261724273637114694395435004238525439052882316353726190779113125174077764516561550388695729015533961307352963999816102467110966626469856376847086020612201480599286307905377616967820037567864474886447756874186315581321103796745047754248689625443924458105021916167038269564454125813530230389069749684303362769307019730623187403057414279519820053848375764918561812538640434984820502893850275927440194555787731425872435038124797612425523751945075701685478959333001851751406843963655653741413627024292372849328873522652384395355202034839744279340795452665358597964183236917320433755669922329026980624075307197366492068316784121850907910402474047763502479262377199424646314710704574106928017296610465407529720807329714849109618688041434649657003749020657056982949845785425560795283380089534475148545768490726793746427070420115729567845266374644169540892657041661025142365909716284287208187910321166275582804691841582422461106235097784346449362122436854957573514642263072088854748277515762386347891662417141552530056547505040710724676206852674835492289032307256712878597608183633859992138269158511293834193788467211232127248442378458362165331723755917326185515198959012619202140524329650520791751641247872526256631262870731356665424338075772736911395135368226980725759208523400809444081532798799394820272625229144307651468016750053933655838743438550020545848414090423796017176780966869100955868501240213950863549724910109638475099246749542656679649691890872943886940209442341959582533993282792145636915478109149897402102762014802263600391889623326996323588660792825086595732359113215771571480265596563193546397960497475525074871119744313233266512110049250217576153750387572611852119323033978254943184894936659915684792735820347825560914250279222702539498411375782412091437134196251909205874067841063099345778844269477450229049439993503792013409267526176644250393998343835690504691153442245276406973560340982265590756179799442971348839888987650219407886738893671452861589035243375699768786671282987338062102783828927741103281217458828826454110615329251411720002604145100037649837546055521320085463057051877950363523371282734655527652414545456784637814134936941732026176831700080658689730062064511314938283266508938295944429036672707315549788875976828884845102071689539030663567777338058979192619112941622072591484532162592037912118365197556654579464531726282630925062394601688493831657677716819234057574824633312821740117130347605185799617761935982575666667424836742012285674374962579693449829610477822990166452168283579943999401777995820939145761389875288418057210331353320881433607062473257827892311777412828512472595147672157713400941339490563212669910731143036576423069940690255368590830620351857731080230631587493086065585917027861897061347622890265025866259794196502085389058358320101677646726759253586190121580422218303077954284524531940262011133108711230888520375102994070839618973597026508319227576879998459039049607729952655932727200981360638708967804590324543342248214952429994935748934446053476922286226884854888897502044763368969362261661046444102767467708977043911185754956795254131330855992591479775910962749060823821175962319975879544536785596320452158156531032239212584333209193386572969546023294595244551882174531547689890520953290409703084618290141877768154377035312806507335875063744033127497222328916592147019363397310812709310027383552437949671117002827955434219425323668371577492713448738258018523028485087055971961572278143931535974850442117665211443930506462685969793203324953955448819718691388416793239971148797540416371546198476897407524757035129084193940514469072936163998800822036735293162098737348929786538447525901910985326299100316154527220405899272157037848123932618024484130103680094312431881635252917510464347827152522144443017644194744591650843732205111408384757837184490589561046823485236154141441481209682600342993595976242850860645509006385323443867883493850872983309110540520078897260052315737747209847240013484809643541848377032404261655705866208748582088146556845643069127141555036862051471237172902245982905027134732141274401164202141069385745255402524133105710619985077362274224841061073764261610279620041729881954846196947957486898233575165290280723902557692824657098633560673007334057907363350766581924981786236521745609907496787596558589703553648190366692980114058241982157169515148883212526801128998272798512036108943621152525113709426029055178120193119796736621086500547750642069947735418736176959761250581319853586139532579835744706940757366305180184631974078980316684468233781254427353783149801654981261781124499822966322418700372756617992500066258561455372004586415938378313030011359289035168066399443993173897717211948857267311290642794464401562437643805812443548026184351102530839249222321880121914615921835016766193586790920471508198997257083346800396589441901304970933202987414023905698462860395697698326967621713093072067489706292904820476793355180427028265199067514869521055066714702357343234667779278995983064216968735715952347601738365944744325715177795334029108570839129272845273694808173850838645204758526220810611092165778475132264351544663569258196880323766714652346294193254325934454532417130548524836624041546389892450396616803537957533244167262894660154848514865742844831947122137254623225019634661401531520696522132700165358712025362493006845656106358830399789035378674529108951591751108654629906314606288107170021803398200970603529020055809697006906817360669815602175979328903434479495396950928273098909287893271208269279938996838015099398926913325707736745918048834620014666465477303112414478256409296594331335649071261475903107624583775735925525308400274368370251822638381214605167133563307136240750125334875448909140194717990203156917888348287875746773849459000339751854595968537846324013075351987716094565807481125787709855671931358993813563350224684540553768087968537560165749512568750959447315868396936194933504843933280430712346217456668939154754482595022149002098086021689970098528143364115843810205469556172174607564103631915512780433630717145368711019935506935648451836017204391738349097411764066029375255796380508430538321581109673818315990247194084518211570799952580310991959231893030602990760604253423350247654438779081697927544541933821145700390933608895004600250827881896218468546384774363585558338996002380983534071603012335328489281052873909527771214800545477051401390870745275504960646199401470322374097909992561083103114985153195412235785197461495918569282593395845249784285566184090969311391328279337219657755050671603271651540533470447692450268636157950897734630634337305509668912976436353330097660204860708466576102443748520494610708957954443530362313215037054089819584414041510002358377367585050712161414110783249465764922101964996163818127628671654814966096272787446923771728166270076503703464526925493502322366644792003806191253705201186036009409399485024757559982110174647724399415861941693581397557520560524486519158792775372602213225770505052385116126787636788813561282514080188098079419080521115996222774507436287193382976942640336555333908819564072576943291456801646404945637983499103531904287678871680383661273039123871526796049919541541773115675769508684489551395144898195166405235194692845151247062646404016615878923898430460813633222566101402545893669970423814515684209317437252981670873527655906922701718166908113553078650946997808053704341411176427842533395704682401559368845933540161225811108169830977746268660946131915667954937024639888880958925176968171983400962327308242445732205687586580696399627374992870197858625233541833729523915321567617787322518532558277042435399205486561479109022422445980555882822921875545384755688243098375116626344296000374667245269916244157398660158959621783505401497361585351822385221051153359292026204147294684610994863161297413343076494837905789692390865106258205139011666318482452651782321345323649077875451850079216080167536577143845802433668359612408471068563684575636382298938956610374552520714934187202805711113026723496408761507832466388787764240705883224524651848406894534712022787022557379375252129098556962200538425785226767863034632699907421328281902490608321582828959990866546772365564765575237772886311738888532989236963588573112328619228168587728101679490756712149379082482769296853293101263356594602039207317919626739300696561494726710400272481883911098905794286266898796287918180215171380227069217817541058074776705476828030467057695690694748779919778096625087423987130701937893065452664462078162850515207443664772815070389774079130436004245920379717271890436085253270579519422481333339409197682937291620484843310939870719825179332493580732959149554710454123046697104331272180974080192383855054963401981336273654270700276274709215896615632234568102341948968283289093451596150427958062831383732632963833119656259304940168203761602569485163155042131975601312082306073042451339384066976690832755810058787880039745144754056525292938275413995227493523545025073972565961037132943705490139573251908657059587349050278321748704567905875297602080490419063044038358562513085611156613519493476108770853967780250887506509359995024058908763571887900412180100406462815346005664613742574210567519328686073559125973536667337209658673578365261220595769414837835790712049794573438640257269985733036725546600100738959071171080462929927908844007128740374300728630967296477179072095093326898445359364866155012419973471208156720929506741580678819146259282446473924922615622577929314659500431764282305168100991615627436448531806403320182062836012391260325951230838577793072081402534253911864080278724477046867473576303900004418792070674887288767111048410422017127760804005007054782631412866638328740644137165135375774965791592395412056853600604091772244904420113529167476104424208890775139118059512441664134355571352873145619477061590740111378885800536022396179887763736745270436210539573288769134296603380483692664427530614385666174357099615005268358788835049196295705742335891447506148719130063601048028500494761378620879409287428728792002407790277873436600776308175286552275345084722268499855542553660882971625125156445685178634558438727056461089594431375395414201516579663114468397733784605195219099210649416316805500915835277481338125550259264755794143318076856873558991318849545081740007920628293178789846642513059443161707526438183921206049686061309374830517913432444759727600104528558229026344591799663414329789039704486993404801737690748685608194622822181227728496148773230656553653431747301948193002496769935714603095528891042654484399003987495970589214823262824207252081569893346345551759759286963575026292320316121941735169150553631459923621717500497179089427200580774742852995442230817029262655353162017945221275539115964576123407670238956899758494442141577326263254841157842173408303357285876833507029606440025422855912404669944083911411008983651089455517508068297830394934893487063093370623814066596010764669074088611174410963786799617322632773720629807387147853092653125284581367406793728701999183362427378771010774206142589699415091371572537007800450862700423410357327777227815580941390485835021924024984669842997845866199367432058776678700682574058221935346965524757012692955169127595001558409082224985559497294499104417266051824614039546927993425385352629292457108816583515326886268228318697013210600426763097006359238570233823667053476196207814384090806454316862673109769606079194664269567412669824359360832009126528693382642346649684042725585064707960033646256138371122768955172639987618120110671195414904138847176808887342908160015139725099798948186447959465000116107200120306786059738310470247247528910458366159545547426954740389833184325789027661816356849495088037407373674563248634149448086092710572106665124949509056620223757168534781647112889249652746032916586224991068264141726097831089336615827462725490954968638191927644836008714088900281252152579207826588950312908338246836661717557522741213581431937882228578100823734347812045345769900133981569144143899160293605137629124859442243477622974942422330032578615650213362784333986999051220419901718932361812182391922600817914280015793395946982938783263525184502280359830798746317796416639505625199119164987272896103201938864377284007964967659275243446598802440318771146079119854674345705759355710893425506921376452884528941152314591817527497350600433857654427231746634751556096442323610096568095617097755130782840818657497708471803190485987034868663844722713630530631165576058734814259293177428964823863005769275966838337085610940809907587371587912317951733085170274076556577418671743592537947661333688021374900184317313619360353742719929467343665372229134637112644128092016085750047665990479559447341065550693080024554048341628678665918628598864568266948718840585517102726096112280197463850680233694296223719613490638027166487930602421231460542220335819600061319908512011445346948397126991860128233263976065541269402315202443356470945764843629760143729732333762590539170393962748261470569670701067235094280661845703585225191087893699374081621931264339302057087047882802876997179193064750829612777600931632788173554809460415816034480308517946960291202127424391589363939203772014812159261586003933873851866858324669705592807557861938548279515626412321404589716050480511440565630336165055178403416717220518544991737184573597519297723674676308842707298575187142625963077163218518372411213728819847043933710150759698298528058563274134973772700045695593928910293069199898598830370206551520365190367572610409152350883003186650915628757976514617582561630270692952752760722300347114643017613964981003634467745999866861252544631200029666284648004297693930163098784768566181971361808309990930928056703023950270233804542834840314051645227889246331326425761086381686825214393363850942052084996521655641585074745176445625720962520762107292698521359568679913321285125857299929511145048880314171129977859238703083889139547266077138101787390640470486939385706719208356505026316583276891978356151292657923369285968627825455579916722675535709074324088311784425684218380195542570406587576487369742079049227039627937632285744143607072342270108695843909809951910023062743620123697828493351795738397245553628608907919409905309158379542901240441180352374583592242135890051378757733987889331408898673240416063724153263225950567957920159780714649052879341792130794061208228849834852140342364683039780168395713416850231727427759181609416821558838768851696066313527539674134344394891312095349493204836728586521201294164907522457429656613133251025656419738211243461872833541439819595266075937544892169464543340807115709885452311512200386371062666928810809290888278867552390151422782953942157612148457960350726444421468622041707457113689556131038036122425291197828706532985653524115644207308915222408868144464832455648725521998808853651213194144257253407582134308663526046982366502510875345875614620378201340163333986943550336424006501730128707208745879263316981953882199580951704887063152124798774521467075981855422152594137773456452896103658682546087224631914652881858440392299990016618305865749771067522352479349845846862353310908342699028314111792754724747691634310040286878997593182107672587037730889603900641398771286860901342433154540185459044475919562103988762620145883243116150670785955548203342746904644369374556207338648995585534468607349479182211107034557784265556974156729019976877639149462980685620312223604257434308832309674953946482440839572692714622805948111748903613651590729130073279159937482474714420168859945447268187916416235285186994036047105779068242582155060321085392087921535234360847291371218104443516996526374564377132284691798419934299036953283650149722639848779489183775028002693271938151092378605505044838789212114803896665845413876435081158925964073356078726746613964992673741574241765590884621679939138213860403812786771128647108226811481655128398274647934703425182067309452091840434422926688809361582592842402045606363960081701400605276215355417838428902003182732420721261615518432995661720858359806887037530309440013236940253972779787565113963915609569297339154228832583225418603545732537296345632955163807628685226232491854372319791050345906413006918336178330549925572224429391668104490250129281104311649699577078725282535153945685819655985379542958195725510530838448470853460543185661902823917822830354853826967999865634236971073180034791624302550575161733852859574972721601478998680990242396678716523824119787605837566720498719382029681272598779334242766002866397112566927751417158120752592241062327607326874520025244314173407704291346542522961339909004204328766259564696043491072468957012075771549154365591283641471275311285822332021645697159383940743280302377625302947868753114612042925122049423723874510266256339421274662529056290043455652335832924895945766098063998330949483117720428956994900279436506025454677430281164158766944342276518999999565945139544678093210794392003924722797166764574553179925862586155786738472119232845754697338782982282524840382716384145370705051809433910406634910138501399392037503397100234076832172704809560137770735530615600264554359318511528666632441254572788680722950825182177005322392886169864901246429673077681314847575368129404552357522917412946209741041470373634850959138019081182349284824843173812813663653412322077522887591829000342369831158382678349324846632181799049446828641141244288848542069880235174527659722414625990158343119855563240642523087112234462371444826921222386913833745555890671335906103847972824970460875064423418753518494533857022386202177645186385883943242473076220645858160890725744186614763135146006924973530257965278564447244592080192412351399104919426268953507465463444094880141455292210392687247468190281228036481887683662471746741388611472778639088318451373361636252723932097815019995965284173746214114653181332226234693245340024329880663748174608620712284533189375501244766797125676339480007652929330922941578306608942304861326470370409975866145224733743222075448395809420936780433506370802475510953839325964358552548248320304593918242029915259960186735795703692408146700541606995329195408781878622610161121824259491895115026246805831605529554988248549329612247761146689633111615650495462322505599045311952724538719243892015128357780323127122152885407753204197633136046757723125675642498629606623914625140275715276742631467841198057711349155164216617802192751360644421277689613286333690827140637376832171994997416203866905095910556273964730301821648920923231454865157665793890316985294852526084238025043114908405649702612295393935248917198158531494062962755303553679018451410781991344501160199431508806291265928793070845392895702187593420567038317239378204389484739707388540686925545824574517738914700743201664109479148176155625537347970891641014833357610513903091069595209104349460836724221405089491491975458716867605822153939220981617758590339114014964610110243599714048377443856752621620800680852140895643240386425015225131653264608799545580547938514759280954099349248005542108202218703698915846701574373792753387729149265242900008886245701741741855958007143681763021767308019778626700458512608237344766509222074677385578401899456392502143601526258012087825710670692129583094921132733746096268134988402023105510475504590953283296080214418564190012010489327406196883139637665854405810136355963402539478352368639031625362251869704213789117883737368171926484333369522958339216939627903338986601432221547535896324738966906732015120976758277332921095314381653356738564171748226295043498100477769852550506192461175310463226153338120790092068957751966649204412150771681977811440601380020086606123606221273946000755783327838021039810955017081074899759008874942703741661727910470414470554443179937027109320036412030383477865007567860095018759752521543148105631723045973564515080910712208429596681168301022292874315180717380205028876741368942453645372841709886581668077960114068481337528103241954624564830600693703134222028359439274313998421759674748581681619408576393128102185401346809770228263839062549601071607852264303275637280090729409805843298893041479877321817397777461762669988468981717519511157485384554899621137954598703683926779506541291170728097838116344555398592711498965397085622470884638122267123146687523488514597178614412502201538680787472403374838430882184628097989578077677892373687741312751103075176289647381438041745030420598428877016512375679758116609008259399330066056966411882368518622161704322723816888541526169708129099701819585203709028986626947749290438490559251990501212242053013347061453050457668716566142994458519695054277316651922011358086722941665931554807324829277682677545933252178905170432100085975941148330241700400427468238685736896170908460703603722681723921263901134535068823532518934171785128644479675495073410587423928510158483891691579373898444100929104663938051522173347779748623718019701660443483957416523418903317357888261066402759596781648155138238379398284002691680576163882498467771828596269777354965010460397054192443182325528822862721953429805785333741388020472329392008939319697252444620426927844104333744466014468597505562789304251030421934668739860944100796185785558402249247804779918657530526764619128185105021904263950120340411504217557004741386643770758710600050023230553551159435887646326117271870653832328903616125699623106120170186244011813508813921517524675366897909523700993496362332514076265804653194807276929468491976801654405348198340505643481818245747435698835587345667124600464130036504388452112064701514372203953879504071241636640582291889122947580056880616635596910174265331503537375599047582863360087207920062687917054265906818510011299028473637014532417204593634602062246053475004804939724186266843449928977477295817190882414236518442292880983209271454456599002178844840791667150609745308008834697739028969577934479469032291067244434078009379649613839965979233126354897740804086542093102971050037582560914260588948155787253677395176994113071922756067302764742225786121905119992277391780527669971399532173221893934332759949014502646398867538572741977517053940656445389888742749059570297695954930627529780981562268584208378048869753556714039227094593626767842257191675229720632609610321137618571645753405161190648594731227340340110807758866354255746381097328389578751380558618540577700502723675036986591389806242718682450115771786829549137048981841345689275867012021715913523513676301240130363227245868381392317379773190526687181204860094279439099604401859925604165242518172413849295923384091442403924997813008195809215165753286049521367300386932898952786726354835397990145098417269787418628655868102274066442579919726492232627995589849754927664292849213675622405474194587735230846920112248852543544184103419838207104791751425703444189694207412047920440928161239620690842470851815951942452642704930864245396113478373039822699796511785266847698190283171952899717136033351258210569951239006001513722405614354123498950561910721524566726845897083282986111959708605525488548933479508378735587611870427206340483996415925237989958607258551239253484593009058458140564730165863666322650492023194877638922534372659210538731664628195940282601079405097835260239205802123182183779175634638796562559558990870661806104267646614995450125558302689696361489792768375880994877491442444424864196809859621144551643550882469180307244388355437572697755732955334792439211752643724643100882188124872644060971126509720276938083542311060748821379452419868325838622098862227320959862806420164403227597697004064466229400535578856978505521166254110464598233334338907482667590012450750721044408968166141108446428435127891630233430698404298495589288776627351222939646368047170227045087146702648458771826253458939140416930981892108434045286636534580740784426440137153689146287521948361619892404281051180787600559104693344298301776725653243332614762299476280536744134073340348044218162975487154819272460184127172347183545670227220168980430740325730731863997957756230545557376740465263759264001781640011793531042390335325113164093007514063832560308919192364128631282219696078713887500358864496797196035438809437643584178171160409978268744399082893241026153367097367049217070421788434966155519074667257677527889793353177111544316421934141321660017232449278837717940277023325085606404947790123060673805007134169596706343574221971898695845882430473450456399597166946039087740397448628513923321555237476194759850896900328480361323954339830571689549073276700799221390553620948030527415601839127346915232780061531097903682263889920361001245930120575317633119840227210559173886614287781662864445089033478987173541833318736674015906738984972393150199186345703958192675913897349559978551420990761241776780599972090691064658291589611483475823786306845659832458574841174519003063074928667998789671869092716798312914622329488466782532022147454212067938580497447980585456004668937963461457139640929781499927569356766755998625778880666650800833357919808704630280829146404899513893383028324575422998031794033304446400761566493991586964141667050881958880886864155375866815957202364828212927687248048287455850117513296582190307158973693503006728369875124192037000055616019187327238165916562650018241103465585963044237297222085790725358957823190778149045819645714201355466777973088072952021167285552548960862887454606946760900528006112883390692066455691636123456914945848585453937380657224096440022515382191961828510066285491953258934270342972059178227898322965174525087786118109576809487471984639792730537967830182596804342181825896892391348937542570038808809391592494934152037092977310382607130772193771846041180675378328426338628725866988963073335236931919327369889143582711005704322767611950671808459054534509893344949144016100250987932100620506715385207686454492828869259350814920464054943504951234742670467922075336491733653348092266165697365277548163773801780056281322951715488157388979474741914930943559258866254748381659536404202160089828734044182628454329642931884377800282031598905158387310055352416198426486895279046679098119888402416993755742675038312704380344830170794254059197128577879785406568091777448574240762107580929448440639085210711007052062156646641838819354350504623766314953558208032560345814389419439981751398031918047834761957427735566953042704029935741173124023937509821235865459894370122543040663327292459782268394417061567401317530388754693481583736630890734008111428587620759640293973032825251669951759345130739769334733301956227257833409698614841774901963496466578142829310953794118909051742815514333536501901040152309355622541150045914680445481823984883062894602001548739961239551133915876923975465561694558355734703633695350162979984086564465096504383592553835250989609810307756457942203867709852907011792609663446667733614665047767766680250502537428545389837419889313961308871830823565165003483155222666468171361200485951672284461627535376583472905724806252308907398635643184134400787428930986612052624628594212405511755407097340158359134604475615081090140089683723506104841054084042601443499826953227499246820376033425430637295840575032606274497593783598156126868086120824370020189935697111366485677379724311318492651185987765261450724592179777168121135772936414902679025765661175526048455022813198604796596364188153917120000653664118552241596144538231657651938210414280047515504582282172090434554064633774513516409923509831376118362589116355135464478793167898619129600199998666809812844052490318461731306476321999295789060840810884020819997489743957875090884403241396545297389050917549579394148182860927817702007076010426142125192468664566015198075999013733831869368432201997748155014752890882767386578859014203877753627869//708125077232850058003163614892663778006537808011231521896347801914042094833743278348730813484936099761096971848619828504540799145075667966599460769886440727948986958676744242512537579652661662947951409671012234782908499793685556641179268800268718335876710220551328201725725068123441581505786622470506720309482179716756187507084587584298870307361948302830985449304641715401233518453151086857898474001914307011351337536802179651275949211327813690771328485254599388016040491526951225149390918787141295023043835390530952075135840612738096228118021790285645552804874722662376641762658143782258481763372984840998614497724378337610578233921513150130017347191958460840777310343939273104135984688933964446010514360406286533553989748128860498169755133827484872190626681246853635629339745264652967295371406757367265635071157449616046385681823013280655301259527125799506664218035360446724057918428624990070658049022724827038282544509890819508106853036944363023101540430195610066075230603186598126319186325926425616089224397503378807608218644274834020600359710264929270915126027995468108739865506447340499787564849273258543025837936194010584745046894590223456121601392334126739900092433710319301470504106774555771401278715538727426503013913212095418953171861087296411385832106437241963991088770889848619615443040257607514385779514706254152096989718895620156928852464355993932413504187796230759822342809478528372811082034590795138346605775410887470734328251703525939112617172623738812519369103499594526562417123646493318647778876711064267362736593733592502839687607227269241244005952806198088558784650315638320959181025369265523990029715566889986882651606062829973394858607483791776877266842404528113502266831756173857693581406825351085367281413550667671616420299272618371908333680279875318528898913981742010273937986458196232858529244744818159554572993298714233700382182750321951626610446946201492866339679802343257770262485928933690895290270674451147014833662677540176150711251440784084468848462001097745739443980703817712201675465258668319015443394389360401461158513938667876626638765152311426523361240103094312740047821939841501398289756483152226838021712900471421932261775738510501168585338082943949577392014294588402348512053798405088191182960717584172490509132803903925891079873847261313542346380797686429124806682451415631476303728690427831755857763053995285472033248285844501803488782196460303060894438022807370850724940063581502472517606348108102438997386036331122656015887615692117104904604972686875077127557715114764393659684955879707060188290541123092691673237689791312169828283897151750320548498455915500522323638175642448673235232733435631416387787993731070537454786623451662850100766960729705093812449293721164665337640677075090569096224523247047732807199860744481722063019436478396481869488098635403103622282144246650226477674415329565234440212100134825470658531387066849789587592496912630160749857045008898939133258328149588773712988161808328965074141199921506928096192472800798616130228989302501590029837528576758779992691056883016348526609359107866624404938790274416555597337011856446294848247639283080521915305714180834347318256970314822844592055643005369436857050875876090431413382323666439223411736186420505748683183352259310455595176843462294607953778687739561627472891386500676879898175793327544950579618047302308508697503600156440582571724447620112411164359120046246021149528040268417886223988311669981578911956433846374888059743952501565499574036950244016348829493152753412124228303902821852390197015891802007740542910982764600523129449449984568792179919504039150087773923378523306450841525890267514867279906615575159016678753590763211968505802272247041851308031855176062681029450752533629519126582144041769787088171185615439400380057212367957528571289489224554555378979775801233077990353489696722440796198877888927809594843897108473828677099409825596812615972839414344930190914467119463507803884821482396463978299167439449386653263451948245510650866382191506483362161989902312378437550334185861624471058053166981629597690440168534337432915423167327615568251930357955649774250408815836733135555704429414942569751886660226970768450565177149897228132265877555407351699914655457269274925746378893632483605667062565526946144285184743318038505311360546792402471209434809827282918135712773470696272317985800022153256506197971800149220051387478888433519313222422654449485576885965680426771376851756171622421306556129980718358913544549619829355720278738694784828914238421832909591363463981243898396360282996338701200616055227416049345845283432458875738562128267150987300902304783278372255645392716929094320486854974187115986031782636435355061232765910134077277858492440932684152649688102985279298494153519327579467212966149328126999990253668420659918635825817669227180716759019089040837387613628620049525978274314792940103053713951510994706489217469507163531841923950882591316430351758278127954370448124161974819967809266350989941652843874228191179713835527608023926177674750817058127678888837136626345095071319691467196978995779459724865633481002474538528776126805823609398908537645781828057472655470980017934702916561026726064646146535285059395317675667811872265321246204477707459792816115712228114500533513122790630554990129929863171153637950167914493058441188028801799841763249385202561155525455826916498673499820229321554905962741443073906979545548131472843082684109043148466628475394642455574578994398173922792318311718693165259650144631168493353552657238814562009814324770665874123317083749502169613414521230116109335838414679522254292748676399961659149470191309238727048248640690882449279277387457793746894399676958103319295911338416069238855636245980005620359657972724848285090190124041298641681833259211799560652941479875068556476568144153137400874170941383782454002376124489017103597529376872230087830966731403129028798480927987052837838234724974028535242477476480853697531481931037212650176552142868085533702436478615230665756805580883254032885236096636279371525913383599148225445788264493679048926815209579171011877191011727810991655851129954692205359522259009108912260655443519530899702319241672851429153833338527078699735899755496360347224360954249593251908079941152625065303255885066044249127711150370499892526936022368412610340469603657843454403575395989990635993189624453406606273032409274681010267114224384079074096753012849588124253442386283616709399359929851700092561120910716607639499045924589361262164305019498726184113985896254333576653765656899073384850549667615212896273775352010012390711591904253316150743523382983438004794622526858451804906620127757734708498078057754923592693911432878081849044458590963107010342334710547668659924712670838164292803642211793249874521722380939858922868395783613425362597058566759299794374571981490418243419055104629395053958833335755904842942194415800301146340934558151107424481324243950917501130785191630418951344022257406664126865426320387384890742153542041625540726951645889479922843083772261129720946987850065172166424734047208414281776451224975630288137130898613421834572276023740516876352620701472214581997874393165721095777382421059181565009907882436781399762055701578826411633868689398141481716522933956131943958448543134281627576888766711324558279206255749715142731307660783238134287900697933184973788179485633360724977686360296390162578923467263711997037232418164891625513742783293730641778263915128517830389660600843461191155857348213390692594031793510800293006459935552146524711704921451356605779280300298671629839394052705434424248410736743845575485692669074000356925805628548534686938524886294174073506638320161523572740587425922382712948981551968154471134260452906476400177585194195590905365313268481409350894909241517145099338909164503491183118481934652227594879393190184581267148502162507739822185870803929209528208540610330876376777720337733263068926841241668946658779312060686041424802356764546862235614127507718623341330366733729168626676726857871947178450225290630269677516453537375269729152175216592496944229817977847539581757785878065522040666873970578047351187137774710182070850671519558958455381726074221013212424705795921728721102718274346328417826920196680551321979872594107978022946443167782251684003611325933920219744141646803793987762959780132337387907487930722164064005457578667382580977485641820417178532418753501332091142927084032524442982874156211114133245831466425501884237789691028863887271313185598439084852162765618346653984986867169591631874228337587149078577580591023012760288560740580547206638936560244306262123012507372476061577634509312626568582245102409735725352929546841174432831294926442547609154576458847824302355016878743669246944662593374596358798186339853304963015381939539430027678759628641581378645630182138804593221542947784567729257070877606670954462370047015693939349076114496414651476373232346083484853960342484191809786090282739258100188360186084787835954793403811222802063711180008108355328736024848117132556894754381474682740262197648952727352211735019868817556132180042948505803178611537315227205086769994981880763863007168591323120912985343975277126780183254531246601367579115903620716214686327442675794737337600967648321201107869397513268326922255720962162846868528546827716000118944529024712811670357809360224280350141542197145933842224651719303612634721669550943371130973847564658435470596482435815071909232807687941398126792217997421129904022765773424686335721338393126614410734572768903384232875746089240918712070884182914413645031767938722338269470128958666477312657867242511747243805974104333919960078192605448030429403618147681508381072753274113468911059204696349148372114030874711210626217575548112069335929108156100979958077255405517461537033499269686521764485596609257381008281474584391130260897154648092299838408282505946664684153524679868173568200545883639948706884024965077688036682484589530433044479999399834619644704607084328204006102131294893227396688765488395418960840290374910394727278864960130716383554304247741941398686484905911278062845378351291174429897198441227063758797566438043449933653827373373182263091907314382998762639050567067966668499065927281143640736285387844756229497179167191139514583405483883090664664677820499242529554588899802555517862740377694985797754734995695761825571916701911177661933044827310325690649856923607679294685468421447245225370305824015170521591715933075106551878582174368965797120868191498986591094256129961485562860814290809988131692526520874221789105777796906475935215250816704750777860980269277599564038444075978400210321686464390745735743692193477981825437597478691702516600097573762195471779367915343554623180481434493755479481285453088338456489562364716054680196386435064568177502020344315393063589241418504045993005920873045660472679006078236162948606398984078501879490191094326494720852381369411092842102951314666941388512137530485610093523250943336427491818372013540859108247011722347791599941655532115028937329564339938610191466456281488963812644232041954177828810732200545704773120846670192624458410900771422938199576475118825103072072776624540042698970214170768709282900672656929068757930548863829571090602813408559299445562506373825851804177642040562464267080889750857026621197118089383165558386200573164935721005581511357435850628818069122784981108801868420898183842659989835876305783573263395501377128869157525993971687628539590231949438033835287938051689960936524506587910908168473680095374414126403583674560319904504584796071508169792749328518380311073273191550540893879908101922156570331588567799652740699916696333617122792021356698552889011503228323202006443334630164429215698474512155964121802639237160016671720321909166285815236976317653111854727238758066232243993262542111718721688095692138822546404848496777334061444993432424455868937072222211162320255690318180843246684077978647660316168386182826377946265764864899392368500337124376648049519928177017920936546881482451051977587067770983546557558613579721854628259116467900036442247653948146577762207071053589149857407366631323526608315747233654756954981530739348830996044327048160465840710703574952868615664709374828466133232003140189200061031788231600032413000481463339622756442537142163276470606326501909427733708654925956835249398236283891081850074382474241709419401790534978758169628297845050828637221439843699217833843774274732628714338876186324900811298147987014238555892073884999227004110735746425951352568057255358836104499036270115333714444917944522729857715985927977595747464017146522530700336444448579061946812300055588855625691721888502458926306345790117561114121531026476408757614838149487822288703854648117249429741040591835523106662290073269330625483431664620698427723961277556826949196198155378969949941908284099066669690694038273879130758828791289005727280622934183811740376656188853172676001112582221672009914345440857241180539867178657929086966314879066993932403556394963838078700144284314593364868257187773208099573514327981589768132225251025686732801022336165267222493135852112982857945302672103185905823321620619145774574071821259924470125617176734602416801142607499795058035077884929434626138498489792827711672823619977215850144499541019773404089796819465583263284536492990991474968415710583765323785433329359179774699304737063634698805926173234750302076483683124164348865392553692657589350991265723273479503456352296736196421189683648766311581086241134058724209944503535006466981085507746641292492785554121716392708115693114263447789353285002900328023978703129218738525767762717987461918721019662345152216499797672894401024400691789278974205528990748122430616900817097413395472966837347928176816890016693414953340217195198436325136838963754357194736606161258149884486218112289590317727293424939900657619131742183360187656334097844302212180290778000825440001840423512067563674111641035829897454217900407956316097230726527407003165506842997687243575543254769517113376768247105873253254091722361842367835380432572092605718056731692861512021633455510431226337429715878006942929667305934084567031528909059592877219534883008256319396784599825036294993609440479865239537992416519187402103261380393703900232787162172034094090680411137407667131448918547332163140418870037862119440982295427118359462010563085808439879199184263630893006064188971319280324069729198718985022086969603381833761545044988315654235567661307459502571804495919184970804621925239506808918450094550492340428990852409784473798354864995663535912743471330516362769472300247962943638151978038572514192769507361586798289932524869884319918214413628963278312352351591738362665355832776638478809727903466232619849493620958049381147698659421201755448376816167968756511453016532602991333234184857850950786717605093853574774018669233258499003439422760823832829776008055731676561135095410731380250237348583158279294871409909388379913343117015170306327884879743893838244415986920587824874401313266296158580337780925685260607525186241377076789074829192460725555270049511792484172537979288416032314064164021521611877530149770258523953887926306963455997281935263421024499047438124628652349167117119417704164969392382422676050944105509971721737964457614436211644345710444200231235373679283284825615404044591144901125058971355664175302839245019492251813059918160044089187020305728328727434137996741814713249578095821394629487836528458989712152711076103497471296944273127254113998001805224533577812329114489689150778143130065790879701963956518335931027680066192278703354362629522163381984470707864938270734887288540565435153217195379130043591618181195205731294910358451346011529358152491446732874573060163083619724076825870073480883917360319704686015047284850418695912404264150963454544787289376148476258305219085300833516140519680897459176751493764915250006725837276442694430930314138656881117964507465068949857497640861793704665270901406762811207923113789437733582051644925000207101457704107305664374428552827000177287614169636350695699183227680534425879035405189295079709736365929674439774982070763908048257097018505375707243875201631702330640704125834404168426788586590167631865379328968377508810538615265882635368646373854870886105392370506161212380231579271082413685759169021013655671109189962047877516806697112174077608231771309737047205183477995072569640595353908060679888595819322806095721495033033832690862696454110810685606332326550590692545168387317985776505380125661824761292404515687098817563249701646945634715049367041475568261089001982906914281511827123975942358522632049692645138813873491052974757881973322082309222111194892577520614276194448899774709782472420994504191445264976662831892448217018358402810832288865317824064234965583259623240624130333138981847588661098281158431842186681420104916633581896047948648304295984601839492816648930436206806854828089074817140951103626541074980315726789193488257564333421053685134783368516697034696375372824214664642749130485335250152024014328926671685471345296965886407320238264405740478052658746999055309680687648572885616848404641164312040662050032902595660490238807474931214832510015252145568542076907454370604300392155090446956140126812315917999689852154005745050231881529358758206847973683745466771487405913098997325641201311107731101948987144677476634909690565421549306541237324863031444124276441683022163242732276595293100531931228474574456954761798889004553921221748740771656116063485468368414568394235263501926173127010899291449014215687422943804574384381279600707670657430791192837205567990912707452998276001485885903781995871929586217551208123768121318058879869936332496176381482040025588999602763675536474255717277661400148462161910261974805210067942140997570565034536745656943090283289607365987130854917605819692850151457307032511409152200654061326609613159466792394228546378715553265556304473280007330696085276229496724481290470350770774499228855587299175153854167011333028563528929387319858491548561798098092224038205766335140182862796782869814344832249106577340928413748798199022346337197271789229768927954845465112268548469986593249537579346665133934731210717056103464840631282876372089611169464167225492362184242098846615893065018615874147032689220360523006216984563085535767106769636433442533713680771320433624439775028532073110086485129402096043020626518249458448490849744143966343803452544045159742034986907242244320220051314712482570179848627933728137670146381275009281625778355032275142780196164932560333249199330594554755307056204277493026479619568387012232768577737906153429759274128113860468676007553215976115723318496843491904968351709942616051793547576604536008137817729328189762351320740986325325127995237691133848947536768240381705919199374565884996548349273710180334787799375963627980110426835426374498042637341463219620889629816153213148544214873543705071497250993473208764885613098464530279020438742140792048928828797100658632310506069191303491094531093243511698042929362685145911295004616526045003557468811805889889021134579179439444932906696711210662252197830343498198130878169531972052764997580266916496846426274194838420523141329947766952612761299954075849242908548534194484820186594690094314758089702159168928636693793741276677687252480765917488262179093373405813031056866591170320179948826923931326733529163169235577029934059015547868020475208868253190562543154146865297329018343561732391339056571331767289292316211593407226575256348384751980662982737396974323773786329796479489558535071817631269061649007758567371325977319768221424127440581579215337018955214672213516604262862372502490301690733976960058381801763457702272730959714563992979232350559322578878617009381900458294804949964410858594668132179512559455873689752537588846448043140870394045076477739252741522488981422786572801999705329011608472930021448862398339401066657405982403696619618886969923146870713681030845295117019308756424864632037350442139784920844972930499294279283135086865251327293771956011341959185912229010715704601326606976503339964805986736294137544712703341381207424854960268876340275625051419175019858617037012221873317336024131330835834947093133973515357963392569965755520277159706270177946405793409161762563283851505231787901123964344365699758443704689527170685702446795541150949127148007440871570720227970998614280752971226491233004140646553123617453695100926004613608925663567204883065456165995500966540328025284256916425369277302870177470864119696923255358218516273988020408246494457968156441399669014246310696164225147425545583370205397423852572254707681623608075393567291136151663157820624779754976026800781710018651168552852240836163231933019714256318564182116042998214396936105799696208427164255486573511806778877612711086239988493212311040601997771079227650020361276506168355870989383006748976436791240983738032757254027548989922226728863806328650172587511724850367032721127616690160441979144311247938436971577144548217431204789196310952653764791755338731949709447886424807644835680766128932418300966089631118158563709651972808218414601428900857986118093460021027050905886831428383323007695496891583626714102654831771320374314031729041666819278851020453844240409432571313304544894087306310794470627389054124174245909557421070734768476994207778377850655163437192548338526504164550261165160825226267589898847061225045124019812555755808491875406705282625837930333436499251073451733458990276159147259854046680147487333131105917791211801576632988029649287326048128786974673609700859080897822195589258487757372766839685751416874758237411399892547352641555828555357739538401370668483914476366485767308282917307662999762468951800909338056728920866278795769114119398359486180323766878137090837504752757655432013589067124778140308288220834485101234761406897442447375725852577858507280112207601352081745157586909839821988429899788218708063814009244466165685330224323054142580852920954064346051411867361362042959810554432142196661939488519445452425634301823249660181681783398804576812095239339742346872235105964514817956294513280098642501328113915968790471952035105230620281228279223478038193210806546745429251202430372504080771646145082730537010045241351200102319640399178485528691308580664102569489941255171230233024955727369366454307678140072754356377650040562361177064039056898624186384139770651744627306440911098387777246740309032901778776652324610017237762236121042725236196417059839915781626411679371405556836352577581364326347991111758614302891854314833757957960989294369712583455488163757049605509298307733894191788206323042262062682109626681841199609228725091013460480508431580695493621529219676651964831395190153662358830410523640722378672069201183617056358066247820499888746609711225965308807980730609266664194924718726387923762012708627658489117609327741931065394378545789686057069583274130947885888625168169272131918080411803553338107367060843571098639638804114490199765138704794787541577532931890260430832303410079650008290592636224057263292243147120749311644296091204099147579714765281182290782438078471373283678134572859462986696783402075106610848359346557944719304975196605560276586628294872217410990147362484631714997181312184818639895292552284181853788551295185172200902716747470209074001677267546591070159289745148608792540864084119157361025628849274325835718292069349431703049982566023882115586692181149052984404541463856833806732291982543230939744773047211976163288679390033177541041839476670839769287707039641117210521956406220180773800932700621106221150941818528973782043592193722754984954724958458134927032963434807295431726766760036459789309128550123333467207972802848642633627289445056460264580783936503021470898783971062943924755474523242404884621965173325648284640093217059544779327163833459076141012217910236549164502355769014510553580642103428135839072918005283077787001939474108651340297965609815256368278310024172309587987833678332848653969341195111496852675826680054265043783365659904228765238678129729591510837871938241012043128739115831058539602769233596372212919289430909399126253078487870970239815754434444636922655442001828500056379236637618203614076473453752412145021660929892348858479796423368885819393234421359705473884839523260714056815818698424596224481112212094716138356851147132699484855996762774273424268691936533642614087537429553518561375191312044781769567463440450633373155495292180072832515092098355250816043047425894347052097362352408911794021180582655404981053384181052764163805375581307584800201308469533531144570714740730633764350266108198986753705106195687673855029888527920275893106922611922908027858750651022765753483859622163149435720860143003600443794291365619704178623096998973423914505193542313633241869162402565376437382341106532418877939821120091079616914483373816959740189276927956350394152757561782796936572122094311309957308707357469763276878852751754383090922331463929822335933993954570490016772258367159537273750085287561709345685112700406136018896530144312870270369122122128301774561957923614008991957017745704892473005357868536348979063912810764166324587132432366892804794002691367943352137963936303031906929327470146832054572767540093090336246430949435889071709136492383364750152708929220096649985582582576123416926829054796322889040353396133880162028459495645685352967806464336145689051933826775152164852058762189507849296160480380709802139787963903693408227302033060117314289665665445748453328998866509627313284292792491858966082067381497188435931945560982827344255345290675449889591437379221083607043199968821147596474304070850031726920475771022534097409429880546297591886296831558178499328674265733768493818960217279420327316795272137888774669756844506846768570387252346836980049902949322064116090592984064068907258188694946266072427651658404558207703372305051965714166828652105124393062334993925746851340823630518938407753453219973877806800969040035759203965002477890345614631822021733631747211013460793136133175734530451638020561769821645824467440795456478100092288042899777143195941164501998445575895906677239959255580764442196864405431619615318693841071342433624988275976837371606724878456461775026374579242900322117949124678724859057533814909324904900576645951496467452108184973211093756279799471098641956976503011485364235577336177941661091357862562739960534061596113610176506537000419301477445905752674404298170977237556536151132933215630052471433682759976766828071156794621225780642547939089709250973205091048428569095547554388257152082010201682691449466421206859386741237116458902649774087069962217523106373071457760584411795961294321432703583303823922314325338461377970456352213992241482346617921813979135788438974360603085955959551668920863812755843369403944038145265077721185899263772473635784355492451904564427298870664747842188400357755339972024596776917606806365534925491250474828240377052860175549206270403712055805603597325856224088970150813383132219498842062921257963015249484452247230015302945538259979739934758603554566032443008150527364554597263548925099710378582846498908135090403410086092120037594319102051237766738905763518775916099893710683258372167885927798169625876892569463346916527601480144509090289201655919919668668138836874491303289944761264330306807814586406379520435779143290990981575969385430959957855859601534232446468108812323728318920483642654010201587784839699438469640128989730631446396143819024617834829149919758481994775932601373030839672448153289369164816808700823676717290471539597861578391753170648043717298747326677209680288604684597843592478242086956720927191941185682956545164372162898267703179456303251852195732232525224570911569046791288449836081143462579442250573420593559029203075195640600465372432367665553260900149476586046738563227481323121700380849954264206239934797992517173775728343428997096264657705395782471322732302291581193735857669622368636906161621761393235401103500236572363446261845772820328614599184986629201870223622316502485487603556864176947993904597264026395618937074911482002073368425970723723003578063419723986228101479656352889468273128421245222325754890641154389673176100657666900798408698128648487994865503729034997853102682809603075140573739502220305688276883781985040629362468575664852111503470848466258649949838837379355309595476377883240748422810574892473124878100715883106560623522464991198346409485732561941457051138392866276582161961248335876686264998949468767575653621749803361477463793957632182869064964418807884759959131102663683621296322387059534204632610993956047430468365057968010624939476924548843379135788394879778109843090161200005192208036026033774099054124513748757329642731297685605870859654070976806019081940694832631189837128961196816593862852681204734725374610750967289354405124107523097840730918273657466478676081513169656335563815959688345884115127634008401910914809178605011638064058474115536708102781339091202729369121344860221321481192786686378511858363292340810830084824961451881107439915059686233417392939566292871002807870868452894143811437117910189884626135754034928601143811213231458288246392334507201432494532068666661818646789549411689483659452367569370053601786017191201050309009133262476842231390712177094817216968164343243775551311793502114611733412368662626675605073216532607168619772994188532925685384619945820346640104207495950794919073089221160278849776367901511377104805604852176392589135294894614053308058612259043273194576138451622614001294099546743744201013093051479710567427030475590433102005250958794357975569117459877332316747497180255478451245501761796440620301847322359231679441869462833179980456582928164838710914520811211305741987701837683688904301975640845519821476873920727278768689250375268220343560100372625828487888682040436046596711972754257016230279538401656935680132939531837009062491849008539364443368231254175573110253509467302587826554429637009733851864700832457361408915317594912038559533504254268329875247821884846304152041888998965822839272408999360924630237346874751548912011364485805958312355317973032988392354246311629136537134565584300559913939528381414114513714941624232006144540889329122553727398771561885835888879216993341788963039260308641709769164874064892839615550778794225905869736355771076601346969912901746936942220315483891753242781799249622321332750059584403697374250877530936920466735206794430553393384236569236574653928408182599533224819149680482254474892203272763801368947085144673850339193160690763628523969090053117404247395751684263343889677791880114738386898918705937357173293187652053779323629536403882843359851472304745423660794911163627832660090032757746501795099194214044184477119869258893453604901087566198332066034245969342031999091929216939522847241810461623464115837703275229002172293877788428379719716845104051616832822367997711737964014143378197142255004924785641711964185141479369229553798752714684522946419854104251347552144215651686181613299174450912374550430890634321242380709989200635735011052553539227354897488970057046383601430335919064857600857296680120163110536618992757810602539697489348134360283453653728296324636877770642742227973304393363861054713229627712413758940616017795634698733472359367519856940108481463150602605270856411868714884361158542980693408523289648861085050604907742403766956417422061964846156252792121795148483901482349502471106643949849719194223068884562023471738800020335592175896388825668685262330791837556495008756534238389374841177364270607445495033566699042958684481835528167824533051783082643509035820363288153772684848137955778341477687764842352956408000021249462431006538937497456994354568360008882042189973635511693756089021458200268609465850350192822813170607975432024145976713581201112148673037879362860323721577213003227118414800790442753312740041285002991847893810763715237940457440405996919942257133572158512324889906694056990211211526169044724017413843109668404218066997666954028753299873096366124923869618663947528005471261237510539099350821904250321487673576264577876898439713000632894588941582581115372542771037762210297149071054567747721853770343752698592356599326896457182509976796072588612536025320727806363934964048688319166953801876274910646175547678300854930439926105576932397143522691488090470208632156320321768670710592464985371282599553447124142672111100477472598228938747329002288275096176337626655536713840739228128511882210093393274037681740904532381879767701218300299861638466817713015799356724657176613706244722125978524129255016384909643813628214301529355167932992900415420657922954569351276826691551918750063203930822142055718591225333255198963634500904422912094599471247108233197512506174135137061276488300363776305928615717489193348535537916731040706762845995907300048134999948572896282491454050062970100711523412037927402008948348919493253184362590924459185185367624838209951090211253974722476820069827046168736908478602205890994355341911177658168986466674146469546881374280686546471601220226337392226192179464534749543411882835735651270550519387390084640625181915743493709547033699804923910551073639049447564225502281757996371017418787963143352913342669428370093150404489336857409999366395596585440672960163505555313509117263343571128733802438197614712607118377397773109190659816698873163316438730649061862636647473558392902744278531982175420944504912879183037581285035321697971653995647807321211305339801393825684048652573190571401005803592359173003763420182961066829025782456075916896691925790775509841282970644873395168902985087316494965885497571936976053343913144272904319717369236928125617695870237114417783382088664892712958018984806870439321292777385307737475971638104275611585295645658813609257640257829967320445242670611660501443827261456001362235816176353037340570207619522193809871398062980655303293687415486520486401054125660838216303723719730027954640682784397508995602760326213110538864501690038291532736149868709960305621819974569950359148560420188580185150205568768292539304507837633067756706361285465405232110251642005337038159770030133834665955500089801760260141469623019988631983318999535961561615626893802970077539800521719945532379046465798457143967237199524824153075716035943504674264874865952686725681197282042071661603969414859538226336630769577221511288917702367015057669311203861914116042413448126324171360235172228012639059982311766720756523089524852857840609231991361119312723768561571331884790282744111828295167840307308613684709903006845655241299656641001082752737219764920207970765973842578041521632347327834707487948581434383046852451645558513442836108117622214197508997779878942126496654310336946092390457776842451814205518047003312110621589782230883870551517275199118759391023653566722876579516062629108969655694100516126496629393737327505044864991535514100349962318078761341694777092775484048845776752413441871769803442423925197239815438469960973840460253638989587746403912913057314279483243958495278001080451492588060823690786023797192308380845051491000298005573766477703393760889301131092598167261439323359483610190806674974791403725021134825310516899184413704319853235861748683458442104006712859838499419895022619661480622679060592044696257472873822872402286065998157341533168437821252580174529017194243541073060498864414488938434208029162995255885505295404752729540398741080084431856663937802668144711782907607588334465933411904068526167055415586981428202550098689165570021670516810367318144911272266562159675265042193994639065810447905029488463901658987234865396998811745431155132625735128995746036343753069324748797632661207678724051025287217292345130451035896799142855641302435701876965513946776562081290787535230508236596405953932682273306555171306178203902502598204539808373190883190492979158297990603322113254385014019578990227779418110606474754489308196391081891258524433978640200171145565434656394150628363443685923572291822865582346686163637033675240268116145550546107881712695204562277910820226094181214292281207316281087093125653042393316835430656337285571673807604742043055009468612484744012586099784384408338283978403131834419200642873971357972753733949332668233987673761088228563394264310605955035253447404956520297065352116536017250125613061576620187885564223674747908502277856349246239932232405454149062318688377923077652974556676607533290208009147376750468943534465664410713340706849733056171994595676007634480451266524236116857024370123011245734642785465615868797166493679904985770048630800566755393283718577755124759099430828597457967603128685465581639434009681837054511648327309457049006367857554359910617599465110698189102744899591158460927617825399305561151330102596985152480866538666198279661526945641196040319592499447302242298560783649610941150928864967405095397025541887158994606980386442119633826749107284523795773727290132526617768229347529019290438439758749889414170996392235236117945319633794928226460436077701571719893146748781824813214278161528848241954472123409772725844863200300082120182422289203088775006128328065606697742053066997815521252275730869339729712495246580863910043381109365041940123682846318933663180165996816032938522625860574318653307551234366388115533607284686288700992605485140839564976153355529071301147618797230371455661327943297715092155364454683509312562546708013995033986929650241701839001238972031014573164663799047111420540148494127079244838508780166237898392550952226882874584094746738541205069960994295965240290945507936538073811280437562115153074398326520572998117260417383606689115374363962240446522707906433185137099233424506777255022095534306274251553963115744750327857012560398936327455567287597921106974787448470678642833718121586124559547683280178256186825211433413852578962186612936055712317247550059408357886770696406648514090729913580525446044542773372044983120784452779115762020734332771672552500944768982047007302122769340740554815371000237303656030328160886836107028080276566636744278391252144046349720721672693141138470313264813180149799030789574414770725688562620471508487494991070330809631889708358959590271881573352769184947397550864577466490424331103572267593459004432085735216683548453442341833375792751339686758463513489608927322873156462714120113442424451447975591465874561765277537098794642988621429253998541895092819488908787749687904326502794903730117305966864909850410401694577411821210575113885183888860093366782027211416484609160722306164026737791658856824275468406937008009473687876408762246437486391046898034879368660696457427390051288171274472612247191495297752510359624079156048071959795540111090398913135478370827998532026394700794151896939518356241284687759371178710825770631008662052448825342234990628299185735709098419806247895674744403167447758942667809374859227536314656881512591111481888957583883214401358173182111500500054657719389167708825039960231907883906101960987698813601560514323942967101364391362659424676933518428812971222719382156099975656840530541604801547059981532877873528620509029950724519934623429463905121094194945151162503266323413810940915416498247204506715799459924403598775466741581607343345523227625937705658191304794064275240038693454016435352125897884291119117937500755688809885637251379039545160356259025806586093772237720889141642971057252501013155294032071112870280060015769754890114849296180258152256446049129240055554105734688913042426078579067290398290889600180365333196966186911297149460225521
println(Float64(SDP5M)) # 2.1067882983538997e8
println(Float64(SDP1M/SDP5M)) # 0.6696193590510545
println(Float64(SDP5M/SDP1M)) # 1.4933857369612815

